N$^3$LO Quadratic-in-Spin Interactions for Generic Compact Binaries

We derive the third subleading (N$^3$LO) corrections of the quadratic-in-spin sectors via the EFT of spinning objects in post-Newtonian (PN) gravity. These corrections consist of contributions from $4$ sectors for generic compact binaries, that enter at the fifth PN order. One of these contributions is due to a new tidal interaction, that is unique to the sectors with spin, and complements the first tidal interaction that also enters at this PN order in the simple point-mass sector. The evaluation of Feynman graphs is carried out in a generic dimension via advanced multi-loop methods, and gives rise to dimensional-regularization poles in conjunction with logarithms. At these higher-spin sectors the reduction of generalized Lagrangians entails redefinitions of the position beyond linear order. We provide here the most general Lagrangians and Hamiltonians. We then specify the latter to simplified configurations, and derive the consequent gauge-invariant relations among the binding energy, angular momentum, and frequency. We end with a derivation of all the scattering angles that correspond to an extension of our Hamiltonians to the scattering problem in the simplified aligned-spins configuration, as a guide to scattering-amplitudes studies.

==> anc/frules-wl.dat.m <==
-(m/cInv^2) + (m*Scalar[v[-i]*v[i]])/2 + 
 cInv^3*(-Scalar[a1[i]*S[-i, -i1]*v[i1]]/2 - Scalar[S[-i, -i1]*CD[i1][A[i]]]/
    2 + (1 + (-2 + d)^(-1))*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]]) - 
 m*\[Phi][] + cInv^5*((-3*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]])/
    8 + (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/4 + 
   ((1 + (-2 + d)^(-1))*Scalar[v[-i]*v[i]]*
     Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/2 - 
   Scalar[S[i1, i2]*v[i]*CD[-i2][\[Sigma][-i, -i1]]]/2 - 
   (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/4 + 
   Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]] + 
   (((-1 + d)*Scalar[a1[i]*S[-i, -i1]*v[i1]])/(-2 + d) + 
     (-1 + (2 - d)^(-1))*Scalar[S[-i, -i1]*CD[i1][A[i]]])*\[Phi][]) + 
 cInv^2*(m*Scalar[A[i]*v[-i]] + (m*Scalar[v[-i]*v[i]]^2)/8 + 
   (d*m*Scalar[v[-i]*v[i]]*\[Phi][])/(4 - 2*d) - (m*\[Phi][]^2)/2) + 
 cInv^4*((m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/2 + 
   (m*Scalar[v[-i]*v[i]]^3)/16 + (m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2 + 
   (m*Scalar[A[i]*v[-i]] + ((2 - 3*d)*m*Scalar[v[-i]*v[i]]^2)/(8*(-2 + d)))*
    \[Phi][] + (d^2*m*Scalar[v[-i]*v[i]]*\[Phi][]^2)/(4*(-2 + d)^2) - 
   (m*\[Phi][]^3)/6) + cInv^6*((3*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2)/
    8 + (5*m*Scalar[v[-i]*v[i]]^4)/128 + 
   (m*Scalar[v[-i]*v[i]]*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/4 + 
   ((d*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/(4 - 2*d) + 
     ((4 - 5*d)*m*Scalar[v[-i]*v[i]]^3)/(16*(-2 + d)) + 
     (d*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/(4 - 2*d))*\[Phi][] + 
   ((m*Scalar[A[i]*v[-i]])/2 + ((2 - 3*d)^2*m*Scalar[v[-i]*v[i]]^2)/
      (16*(-2 + d)^2))*\[Phi][]^2 - (d^3*m*Scalar[v[-i]*v[i]]*\[Phi][]^3)/
    (12*(-2 + d)^3) - (m*\[Phi][]^4)/24) + 
 cInv^8*((m*Scalar[A[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/2 + 
   (7*m*Scalar[v[-i]*v[i]]^5)/256 + 
   (3*m*Scalar[v[-i]*v[i]]^2*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/16 + 
   Scalar[A[i]*v[-i]]*((5*m*Scalar[v[-i]*v[i]]^3)/16 + 
     (m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2) + 
   (((6 - 9*d)*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2)/(8*(-2 + d)) - 
     (5*(-6 + 7*d)*m*Scalar[v[-i]*v[i]]^4)/(128*(-2 + d)) + 
     (-3/4 + (2 - d)^(-1))*m*Scalar[v[-i]*v[i]]*
      Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])*\[Phi][] + 
   ((d^2*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/(4*(-2 + d)^2) + 
     ((4 - 5*d)^2*m*Scalar[v[-i]*v[i]]^3)/(32*(-2 + d)^2) + 
     (d^2*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/(4*(-2 + d)^2))*
    \[Phi][]^2 + ((m*Scalar[A[i]*v[-i]])/6 - 
     ((-2 + 3*d)^3*m*Scalar[v[-i]*v[i]]^2)/(48*(-2 + d)^3))*\[Phi][]^3 + 
   (d^4*m*Scalar[v[-i]*v[i]]*\[Phi][]^4)/(48*(-2 + d)^4) - 
   (m*\[Phi][]^5)/120) + 
 cInv^7*((-Scalar[A[i]*v[-i]] - (5*Scalar[v[-i]*v[i]]^2)/16)*
    Scalar[a1[i]*S[-i, -i1]*v[i1]] + 
   Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]]/4 - 
   Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]]/4 + 
   (Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*CD[i1][A[i]]])/2 - 
   Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]]/4 + 
   Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*CD[i1][A[i]]]/4 + 
   (3*(1 + (-2 + d)^(-1))*Scalar[v[-i]*v[i]]^2*
     Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/8 - 
   ((-1 + d)*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*CD[i1][\[Phi][]]])/
    (2*(-2 + d)) - ((-1 + d)*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
       CD[i1][\[Phi][]]])/(2*(-2 + d)) + 
   Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]]/2 - 
   Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]]/4 + 
   Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]]/2 + 
   Scalar[v[-i]*v[i]]*((7*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/16 - 
     (7*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/16 + 
     Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]/2) + 
   (3*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]])/4 + 
   ((3*(-1 + d)*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]])/
      (2*(-2 + d)) - ((-1 + d)^2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(-2 + d)^2)*\[Phi][] + 
   (-(((-1 + d)^2*Scalar[a1[i]*S[-i, -i1]*v[i1]])/(-2 + d)^2) - 
     ((-1 + d)^2*Scalar[S[-i, -i1]*CD[i1][A[i]]])/(-2 + d)^2)*\[Phi][]^2 - 
   ((-1 + d)*Scalar[A[i]*S[-i, -i1]*v[i1]]*ParamD[t][\[Phi][]])/(-2 + d)) + 
 cInv^9*(Scalar[a1[i]*S[-i, -i1]*v[i1]]*
    ((-3*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/2 - 
     (35*Scalar[v[-i]*v[i]]^3)/128 - (3*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/
      8) - (3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*CD[-i][A[i2]]])/
    8 - (3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*CD[-i][A[i2]]])/
    8 + Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i][\[Sigma][-i2, -i3]]]/
    8 + (5*(-1 + d)*Scalar[v[-i]*v[i]]^3*
     Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(16*(-2 + d)) + 
   ((1 + (-2 + d)^(-1))*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
     Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/2 + 
   Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i2][\[Sigma][-i, -i3]]]/4 + 
   (3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*CD[i2][A[-i]]])/8 + 
   (3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*CD[i2][A[-i]]])/8 - 
   Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i3][\[Sigma][-i, -i2]]]/4 + 
   (3*Scalar[A[i]*S[-i, -i1]*v[i1]]*Scalar[v[i]*ParamD[t][A[-i]]])/4 + 
   Scalar[v[-i]*v[i]]^2*((11*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/
      32 - (11*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/32 + 
     (3*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]])/8) + 
   Scalar[A[i]*v[-i]]*((3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/4 + 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/
      (-2 + d) - (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/4 + 
     (3*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]])/4) - 
   Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*ParamD[t][A[i1]]]/2 - 
   Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*ParamD[t][A[i1]]]/2 + 
   Scalar[A[i]*S[-i, i2]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]]/2 + 
   Scalar[S[i, i1]*\[Sigma][-i, i2]*ParamD[t][\[Sigma][-i1, -i2]]]/8 + 
   (((2 + 2/(-2 + d))*Scalar[A[i]*v[-i]] + (15*(-1 + d)*Scalar[v[-i]*v[i]]^2)/
        (8*(-2 + d)))*Scalar[a1[i]*S[-i, -i1]*v[i1]] - 
     ((-1 + d)*Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]])/
      (2*(-2 + d)) + ((1 + (-2 + d)^(-1))*Scalar[a1[i]*S[-i, i2]*v[i1]*
         \[Sigma][-i1, -i2]])/2 + (1 + (-2 + d)^(-1))*Scalar[A[i]*v[-i]]*
      Scalar[S[-i, -i1]*CD[i1][A[i]]] - 
     ((-1 + d)*Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]])/
      (2*(-2 + d)) + ((1 + (-2 + d)^(-1))*Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*
         CD[i1][A[i]]])/2 - (3*(-1 + d)^2*Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(2*(-2 + d)^2) + 
     (-1 + (2 - d)^(-1))*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
        CD[-i2][\[Sigma][-i1, -i3]]] + 
     ((1 + (-2 + d)^(-1))*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
         CD[-i3][\[Sigma][-i1, -i2]]])/2 + (1 + (-2 + d)^(-1))*
      Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]] + Scalar[v[-i]*v[i]]*
      ((-7*(-1 + d)*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/
        (8*(-2 + d)) + (7*(-1 + d)*Scalar[S[-i1, -i2]*v[i]*v[i1]*
           CD[i2][A[-i]]])/(8*(-2 + d)) + 
       ((1 - d)*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]])/(-2 + d)) - 
     (3*(-1 + d)*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]])/
      (2*(-2 + d)))*\[Phi][] + 
   ((-3*(-1 + d)^2*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]])/
      (-2 + d)^2 + ((-1 + d)^3*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(-2 + d)^3)*\[Phi][]^2 + 
   ((2*(-1 + d)^3*Scalar[a1[i]*S[-i, -i1]*v[i1]])/(3*(-2 + d)^3) - 
     (2*(-1 + d)^3*Scalar[S[-i, -i1]*CD[i1][A[i]]])/(3*(-2 + d)^3))*
    \[Phi][]^3 + Scalar[v[-i]*v[i]]*
    ((3*Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]])/16 - 
     (3*Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]])/16 - 
     ((-1 + d)*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*CD[i1][\[Phi][]]])/
      (4*(-2 + d)) - ((-1 + d)*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
         CD[i1][\[Phi][]]])/(4*(-2 + d)) + 
     (3*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]])/8 - 
     (3*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]])/16 + 
     (7*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]])/16 - 
     ((-1 + d)*Scalar[A[i]*S[-i, -i1]*v[i1]]*ParamD[t][\[Phi][]])/
      (2*(-2 + d)))) + 
 CES2*(-(cInv^4*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]])/
    (2*m) + cInv^6*((d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
         CD[i1][\[Phi][]]])/(4*m - 2*d*m) + 
     (d*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) - 
     Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]]/(2*m) + 
     Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][ParamD[t][\[Phi][]]]]/
      ((-2 + d)*m) - Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
        CD[i2][CD[-i][A[i1]]]]/(2*m) - 
     (d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][CD[-i][\[Phi][]]]])/
      (4*m - 2*d*m) + Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
        CD[i2][CD[i1][A[-i]]]]/(2*m) + 
     (d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*\[Phi][])/
      (4*m - 2*d*m) + Scalar[S[-i, -i1]*S[i, i1]]*
      (Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]/(2*m - d*m) + 
       Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]]/(2*(-2 + d)*m) + 
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]/(4*m - 2*d*m) + 
       ParamD[t, t][\[Phi][]]/(4*m - 2*d*m))) + 
   cInv^8*(-(Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*CD[-i][\[Phi][]]]^2)/
      (2*(-2 + d)^2*m) + Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
        CD[-i][ParamD[t][A[i2]]]]/(4*m) + 
     Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i][ParamD[t][\[Sigma][-i2, -i3]]]]/
      (2*m) - Scalar[S[-i1, i3]*S[i1, i2]*CD[-i][\[Sigma][-i2, -i3]]*
        CD[i][\[Phi][]]]/(4*m) + Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
        CD[-i1][CD[-i][\[Sigma][-i3, -i4]]]]/(4*m) - 
     Scalar[S[-i, i3]*S[-i2, -i3]*CD[-i1][A[i2]]*CD[i1][A[i]]]/(8*m) + 
     (Scalar[A[i]*v[-i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]])/(2*m) + 
     ((2 - 3*d)*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]])/(16*(-2 + d)*m) - 
     Scalar[S[-i1, i2]*S[-i2, i3]*\[Sigma][-i, -i3]*CD[i1][CD[i][\[Phi][]]]]/
      (4*m) - Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
        CD[i1][CD[i][\[Phi][]]]]/(4*m) - 
     Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][\[Phi][]]]]/m - 
     Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*CD[-i2][CD[-i1][A[-i4]]]]/
      (4*m) - Scalar[S[-i1, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i]]]/
      (8*m) + Scalar[S[-i, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i1]]]/
      (4*m) + Scalar[S[-i, i3]*S[-i2, -i3]*v[i]*CD[-i1][\[Phi][]]*
        CD[i2][A[i1]]]/(4*m - 2*d*m) + 
     Scalar[S[-i, i3]*S[-i1, -i3]*v[i]*CD[-i2][\[Phi][]]*CD[i2][A[i1]]]/
      (2*(-2 + d)*m) - (3*(-1 + d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*
         CD[-i][A[i1]]*CD[i2][\[Phi][]]])/(2*(-2 + d)*m) + 
     ((3 - 3*d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i1][A[-i]]*
         CD[i2][\[Phi][]]])/(4*m - 2*d*m) + 
     Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][ParamD[t][A[-i]]]]/
      (4*m) + Scalar[S[-i1, i3]*S[i1, i2]*CD[i][\[Phi][]]*
        CD[-i3][\[Sigma][-i, -i2]]]/(2*m) - 
     Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i3][ParamD[t][\[Sigma][-i, -i2]]]]/
      (2*m) - Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*v[i2]*
        CD[i3][CD[-i1][A[-i]]]]/(4*m) + Scalar[v[-i]*v[i]]*
      (-((2 - 2*d + d^2)*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
            CD[i1][\[Phi][]]])/(4*(-2 + d)^2*m) - 
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]]/(4*m) - 
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]]/(4*m) + 
       ((2 - 3*d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
           CD[i2][CD[-i][\[Phi][]]]])/(16*m - 8*d*m) + 
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]]/(4*m) - 
       Scalar[S[-i, i2]*S[-i1, i3]*v[i]*v[i1]*CD[-i3][CD[-i2][\[Phi][]]]]/
        (8*m) + Scalar[S[-i, -i2]*S[-i1, -i3]*v[i]*v[i1]*
          CD[i3][CD[i2][\[Phi][]]]]/(8*m)) - 
     Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
        CD[-i4][CD[-i1][\[Sigma][-i, -i3]]]]/(2*m) + 
     Scalar[S[-i, i3]*S[-i1, i4]*v[i]*v[i1]*v[i2]*CD[-i4][CD[-i2][A[-i3]]]]/
      (4*m) + Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
        CD[-i4][CD[-i3][\[Sigma][-i, -i1]]]]/(4*m) - 
     Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*CD[i4][CD[-i][A[i3]]]]/
      (4*m) + ((1 - d)*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
         ParamD[t][A[i1]]])/((-2 + d)*m) + 
     Scalar[S[-i, i2]*S[i, i1]*ParamD[t, t][\[Sigma][-i1, -i2]]]/(4*m) - 
     (d^2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*\[Phi][]^2)/
      (4*(-2 + d)^2*m) - (Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*
       ParamD[t][\[Phi][]])/(2*m) + 
     (Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]]*
       ParamD[t][\[Phi][]])/(2*m - d*m) + Scalar[v[i]*CD[-i][\[Phi][]]]*
      (((2 - 2*d + d^2)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]])/
        (2*(-2 + d)^2*m) + (Scalar[S[-i, -i1]*S[i, i1]]*ParamD[t][\[Phi][]])/
        ((-2 + d)*m)) + Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
      (Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]/(2*(-2 + d)*m) - 
       ((-1 + d)*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(2*(-2 + d)^2*m) - 
       Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]/(8*m) + 
       ParamD[t, t][\[Phi][]]/(2*(-2 + d)*m)) + 
     \[Phi][]*(-(d^2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
            CD[i1][\[Phi][]]])/(2*(-2 + d)^2*m) - 
       (d*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
           CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) + 
       (d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]])/
        (4*m - 2*d*m) + Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
          CD[i1][ParamD[t][\[Phi][]]]]/(2*m - d*m) + 
       (d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]])/
        (4*m - 2*d*m) + (d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
           CD[i2][CD[-i][\[Phi][]]]])/(4*m - 2*d*m) - 
       (d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]])/
        (4*m - 2*d*m) + Scalar[S[-i, -i1]*S[i, i1]]*
        (Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]/((-2 + d)*m) + 
         (d*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(2*(-2 + d)^2*m) + 
         Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]/(2*(-2 + d)*m) + 
         ParamD[t, t][\[Phi][]]/(2*(-2 + d)*m))) + 
     Scalar[S[-i, -i1]*S[i, i1]]*
      (Scalar[v[i]*CD[-i][A[i1]]*CD[-i1][\[Phi][]]]/(2*(-2 + d)*m) + 
       Scalar[v[i]*CD[-i1][\[Phi][]]*CD[i1][A[-i]]]/(4*m - 2*d*m) + 
       Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]]/(2*(-2 + d)*m) + 
       ((-1 + d)*Scalar[ParamD[t][\[Phi][]]]^2)/(2*(-2 + d)^2*m) + 
       Scalar[v[-i]*v[i]]*(Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]/
          (4*m - 2*d*m) + (d*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/
          (4*(-2 + d)^2*m) + Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]/
          (8*m - 4*d*m) + ParamD[t, t][\[Phi][]]/(8*m - 4*d*m)))) + 
   cInv^10*((-(Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]])/
        (4*(-2 + d)^2*m) + (d*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]])/
        (16*m - 8*d*m))*Scalar[v[i]*CD[-i][\[Phi][]]]^2 - 
     (d*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*v[i1]]*
       Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(4*m - 2*d*m) - 
     (3*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[-i][A[i2]]*
         CD[-i1][A[i3]]])/(8*m) - 
     Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[-i][A[i1]]*
        CD[-i1][\[Sigma][-i3, -i4]]]/(4*m) - 
     Scalar[A[i]*S[-i, i3]*S[-i2, -i3]*v[i1]*CD[-i1][ParamD[t][A[i2]]]]/
      (2*m) + Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[-i1][\[Sigma][-i3, -i4]]*
        CD[i1][A[-i]]]/(4*m) + 
     (d*Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*CD[i][\[Phi][]]*
         CD[i1][\[Phi][]]])/(4*m - 2*d*m) + 
     ((4 - 5*d)*Scalar[v[-i]*v[i]]^3*Scalar[S[-i, i2]*S[-i1, -i2]*
         CD[i1][CD[i][\[Phi][]]]])/(32*(-2 + d)*m) + 
     (d*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
       Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) - 
     Scalar[S[-i1, i2]*S[-i2, i3]*\[Sigma][-i, -i3]*CD[i1][ParamD[t][A[i]]]]/
      (4*m) - Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
        CD[i1][ParamD[t][A[i]]]]/(4*m) + 
     Scalar[S[-i1, i2]*S[-i2, i3]*v[i]*\[Sigma][-i, -i3]*
        CD[i1][ParamD[t][\[Phi][]]]]/(4*m - 2*d*m) + 
     Scalar[S[-i, i2]*S[-i2, i3]*v[i]*\[Sigma][-i1, -i3]*
        CD[i1][ParamD[t][\[Phi][]]]]/(2*(-2 + d)*m) - 
     Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[-i][A[i2]]*CD[-i2][A[i3]]]/
      (8*m) + Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
        CD[-i2][ParamD[t][\[Sigma][-i1, -i4]]]]/(4*m) + 
     (3*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[-i1][A[i3]]*
         CD[i2][A[-i]]])/(4*m) + Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*
        CD[-i2][A[i3]]*CD[i2][A[-i]]]/(8*m) + 
     Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*CD[-i][\[Sigma][-i1, -i4]]*
        CD[i2][A[i1]]]/(4*m) - Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*
        CD[-i][\[Sigma][-i2, -i4]]*CD[i2][A[i1]]]/(4*m) - 
     Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*CD[-i1][\[Sigma][-i, -i4]]*
        CD[i2][A[i1]]]/(4*m) + Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*
        CD[-i2][\[Sigma][-i, -i4]]*CD[i2][A[i1]]]/(4*m) - 
     (d*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*CD[-i1][\[Sigma][-i2, -i4]]*
         CD[i2][\[Phi][]]])/(8*m - 4*d*m) + 
     (d*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*CD[-i2][\[Sigma][-i1, -i4]]*
         CD[i2][\[Phi][]]])/(8*m - 4*d*m) - 
     Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*\[Sigma][-i1, -i4]*
        CD[i2][CD[-i][A[i1]]]]/(4*m) + 
     Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*\[Sigma][-i2, -i4]*
        CD[i2][CD[-i][A[i1]]]]/(4*m) + Scalar[A[i]*v[-i]]*
      (-((d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/
         (4*m - 2*d*m)) - (d*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
           CD[i1][ParamD[t][\[Phi][]]]])/(4*m - 2*d*m) - 
       (d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][CD[-i][\[Phi][]]]])/
        (4*m - 2*d*m)) + (d*Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*v[i1]*
         \[Sigma][-i1, -i4]*CD[i2][CD[-i][\[Phi][]]]])/(8*m - 4*d*m) + 
     (d*Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*v[i1]*\[Sigma][-i2, -i4]*
         CD[i2][CD[-i][\[Phi][]]]])/(8*m - 4*d*m) + 
     Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*\[Sigma][-i1, -i4]*
        CD[i2][CD[i1][A[-i]]]]/(4*m) + 
     Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*\[Sigma][-i2, -i4]*
        CD[i2][CD[i1][A[-i]]]]/(4*m) + 
     Scalar[A[i]*S[-i, i3]*S[-i2, -i3]*v[i1]*CD[i2][ParamD[t][A[-i1]]]]/m - 
     (3*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[i2][A[-i]]*
         CD[i3][A[-i1]]])/(8*m) + Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*
        CD[-i][A[i2]]*CD[i3][A[-i2]]]/(8*m) - 
     Scalar[S[-i1, i4]*S[-i3, -i4]*v[i]*v[i1]*CD[i2][A[-i]]*CD[i3][A[-i2]]]/
      (8*m) + Scalar[v[-i]*v[i]]^2*
      (((-4 + 6*d - 3*d^2)*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
           CD[i1][\[Phi][]]])/(16*(-2 + d)^2*m) - 
       (3*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]])/(16*m) - 
       (3*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]])/(16*m) + 
       ((4 - 5*d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
           CD[i2][CD[-i][\[Phi][]]]])/(32*m - 16*d*m) + 
       (3*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]])/(16*m) + 
       ((3 - 2*d)*Scalar[S[-i, i2]*S[-i1, i3]*v[i]*v[i1]*
           CD[-i3][CD[-i2][\[Phi][]]]])/(8*(-2 + d)*m) + 
       ((3 - 2*d)*Scalar[S[-i, -i2]*S[-i1, -i3]*v[i]*v[i1]*
           CD[i3][CD[i2][\[Phi][]]]])/(16*m - 8*d*m)) + 
     Scalar[S[-i, -i3]*S[-i1, i4]*v[i]*v[i1]*\[Sigma][-i2, -i4]*
        CD[i3][CD[i2][\[Phi][]]]]/(8*m) + 
     (3*Scalar[S[-i, -i2]*S[-i1, i4]*v[i]*v[i1]*\[Sigma][-i3, -i4]*
         CD[i3][CD[i2][\[Phi][]]]])/(8*m) + 
     Scalar[S[-i2, i3]*S[-i3, i4]*v[i]*CD[i2][A[i1]]*
        CD[-i4][\[Sigma][-i, -i1]]]/(4*m) - 
     Scalar[S[-i1, i3]*S[-i3, i4]*v[i]*CD[i2][A[i1]]*
        CD[-i4][\[Sigma][-i, -i2]]]/(4*m) - 
     (d*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*CD[i2][\[Phi][]]*
         CD[-i4][\[Sigma][-i1, -i2]]])/(8*m - 4*d*m) + 
     Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[-i][A[i1]]*
        CD[-i4][\[Sigma][-i1, -i3]]]/(2*m) - 
     Scalar[S[-i2, i4]*S[i2, i3]*v[i]*CD[i1][A[-i]]*
        CD[-i4][\[Sigma][-i1, -i3]]]/(2*m) + 
     Scalar[S[-i1, i3]*S[i1, i2]*v[i]*\[Sigma][-i2, i4]*
        CD[-i4][CD[-i][A[-i3]]]]/(2*m) - 
     (d*Scalar[S[-i, i2]*S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i3, i4]*
         CD[-i4][CD[-i1][\[Phi][]]]])/(4*m - 2*d*m) - 
     Scalar[S[-i, i2]*S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, i4]*
        CD[-i4][CD[-i3][\[Phi][]]]]/(2*m) - 
     Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
        CD[-i4][ParamD[t][\[Sigma][-i1, -i2]]]]/(4*m) + 
     (Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*
       Scalar[v[i]*ParamD[t][A[-i]]])/(2*m) + 
     ((1 - d)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]]*
       Scalar[v[i]*ParamD[t][A[-i]]])/(4*m - 2*d*m) - 
     Scalar[S[-i1, i3]*S[i1, i2]*CD[-i][\[Sigma][-i2, -i3]]*ParamD[t][A[i]]]/
      (4*m) + Scalar[S[-i1, i3]*S[i1, i2]*CD[-i3][\[Sigma][-i, -i2]]*
        ParamD[t][A[i]]]/(2*m) - Scalar[S[-i, i2]*S[-i1, -i2]*ParamD[t][A[i]]*
        ParamD[t][A[i1]]]/(2*m) - 
     Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[-i][A[i1]]*ParamD[t][A[i2]]]/m + 
     Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i1][A[-i]]*ParamD[t][A[i2]]]/
      (2*m) + Scalar[S[-i1, i2]*S[-i2, i3]*CD[i1][A[i]]*
        ParamD[t][\[Sigma][-i, -i3]]]/(4*m) - 
     ((-1 + d)*Scalar[S[-i1, i2]*S[-i2, i3]*v[i]*CD[i1][\[Phi][]]*
         ParamD[t][\[Sigma][-i, -i3]]])/(2*(-2 + d)*m) - 
     Scalar[S[-i, i2]*S[-i2, i3]*CD[i1][A[i]]*ParamD[t][\[Sigma][-i1, -i3]]]/
      (4*m) + Scalar[S[-i, i2]*S[-i2, i3]*v[i]*CD[i1][\[Phi][]]*
        ParamD[t][\[Sigma][-i1, -i3]]]/(2*(-2 + d)*m) + 
     Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
      (Scalar[v[i]*CD[-i][A[i1]]*CD[-i1][\[Phi][]]]/(8*m - 4*d*m) - 
       Scalar[v[i]*v[i1]*CD[-i1][ParamD[t][A[-i]]]]/(8*m) + 
       Scalar[v[i]*CD[-i1][\[Phi][]]*CD[i1][A[-i]]]/(4*(-2 + d)*m) + 
       Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]]/(4*m - 2*d*m) + 
       Scalar[ParamD[t][\[Phi][]]]^2/(4*m - 2*d*m)) - 
     Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*ParamD[t, t][A[i1]]]/(2*m) + 
     Scalar[S[-i, i2]*S[-i2, i3]*v[i]*v[i1]*ParamD[t, t][\[Sigma][-i1, -i3]]]/
      (4*m) - (d^3*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][CD[i][\[Phi][]]]]*
       \[Phi][]^3)/(12*(-2 + d)^3*m) + 
     (d*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*CD[i1][\[Phi][]]]*
       ParamD[t][\[Phi][]])/(2*m - d*m) - 
     (d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][A[-i]]]*
       ParamD[t][\[Phi][]])/(8*m - 4*d*m) + 
     (d*Scalar[S[-i, i2]*S[i, i1]*ParamD[t][\[Sigma][-i1, -i2]]]*
       ParamD[t][\[Phi][]])/(8*m - 4*d*m) + 
     Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[-i][A[i2]]]*
      (((3 - 3*d)*Scalar[v[i]*CD[-i][\[Phi][]]])/(8*m - 4*d*m) - 
       (d*ParamD[t][\[Phi][]])/(8*m - 4*d*m)) + Scalar[v[i]*CD[-i][\[Phi][]]]*
      (((4 - 6*d + 3*d^2)*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
           v[i]*CD[i1][\[Phi][]]])/(8*(-2 + d)^2*m) - 
       (3*(-1 + d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][A[-i]]])/
        (4*(-2 + d)*m) + ((1 - d)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
           ParamD[t][A[i1]]])/(4*m - 2*d*m) - 
       ((-1 + d)*Scalar[S[-i, i2]*S[i, i1]*ParamD[t][\[Sigma][-i1, -i2]]])/
        (2*(-2 + d)*m) + (Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[-i]*v[i]]*
         ParamD[t][\[Phi][]])/(2*(-2 + d)*m) + 
       (Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*ParamD[t][\[Phi][]])/
        (4*m - 2*d*m)) + (Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*v[i1]]*
       ParamD[t, t][\[Phi][]])/((-2 + d)*m) + Scalar[v[-i]*v[i]]*
      ((3*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[-i][ParamD[t][A[i2]]]])/
        (16*m) + Scalar[S[-i1, i3]*S[i1, i2]*v[i]*
          CD[-i][ParamD[t][\[Sigma][-i2, -i3]]]]/(4*m) + 
       (d*Scalar[S[-i1, i3]*S[i1, i2]*CD[-i][\[Sigma][-i2, -i3]]*
           CD[i][\[Phi][]]])/(16*m - 8*d*m) + 
       Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*CD[-i1][
           CD[-i][\[Sigma][-i3, -i4]]]]/(8*m) - 
       Scalar[S[-i, i3]*S[-i2, -i3]*CD[-i1][A[i2]]*CD[i1][A[i]]]/(16*m) + 
       (d*Scalar[A[i]*v[-i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
           CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) + 
       (d*Scalar[S[-i1, i2]*S[-i2, i3]*\[Sigma][-i, -i3]*
           CD[i1][CD[i][\[Phi][]]]])/(16*m - 8*d*m) + 
       (d*Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
           CD[i1][CD[i][\[Phi][]]]])/(16*m - 8*d*m) + 
       (d*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][\[Phi][]]]])/
        (4*m - 2*d*m) - (3*Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
           CD[-i2][CD[-i1][A[-i4]]]])/(16*m) - 
       Scalar[S[-i1, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i]]]/(16*m) + 
       Scalar[S[-i, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i1]]]/(8*m) - 
       (3*(-1 + d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[-i][A[i1]]*
           CD[i2][\[Phi][]]])/(4*(-2 + d)*m) + 
       ((3 - 3*d)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i1][A[-i]]*
           CD[i2][\[Phi][]]])/(8*m - 4*d*m) + 
       (3*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][ParamD[t][A[-i]]]])/
        (16*m) - (d*Scalar[S[-i1, i3]*S[i1, i2]*CD[i][\[Phi][]]*
           CD[-i3][\[Sigma][-i, -i2]]])/(8*m - 4*d*m) - 
       Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i3][ParamD[t][
            \[Sigma][-i, -i2]]]]/(4*m) - 
       (3*Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*v[i2]*
           CD[i3][CD[-i1][A[-i]]]])/(16*m) - 
       Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*CD[-i4][
           CD[-i1][\[Sigma][-i, -i3]]]]/(4*m) + 
       (5*Scalar[S[-i, i3]*S[-i1, i4]*v[i]*v[i1]*v[i2]*
           CD[-i4][CD[-i2][A[-i3]]]])/(16*m) + 
       Scalar[S[-i, i3]*S[-i1, i4]*v[i]*v[i1]*v[i2]*CD[-i4][CD[-i3][A[-i2]]]]/
        (8*m) + Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
          CD[-i4][CD[-i3][\[Sigma][-i, -i1]]]]/(8*m) - 
       (5*Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*
           CD[i4][CD[-i][A[i3]]]])/(16*m) - 
       Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*CD[i4][CD[i3][A[-i]]]]/
        (8*m) - ((-1 + d)*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
           ParamD[t][A[i1]]])/(2*(-2 + d)*m) + 
       Scalar[S[-i, i2]*S[i, i1]*ParamD[t, t][\[Sigma][-i1, -i2]]]/(8*m) + 
       (d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*ParamD[t][\[Phi][]])/
        (8*m - 4*d*m) + Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
        ((3*Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(8*(-2 + d)*m) - 
         ((-1 + d)*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/
          (4*(-2 + d)^2*m) - Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]/
          (8*m) - ParamD[t, t][\[Phi][]]/(8*m - 4*d*m))) + 
     \[Phi][]^2*(-(d^3*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
            CD[i1][\[Phi][]]])/(4*(-2 + d)^3*m) + 
       (d*Scalar[v[-i]*v[i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
           CD[i1][CD[i][\[Phi][]]]])/(16*m - 8*d*m) - 
       (d^2*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]])/
        (4*(-2 + d)^2*m) + Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*
          CD[i1][ParamD[t][\[Phi][]]]]/(2*(-2 + d)*m) - 
       (d^2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]])/
        (4*(-2 + d)^2*m) - (d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
           CD[i2][CD[-i][\[Phi][]]]])/(8*m - 4*d*m) + 
       (d^2*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]])/
        (4*(-2 + d)^2*m) + Scalar[S[-i, -i1]*S[i, i1]]*
        (Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]]/(4*m - 2*d*m) + 
         (d^2*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(4*(-2 + d)^3*m) + 
         Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]/(8*m - 4*d*m) + 
         ParamD[t, t][\[Phi][]]/(8*m - 4*d*m))) + Scalar[S[-i, -i1]*S[i, i1]]*
      ((Scalar[A[i]*v[-i]]*Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/
        (2*m - d*m) + Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*
          CD[i1][\[Phi][]]]/(4*m - 2*d*m) + 
       Scalar[v[i]*v[i1]*CD[-i1][\[Sigma][-i, -i2]]*CD[i2][\[Phi][]]]/
        (2*(-2 + d)*m) + Scalar[v[i]*v[i1]*CD[-i2][\[Sigma][-i, -i1]]*
          CD[i2][\[Phi][]]]/(8*m - 4*d*m) + 
       Scalar[v[i]*CD[i1][\[Phi][]]*ParamD[t][\[Sigma][-i, -i1]]]/
        (2*(-2 + d)*m) + Scalar[v[-i]*v[i]]*
        (Scalar[v[i]*CD[-i][A[i1]]*CD[-i1][\[Phi][]]]/(4*(-2 + d)*m) + 
         Scalar[v[i]*CD[-i1][\[Phi][]]*CD[i1][A[-i]]]/(8*m - 4*d*m) + 
         Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]]/(4*(-2 + d)*m) + 
         ((-3 + d)*Scalar[ParamD[t][\[Phi][]]]^2)/(4*(-2 + d)^2*m)) + 
       (Scalar[A[i]*CD[-i][\[Phi][]]]*ParamD[t][\[Phi][]])/((-2 + d)*m) + 
       (Scalar[v[i]*v[i1]*CD[-i1][A[-i]]]*ParamD[t][\[Phi][]])/
        (4*m - 2*d*m) + Scalar[v[-i]*v[i]]^2*
        ((3*Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/(16*m - 8*d*m) + 
         ((-2 + 3*d)*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/
          (16*(-2 + d)^2*m) + (3*Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][
                ]]]])/(32*m - 16*d*m) + (3*ParamD[t, t][\[Phi][]])/
          (32*m - 16*d*m)) + Scalar[A[i]*v[-i]]*
        (Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]]/(4*m - 2*d*m) + 
         Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]]/(4*m - 2*d*m) + 
         ParamD[t, t][\[Phi][]]/(4*m - 2*d*m))) + 
     \[Phi][]*((Scalar[S[-i, -i1]*S[i, i1]]*Scalar[v[i]*CD[-i][\[Phi][]]]^2)/
        (2*(-2 + d)^2*m) - Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
          CD[-i][ParamD[t][A[i2]]]]/(4*m) - 
       Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i][ParamD[t][\[Sigma][-i2, 
             -i3]]]]/(2*m) + (d*Scalar[S[-i1, i3]*S[i1, i2]*
           CD[-i][\[Sigma][-i2, -i3]]*CD[i][\[Phi][]]])/(8*m - 4*d*m) - 
       Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*CD[-i1][
           CD[-i][\[Sigma][-i3, -i4]]]]/(4*m) + 
       ((2 - 3*d)*Scalar[S[-i, i3]*S[-i2, -i3]*CD[-i1][A[i2]]*CD[i1][A[i]]])/
        (8*(-2 + d)*m) - (d*Scalar[A[i]*v[-i]]*Scalar[S[-i, i2]*S[-i1, -i2]*
           CD[i1][CD[i][\[Phi][]]]])/(4*m - 2*d*m) + 
       ((8 - 18*d + 9*d^2)*Scalar[v[-i]*v[i]]^2*Scalar[S[-i, i2]*S[-i1, -i2]*
           CD[i1][CD[i][\[Phi][]]]])/(16*(-2 + d)^2*m) + 
       (d*Scalar[S[-i1, i2]*S[-i2, i3]*\[Sigma][-i, -i3]*
           CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) + 
       (d*Scalar[S[-i, i2]*S[-i2, i3]*\[Sigma][-i1, -i3]*
           CD[i1][CD[i][\[Phi][]]]])/(8*m - 4*d*m) + 
       (d*Scalar[A[i]*S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][\[Phi][]]]])/
        (2*m - d*m) + Scalar[S[-i, i3]*S[-i3, i4]*v[i]*v[i1]*v[i2]*
          CD[-i2][CD[-i1][A[-i4]]]]/(4*m) + 
       ((2 - 3*d)*Scalar[S[-i1, i3]*S[-i2, -i3]*CD[i1][A[i]]*CD[i2][A[-i]]])/
        (8*(-2 + d)*m) + ((2 - 3*d)*Scalar[S[-i, i3]*S[-i2, -i3]*CD[i1][A[i]]*
           CD[i2][A[-i1]]])/(8*m - 4*d*m) - 
       (d*Scalar[S[-i, i3]*S[-i2, -i3]*v[i]*CD[-i1][\[Phi][]]*CD[i2][A[i1]]])/
        (2*(-2 + d)^2*m) + (d*Scalar[S[-i, i3]*S[-i1, -i3]*v[i]*
           CD[-i2][\[Phi][]]*CD[i2][A[i1]]])/(2*(-2 + d)^2*m) - 
       (3*(-1 + d)*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[-i][A[i1]]*
           CD[i2][\[Phi][]]])/(2*(-2 + d)^2*m) + 
       (3*(-1 + d)*d*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i1][A[-i]]*
           CD[i2][\[Phi][]]])/(2*(-2 + d)^2*m) - 
       Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*CD[i2][ParamD[t][A[-i]]]]/
        (4*m) - (d*Scalar[S[-i1, i3]*S[i1, i2]*CD[i][\[Phi][]]*
           CD[-i3][\[Sigma][-i, -i2]]])/(4*m - 2*d*m) + 
       Scalar[S[-i1, i3]*S[i1, i2]*v[i]*CD[-i3][ParamD[t][
            \[Sigma][-i, -i2]]]]/(2*m) + 
       Scalar[S[-i2, i4]*S[-i3, -i4]*v[i]*v[i1]*v[i2]*CD[i3][CD[-i1][A[-i]]]]/
        (4*m) + Scalar[v[-i]*v[i]]*
        (((2 - 2*d + d^2)*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
             CD[i1][\[Phi][]]])/(4*(-2 + d)^2*m) + 
         Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][ParamD[t][A[i]]]]/(4*m) + 
         Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[-i][A[i1]]]]/(4*m) + 
         ((-8 + 18*d - 9*d^2)*Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*v[i1]*
             CD[i2][CD[-i][\[Phi][]]]])/(8*(-2 + d)^2*m) - 
         Scalar[S[-i1, i3]*S[-i2, -i3]*v[i]*CD[i2][CD[i1][A[-i]]]]/(4*m) + 
         ((4 - 3*d)*Scalar[S[-i, i2]*S[-i1, i3]*v[i]*v[i1]*
             CD[-i3][CD[-i2][\[Phi][]]]])/(16*m - 8*d*m) + 
         ((4 - 3*d)*Scalar[S[-i, -i2]*S[-i1, -i3]*v[i]*v[i1]*
             CD[i3][CD[i2][\[Phi][]]]])/(8*(-2 + d)*m)) + 
       Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*CD[-i4][
           CD[-i1][\[Sigma][-i, -i3]]]]/(2*m) - 
       Scalar[S[-i, i3]*S[-i1, i4]*v[i]*v[i1]*v[i2]*CD[-i4][CD[-i2][A[-i3]]]]/
        (4*m) - Scalar[S[-i2, i4]*S[i2, i3]*v[i]*v[i1]*
          CD[-i4][CD[-i3][\[Sigma][-i, -i1]]]]/(4*m) + 
       Scalar[S[-i1, -i3]*S[-i2, -i4]*v[i]*v[i1]*v[i2]*CD[i4][CD[-i][A[i3]]]]/
        (4*m) - ((-1 + d)*d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i][\[Phi][]]*
           ParamD[t][A[i1]]])/((-2 + d)^2*m) - 
       Scalar[S[-i, i2]*S[i, i1]*ParamD[t, t][\[Sigma][-i1, -i2]]]/(4*m) + 
       (d*Scalar[S[-i, i2]*S[-i1, -i2]*CD[i1][A[i]]]*ParamD[t][\[Phi][]])/
        (4*m - 2*d*m) + (Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][]]]*
         ParamD[t][\[Phi][]])/((-2 + d)*m) + Scalar[v[i]*CD[-i][\[Phi][]]]*
        (-((2 - 2*d + d^2)*Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*CD[i1][\[Phi][
                ]]])/(2*(-2 + d)^2*m) + (Scalar[S[-i, -i1]*S[i, i1]]*
           ParamD[t][\[Phi][]])/(2*m - d*m)) + 
       Scalar[S[-i, i2]*S[-i1, -i2]*v[i]*v[i1]]*
        (((4 - 3*d)*Scalar[v[i]*CD[-i][ParamD[t][\[Phi][]]]])/
          (2*(-2 + d)^2*m) + ((-1 + d)*Scalar[CD[-i][\[Phi][]]*
             CD[i][\[Phi][]]])/(2*(-2 + d)^2*m) + 
         ((4 - 3*d)*Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]])/
          (16*m - 8*d*m) - ((-4 + 3*d)*ParamD[t, t][\[Phi][]])/
          (2*(-2 + d)^2*m)) + Scalar[S[-i, -i1]*S[i, i1]]*
        ((d*Scalar[v[i]*CD[-i][A[i1]]*CD[-i1][\[Phi][]]])/(2*(-2 + d)^2*m) - 
         (d*Scalar[v[i]*CD[-i1][\[Phi][]]*CD[i1][A[-i]]])/(2*(-2 + d)^2*m) + 
         (d*Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]])/(2*(-2 + d)^2*m) - 
         ((-1 + d)*Scalar[ParamD[t][\[Phi][]]]^2)/(2*(-2 + d)^2*m) + 
         Scalar[v[-i]*v[i]]*(((-4 + 3*d)*Scalar[v[i]*CD[-i][ParamD[t][
                 \[Phi][]]]])/(2*(-2 + d)^2*m) - 
           (d*Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(4*(-2 + d)^2*m) + 
           ((-4 + 3*d)*Scalar[v[i]*v[i1]*CD[-i1][CD[-i][\[Phi][]]]])/
            (4*(-2 + d)^2*m) + ((-4 + 3*d)*ParamD[t, t][\[Phi][]])/
            (4*(-2 + d)^2*m))))))


==> anc/graphs-CES1S1.dat.m <==
(* graph results for N3LO S^2 sector *)
(* data organisation : {{diagram1,value1}, {diagram2,value2}, ... } *)
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

{{DiagS1CES2[1, 1, 1], 
  (G*m2*CS[ES2, 1]*((-2*dot[a[1, 0], v[2]]^2*dot[s[1], s[1]] + 
       2*dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
       dot[a[1, 1], v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]]^2 + 2*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 2*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 4*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], a[1, 0]] - dot[s[1], v[2]]^2*
        dot[v[1], a[1, 1]] - dot[sa[1, 1], v[2]]^2*dot[v[1], v[1]] - 
       dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]] - 
       2*dot[a[1, 1], v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       8*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
       dot[s[1], a[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], v[2]] + 
       2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
       2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
       dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]] + 
       dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]] - 
       2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]^2 - 2*dot[sa[1, 1], sa[1, 1]]*
        dot[v[1], v[2]]^2 - 2*dot[s[1], a[1, 0]]^2*dot[v[2], v[2]] + 
       dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       2*dot[s[1], a[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       4*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]] - 
       4*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
       2*dot[sa[1, 1], v[1]]^2*dot[v[2], v[2]] - dot[sa[1, 1], v[2]]^2*
        dot[v[2], v[2]] - 2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]]*
        dot[v[2], v[2]] - dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*
        dot[v[2], v[2]] + 4*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]] + dot[s[1], s[1]]*dot[v[1], a[1, 1]]*
        dot[v[2], v[2]] + dot[s[1], sa[1, 2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]] + dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]] - dot[s[1], sa[1, 2]]*dot[v[2], v[2]]^2 - 
       dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]]^2)/r12 + 
     (-(dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]) - 
       dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 + 
       4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
       dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]] + 
       2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]] - 
       2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
       dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
       dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]]^2 + 
       dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 
       4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]^2 - 
       dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]]^2 - 
       dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]]^2 - 
       dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 + 
       2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
       2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]] - 
       (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        2 - 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]] - 2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] + dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] + dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] - dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]]^2 + (dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]]^2)/2 + 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]]^2 - dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]]^2 - dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]]^2)/r12^2 + 
     (-3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 
       3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]^2 - 
       dot[s[1], v[1]]^2*dot[v[1], v[2]]^2 - 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/2 + 
       (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/2 + 
       3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]] + dot[s[1], v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[2], v[2]])/2 - 
       (3*dot[s[1], s[1]]*dot[v[1], v[1]]^2*dot[v[2], v[2]])/2 - 
       (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2*dot[v[2], v[2]])/2 + 
       (dot[s[1], s[1]]*dot[v[1], v[2]]^2*dot[v[2], v[2]])/2 + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/2 - 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/2)/r12^3))/m1}, 
 {DiagS1CES2[1, 1, 2], 
  (G*m2*CS[ES2, 1]*((-(dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]^2)/
        2 + (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], a[1, 0]])/2 - dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[1]] + 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
        4 + (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/4 + (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
       (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/
        4 + (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/4 + 3*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[1]] - 3*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[1]] + 
       (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]^2)/2 - 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/4 - 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]^2)/4 - 
       dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
       dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
       2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]] + 
       (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/
        2 + (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/4 - dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]]*dot[v[1], v[2]] - 2*dot[n12, v[1]]*
        dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        4 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/4 - dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]]*dot[v[2], v[2]] + (dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
       (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        2 + (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/2 + (dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2 + 
       (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
        2 + dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]] - dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]] + dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]] - (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/2 - (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
       (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        2 - dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] - 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] + (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
       (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        2 + (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]]^2)/2 - 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2)/4 - 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]]^2)/4)/r12^2 + 
     ((3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
       3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/2 + dot[s[1], v[1]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]] + (9*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*
         dot[v[1], v[2]])/4 - (7*dot[s[1], s[1]]*dot[v[1], v[1]]^2*
         dot[v[1], v[2]])/4 + 3*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] - 3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       dot[s[1], v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        2 - (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/2 + (9*dot[n12, s[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]]^2)/4 - (3*dot[s[1], s[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]]^2)/4)/r12^3))/m1}, {DiagS1CES2[1, 1, 3], 
  (G*m2*CS[ES2, 1]*((-(dot[n12, v[1]]*dot[s[1], v[1]]^2*dot[v[1], a[1, 0]])/
        4 - (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/4 + (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2*
         dot[v[1], v[1]])/8 - (dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/4 + 
       (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[1]])/
        2 + (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/4 + 
       (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]^2)/4 - 
       (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        2 - (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/2 + (3*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[1], a[1, 0]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        4 + (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/2 + (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]]^2)/8 - (7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]]^2)/4 + (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]]^2)/8 + (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]]^2)/8)/r12^2 + 
     ((-3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
       (21*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/16 + 
       (33*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]^2)/
        16 - (7*dot[s[1], v[1]]^2*dot[v[1], v[1]]^2)/16 - 
       (33*dot[n12, s[1]]^2*dot[v[1], v[1]]^3)/32 + 
       (25*dot[s[1], s[1]]*dot[v[1], v[1]]^3)/32 - 
       (9*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 - 
       (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        8 + (63*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 - (9*dot[s[1], v[1]]^2*dot[v[1], v[1]]*
         dot[v[2], v[2]])/8 - (63*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*
         dot[v[2], v[2]])/32 + (57*dot[s[1], s[1]]*dot[v[1], v[1]]^2*
         dot[v[2], v[2]])/32 - (21*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]]^2)/16 + (21*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], v[2]]^2)/16 - 
       (7*dot[s[1], v[1]]^2*dot[v[2], v[2]]^2)/16 - 
       (63*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/32 + 
       (35*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/32 - 
       (33*dot[n12, s[1]]^2*dot[v[2], v[2]]^3)/32 + 
       (11*dot[s[1], s[1]]*dot[v[2], v[2]]^3)/32)/r12^3 + 
     ((dot[a[1, 0], a[1, 0]]*dot[s[1], v[1]]^2)/2 + 2*dot[s[1], a[1, 0]]*
        dot[s[1], v[1]]*dot[v[1], a[1, 0]] + 2*dot[s[1], v[1]]*
        dot[sa[1, 1], v[1]]*dot[v[1], a[1, 0]] + dot[s[1], s[1]]*
        dot[v[1], a[1, 0]]^2 + (dot[s[1], v[1]]^2*dot[v[1], a[1, 1]])/2 + 
       (dot[s[1], a[1, 0]]^2*dot[v[1], v[1]])/2 + 
       (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
       (dot[s[1], a[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 + 
       dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], v[1]] + 
       dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] + 
       (dot[sa[1, 1], v[1]]^2*dot[v[1], v[1]])/2 + 
       (dot[s[1], v[1]]*dot[sa[1, 2], v[1]]*dot[v[1], v[1]])/2 - 
       4*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*dot[v[1], v[1]] + 
       (dot[s[1], s[1]]*dot[v[1], a[1, 1]]*dot[v[1], v[1]])/2 - 
       (dot[s[1], sa[1, 2]]*dot[v[1], v[1]]^2)/2 - 
       (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]^2)/2 + 
       (3*dot[s[1], a[1, 0]]^2*dot[v[2], v[2]])/2 + 
       (3*dot[s[1], a[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
       3*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]] + 
       3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] + 
       (3*dot[sa[1, 1], v[1]]^2*dot[v[2], v[2]])/2 + 
       (3*dot[s[1], v[1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/2 - 
       6*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]] - 
       (3*dot[s[1], sa[1, 2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2 - 
       (3*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
       3*dot[v[1], a[1, 0]]*dot[v[1], v[1]]*s2a[1, 1] + 
       3*dot[v[1], a[1, 0]]*dot[v[2], v[2]]*s2a[1, 1] + 
       (3*dot[v[1], v[1]]^2*s2a[1, 2])/8 + (3*dot[v[1], v[1]]*dot[v[2], v[2]]*
         s2a[1, 2])/4 + (7*dot[v[2], v[2]]^2*s2a[1, 2])/8)/r12))/m1}, 
 {DiagS1CES2[1, 1, 4], 
  (G*m2*CS[ES2, 1]*(2*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]]*
      dot[s[1], a[2, 0]] + dot[n12, s[1]]*dot[a[1, 1], v[2]]*
      dot[s[1], a[2, 0]] - dot[n12, v[2]]*dot[a[1, 1], a[2, 0]]*
      dot[s[1], s[1]] - dot[n12, a[2, 0]]*dot[a[1, 1], v[2]]*
      dot[s[1], s[1]] - 4*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*
      dot[s[1], sa[1, 1]] - 4*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]]*
      dot[s[1], sa[1, 1]] + 2*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*
      dot[s[1], v[2]] + dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*
      dot[s[1], v[2]] - dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*
      dot[s[1], v[2]] + 2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
      dot[sa[1, 1], a[2, 0]] - dot[n12, a[1, 0]]*dot[s[1], v[2]]*
      dot[sa[1, 1], a[2, 0]] + 2*dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*
      dot[sa[1, 1], v[2]] - dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*
      dot[sa[1, 1], v[2]] + 2*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
      dot[sa[1, 1], v[2]] + dot[n12, v[1]]*dot[s[1], v[2]]*
      dot[sa[1, 2], a[2, 0]] + dot[n12, v[1]]*dot[s[1], a[2, 0]]*
      dot[sa[1, 2], v[2]] - 3*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
      dot[sa[1, 2], v[2]] - dot[n12, v[2]]*dot[s[1], v[2]]*
      dot[sa[1, 3], v[2]] - 2*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*
      dot[v[1], a[2, 0]] + dot[n12, sa[1, 2]]*dot[s[1], v[2]]*
      dot[v[1], a[2, 0]] - 2*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*
      dot[v[1], a[2, 0]] + 2*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[2]]*
      dot[v[1], a[2, 0]] + dot[n12, s[1]]*dot[sa[1, 2], v[2]]*
      dot[v[1], a[2, 0]] + dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*
      dot[v[1], v[2]] - 2*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*
      dot[v[1], v[2]] + 2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*
      dot[v[1], v[2]] - 2*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*
      dot[v[1], v[2]] + dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*
      dot[v[1], v[2]] - 4*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]]*
      dot[v[2], a[2, 0]] - 2*dot[n12, s[1]]*dot[s[1], a[1, 1]]*
      dot[v[2], a[2, 0]] + dot[n12, a[1, 1]]*dot[s[1], s[1]]*
      dot[v[2], a[2, 0]] + 6*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*
      dot[v[2], a[2, 0]] + 6*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*
      dot[v[2], a[2, 0]] - 2*dot[n12, sa[1, 2]]*dot[s[1], v[1]]*
      dot[v[2], a[2, 0]] - 4*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]]*
      dot[v[2], a[2, 0]] + 6*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*
      dot[v[2], a[2, 0]] - 4*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]]*
      dot[v[2], a[2, 0]] - 2*dot[n12, s[1]]*dot[sa[1, 2], v[1]]*
      dot[v[2], a[2, 0]] + r12*(3*dot[sa[1, 1], v[2]]*
        dot[sa[1, 2], a[2, 0]] + 3*dot[sa[1, 1], a[2, 0]]*
        dot[sa[1, 2], v[2]] + dot[s[1], v[2]]*dot[sa[1, 3], a[2, 0]] + 
       dot[s[1], a[2, 0]]*dot[sa[1, 3], v[2]] + 2*dot[s[1], sa[1, 3]]*
        dot[v[2], a[2, 0]] + 6*dot[sa[1, 1], sa[1, 2]]*dot[v[2], a[2, 0]]) - 
     dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[2], v[2]] - 
     3*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[2], v[2]] + 
     (-(dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], a[2, 0]]) + dot[n12, v[1]]*dot[n12, v[2]]*
        dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] + dot[n12, a[2, 0]]*
        dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       dot[n12, v[2]]^2*dot[a[1, 1], v[2]]*dot[s[1], s[1]] - 
       4*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 
       dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
       dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], v[2]] + 
       2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]] + dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*
        dot[s[1], v[2]] + dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[2]] + dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]]*
        dot[s[1], v[2]] - (dot[n12, a[1, 1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]^2)/2 - (dot[a[1, 1], v[2]]*dot[s[1], v[2]]^2)/2 + 
       2*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[sa[1, 1], v[2]] - dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 3*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]^2 + dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 2], v[2]] - dot[s[1], a[2, 0]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]] - dot[n12, s[1]]^2*dot[a[1, 0], v[2]]*
        dot[v[1], a[2, 0]] - 2*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[2, 0]] + 2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] - dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] + 
       dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]] - 
       dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]] + 
       dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]] - 
       dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]] - 
       dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] - 
       2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] - 2*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*
        dot[v[1], v[2]] + dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] - dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]] + dot[s[1], v[1]]*
        dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]] - 2*dot[n12, v[2]]^2*
        dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] + dot[s[1], a[2, 0]]*
        dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 2*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       3*dot[sa[1, 1], v[2]]^2*dot[v[1], v[2]] + dot[n12, s[1]]*
        dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]] - 
       3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]] - 
       2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]] - 6*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[v[2], a[2, 0]] - dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 4*dot[n12, v[1]]^2*dot[s[1], sa[1, 1]]*
        dot[v[2], a[2, 0]] + 2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 2*dot[s[1], a[1, 0]]*
        dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]] - 4*dot[s[1], v[1]]*
        dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]] + 2*dot[n12, s[1]]^2*
        dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]] + 3*dot[s[1], s[1]]*
        dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]] + 2*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]] + 
       6*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]] - 
       2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]] - dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*
        dot[v[2], v[2]] + (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/2 + (dot[a[1, 1], v[2]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/2 + 3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + dot[a[1, 0], v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - dot[n12, sa[1, 2]]*
        dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       dot[s[1], a[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[2], v[2]] + 2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[2], v[2]] + 3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]] - 2*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] + 
       2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] + 
       2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] - 
       dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]] + 
       dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]] + 
       dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]] - 
       dot[s[1], sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12 + 
     (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]] + dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*
        dot[s[1], v[2]] + (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]^2)/2 + (dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]]^2)/2 - (dot[n12, v[2]]*dot[s[1], v[2]]^2*
         dot[v[1], a[1, 0]])/2 - 3*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[v[1], v[2]] - 3*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       6*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] - 3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] + 3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] - 
       (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
       3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]] + dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]] + 2*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 3*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]] + 
       dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]] - 
       2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]] - 
       3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2 - 
       5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]^2 + 
       2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2 + 
       2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]]^2 - 
       3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]] - 
       dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]] + 
       2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]] + 
       3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]] - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[2], v[2]])/2 - 
       (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/
        2 - 6*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + 3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[2], v[2]] - dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[1]]*dot[v[2], v[2]] - dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] + 3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
       2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
       dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] + 
       3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]] + 
       (3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
        2 - 2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]] + 3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]] + 3*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        2 + 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] - dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] - dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/r12^2 + 
     ((15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2)/
        2 + (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[2]]^2)/2 - 3*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]]^2 - 3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[2]]^2 + dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]]^2 - (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^3)/2 - 
       (dot[s[1], s[1]]*dot[v[1], v[2]]^3)/2 - 
       (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/2 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
       3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]] + 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]] - dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]] + (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2)/
      r12^3))/m1}, {DiagS1CES2[1, 1, 5], 
  (G*m2*CS[ES2, 1]*(dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], a[1, 0]] - 
     dot[n12, s[1]]*dot[a[1, 0], a[1, 0]]*dot[s[1], a[2, 0]] + 
     dot[n12, a[1, 0]]*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]] + 
     (dot[n12, v[1]]*dot[s[1], a[1, 1]]*dot[s[1], a[2, 0]])/2 + 
     dot[n12, a[2, 0]]*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]] - 
     2*dot[n12, a[1, 0]]*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] - 
     dot[n12, v[1]]*dot[a[1, 1], a[2, 0]]*dot[s[1], s[1]] - 
     4*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[1, 1]] + 
     dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]] + 
     (dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*dot[s[1], v[1]])/2 + 
     (dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 + 
     dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[sa[1, 1], a[1, 0]] + 
     dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], a[2, 0]] + 
     dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 
     dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], v[1]] + 
     dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] + 
     dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 1], v[1]] + 
     (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 2], a[2, 0]])/2 + 
     (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[sa[1, 2], v[1]])/2 - 
     2*dot[n12, sa[1, 1]]*dot[s[1], a[2, 0]]*dot[v[1], a[1, 0]] + 
     4*dot[n12, a[2, 0]]*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
     2*dot[n12, s[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], a[1, 0]] - 
     dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], a[1, 1]] + 
     dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], a[1, 1]] + 
     dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]]*dot[v[1], a[2, 0]] + 
     (dot[n12, s[1]]*dot[s[1], a[1, 1]]*dot[v[1], a[2, 0]])/2 - 
     dot[n12, a[1, 1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
     4*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] - 
     2*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 0]] + 
     (dot[n12, sa[1, 2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 + 
     dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], a[2, 0]] - 
     2*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 0]] + 
     dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]] + 
     (dot[n12, s[1]]*dot[sa[1, 2], v[1]]*dot[v[1], a[2, 0]])/2 - 
     (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/2 + 
     dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] - 
     dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]] + 
     dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] - 
     (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[1]])/2 + 
     2*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 0]] - 
     dot[n12, sa[1, 2]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] + 
     2*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 0]] - 
     2*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]] - 
     dot[n12, s[1]]*dot[sa[1, 2], v[2]]*dot[v[2], a[2, 0]] - 
     (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
     dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 
     dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]] + 
     dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]] - 
     (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[2], v[2]])/2 + 
     (-15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]] - 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*
        dot[v[1], v[2]] - 3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] - (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
       (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/2 + 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]]*dot[v[1], v[2]] + 9*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]]^2 - 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]]^2 + 2*dot[s[1], v[1]]^2*dot[v[1], v[2]]^2 + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/2 - 
       (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/2 - 
       (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/2 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
       3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] + 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] - dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2*dot[v[2], v[2]])/2 + 
       (dot[s[1], s[1]]*dot[v[1], v[2]]^2*dot[v[2], v[2]])/2)/r12^3 + 
     (6*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]])/2 + (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]^2)/2 - (3*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/2 + 2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] - (3*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
       (3*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]])/2 - 3*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
       (dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/
        2 - dot[n12, v[1]]*dot[s[1], v[2]]^2*dot[v[1], a[1, 0]] - 
       3*dot[n12, v[1]]^3*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
       3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
       2*dot[n12, v[1]]*dot[s[1], v[1]]^2*dot[v[1], a[2, 0]] + 
       (3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[1], v[1]])/
        2 - (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[1]])/2 - 3*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/2 - dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[1]] + (dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/2 - dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
       (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/
        2 + (5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/2 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 + 9*dot[n12, a[1, 0]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       7*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       12*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] - 3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] - (9*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
       (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
        2 + (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/2 + (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
        2 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + 3*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
       (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/
        2 + (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]])/2 + 3*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[2]] - 3*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[2]] + 3*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        2 - (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/2 + (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]]^2)/2 - 3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]]^2 - 8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]]^2 + (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[2]]^2)/2 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]]^2)/2 - 3*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[v[1], v[2]]*dot[v[2], a[2, 0]] - dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[1], v[2]]*dot[v[2], a[2, 0]] + 2*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]]*dot[v[2], a[2, 0]] + 
       (3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]])/
        2 + (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/2 - 3*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/2 - dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - (dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/2 - (dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 - dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] + 
       dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]] - 
       (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/
        2 - (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]]*
         dot[v[2], v[2]])/2 + dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], a[2, 0]]*dot[v[2], v[2]] + dot[n12, v[1]]*
        dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]] + 
       3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] + 3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] - (3*dot[n12, sa[1, 1]]*
         dot[s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        2 + dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]]^2)/r12^2 + 
     (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]] - 
       (dot[n12, v[1]]^2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 + 
       dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]] + 
       2*dot[n12, v[1]]^2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] - 
       2*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]] + 2*dot[a[1, 0], v[2]]^2*dot[s[1], s[1]] - 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], s[1]] - 
       4*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], sa[1, 1]] - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]])/2 + dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], v[1]])/2 - 
       (dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/
        2 + (3*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]]^2)/2 - 
       dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]] + 
       dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
       2*dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[s[1], v[2]])/2 + 
       (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
       dot[a[1, 1], v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]]^2 + dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 
       (dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
       dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], v[1]] - 
       (dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 + 
       dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
       2*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] + 
       dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       2*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
        dot[sa[1, 1], v[2]] + (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 2], v[1]])/2 + (dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 + dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[v[1], a[1, 0]] - 
       dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
       4*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
       (dot[s[1], a[2, 0]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 - 
       2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], a[1, 0]] + 4*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], a[1, 0]] + dot[n12, v[2]]^2*
        dot[s[1], s[1]]*dot[v[1], a[1, 1]] - dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], a[1, 1]] + dot[s[1], v[2]]^2*
        dot[v[1], a[1, 1]] - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], a[1, 0]]*dot[v[1], a[2, 0]])/2 + 3*dot[n12, a[1, 0]]*
        dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
       4*dot[n12, v[1]]^2*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] - 
       dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[1], a[2, 0]])/2 + (5*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
         dot[v[1], a[2, 0]])/2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/2 + 3*dot[s[1], v[1]]*
        dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]] + dot[n12, s[1]]^2*
        dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]] - dot[s[1], s[1]]*
        dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]] + 
       (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[1], v[1]])/2 + 
       (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/
        2 + (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/2 - 
       (3*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
       dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
       dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] - 
       (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        2 + (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[1]])/2 + dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*
        dot[v[1], v[1]] - dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + dot[sa[1, 1], v[2]]^2*
        dot[v[1], v[1]] - (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*
         dot[v[1], v[1]])/2 + dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*
        dot[v[1], v[1]] + dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[1]] - 2*dot[s[1], sa[1, 1]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[1]] + dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[v[1], v[2]])/2 - 
       dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       2*dot[a[1, 1], v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       4*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] + 8*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*
        dot[v[1], v[2]] + (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/2 - dot[s[1], a[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[1, 0]]*dot[v[1], v[2]] - 2*dot[s[1], v[2]]*
        dot[sa[1, 1], a[1, 0]]*dot[v[1], v[2]] - 2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] + 
       dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]] - 2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]] - 2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]] + (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*
         dot[v[1], v[2]])/2 - dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*
        dot[v[1], v[2]] - dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*
        dot[v[1], v[2]] + 2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]^2 + 
       2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]^2 + 
       dot[n12, s[1]]^2*dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]] + 
       dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] - 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], a[2, 0]] + dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[2], a[2, 0]] - dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]] + dot[n12, s[1]]*
        dot[n12, v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]] - 
       dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]] + 
       2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], v[2]]*
        dot[v[2], a[2, 0]] + 4*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]*
        dot[v[2], a[2, 0]] + (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*
         dot[v[2], v[2]])/2 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 0]]*dot[v[2], v[2]])/2 - dot[a[1, 0], a[1, 0]]*
        dot[s[1], s[1]]*dot[v[2], v[2]] + (dot[a[1, 0], a[2, 0]]*
         dot[s[1], s[1]]*dot[v[2], v[2]])/2 - dot[n12, a[2, 0]]*
        dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 
       (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        2 + (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[2], v[2]])/2 - (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[2], v[2]])/2 + dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*
        dot[v[2], v[2]] - (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/2 - dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[2], v[2]] + dot[sa[1, 1], v[2]]^2*
        dot[v[2], v[2]] - (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*
         dot[v[2], v[2]])/2 + dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*
        dot[v[2], v[2]] - 4*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]] - dot[s[1], s[1]]*dot[v[1], a[1, 1]]*
        dot[v[2], v[2]] + dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[1], a[2, 0]]*dot[v[2], v[2]] + 2*dot[s[1], sa[1, 1]]*
        dot[v[1], a[2, 0]]*dot[v[2], v[2]] - dot[s[1], sa[1, 2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]] - dot[sa[1, 1], sa[1, 1]]*
        dot[v[1], v[1]]*dot[v[2], v[2]] - dot[s[1], sa[1, 2]]*
        dot[v[2], v[2]]^2 - dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]]^2)/r12))/
   m1}, {DiagS1CES2[1, 1, 6], 
  (G*m2*CS[ES2, 1]*(2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
      dot[a[1, 0], a[2, 0]] - (dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[a[1, 0], a[2, 1]])/2 + dot[n12, a[2, 0]]*dot[n12, s[1]]*
      dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] + 
     (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]])/2 + 
     (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/4 + 
     (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
      2 + dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], a[2, 0]] - (3*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]]*
       dot[s[1], a[2, 0]])/2 - (dot[n12, s[1]]*dot[a[1, 1], v[2]]*
       dot[s[1], a[2, 0]])/2 - (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[s[1], a[2, 1]])/4 - (3*dot[n12, v[1]]*dot[a[1, 0], a[2, 1]]*
       dot[s[1], s[1]])/2 + (3*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]]*
       dot[s[1], s[1]])/2 + (3*dot[n12, a[2, 0]]*dot[a[1, 1], v[2]]*
       dot[s[1], s[1]])/4 + (dot[n12, a[2, 1]]*dot[n12, v[1]]^2*
       dot[s[1], sa[1, 1]])/2 - (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
     (15*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[1, 1]])/2 + 
     (9*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 - 
     3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
     (dot[n12, v[2]]^3*dot[s[1], sa[1, 3]])/2 + 
     dot[n12, s[1]]*dot[a[1, 0], a[2, 1]]*dot[s[1], v[1]] + 
     (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/
      4 + (dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[s[1], v[2]])/2 - (dot[n12, sa[1, 3]]*dot[n12, v[2]]^2*
       dot[s[1], v[2]])/4 - (9*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*
       dot[s[1], v[2]])/4 - dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*
      dot[s[1], v[2]] - (dot[n12, v[2]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], a[1, 0]])/2 - (dot[n12, a[2, 0]]*dot[s[1], v[2]]*
       dot[sa[1, 1], a[1, 0]])/4 + (dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/2 + 2*dot[n12, sa[1, 1]]*
      dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] - 
     (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], a[2, 0]])/2 - 
     (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], a[2, 0]])/2 - 
     (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/4 - 
     (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], a[2, 1]])/4 + 
     (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 1]])/2 - 
     3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[sa[1, 1], sa[1, 1]] + (3*dot[n12, v[2]]^3*dot[sa[1, 1], sa[1, 2]])/
      2 + (dot[n12, v[1]]*dot[s[1], a[2, 1]]*dot[sa[1, 1], v[1]])/2 - 
     2*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 1], v[1]] + 
     (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/
      4 + dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
      dot[sa[1, 1], v[2]] - (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[2]])/4 - (9*dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*
       dot[sa[1, 1], v[2]])/4 - (dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[2]])/4 - (3*dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[2]])/4 - 3*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
      dot[sa[1, 1], v[2]] - dot[n12, a[2, 0]]*dot[sa[1, 1], v[1]]*
      dot[sa[1, 1], v[2]] + dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[sa[1, 2], a[2, 0]] - dot[n12, v[2]]*dot[s[1], v[1]]*
      dot[sa[1, 2], a[2, 0]] - (3*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 2], a[2, 0]])/2 - dot[n12, v[2]]*dot[s[1], a[2, 0]]*
      dot[sa[1, 2], v[1]] - (dot[n12, a[2, 0]]*dot[s[1], v[2]]*
       dot[sa[1, 2], v[1]])/2 + (dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 2], v[2]])/2 - 
     (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[2]])/4 - 
     (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[sa[1, 2], v[2]])/2 - 
     (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 + 
     3*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[sa[1, 2], v[2]] + 
     r12^2*((dot[n12, sa[1, 3]]*dot[s[1], a[2, 1]])/4 - 
       (dot[n12, a[2, 1]]*dot[s[1], sa[1, 3]])/2 + 
       (3*dot[n12, sa[1, 2]]*dot[sa[1, 1], a[2, 1]])/4 - 
       (3*dot[n12, a[2, 1]]*dot[sa[1, 1], sa[1, 2]])/2 + 
       (3*dot[n12, sa[1, 1]]*dot[sa[1, 2], a[2, 1]])/4 + 
       (dot[n12, s[1]]*dot[sa[1, 3], a[2, 1]])/4) - 
     (dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 3], v[2]])/4 + 
     dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 3], v[2]] + 
     dot[n12, sa[1, 1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]] + 
     dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]] + 
     6*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 0]] - 
     (3*dot[n12, sa[1, 2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/2 + 
     6*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 0]] - 
     3*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]] - 
     (3*dot[n12, s[1]]*dot[sa[1, 2], v[2]]*dot[v[1], a[2, 0]])/2 - 
     (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], a[2, 1]])/4 - 
     dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], a[2, 1]] + 
     (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], a[2, 1]])/2 - 
     (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], a[2, 1]])/4 - 
     4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 1]] + 
     dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], a[2, 1]] + 
     dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 1]] + 
     (dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]]*dot[v[1], v[1]])/4 - 
     (dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
     (dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]]*dot[v[1], v[1]])/4 + 
     (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/2 + 
     (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/
      2 - (3*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/2 + 
     (9*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 - 
     3*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]] + 
     (9*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
     (3*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[2]])/2 + 
     (3*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2 + 
     3*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 0]] + 
     3*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 0]] + 
     r12*(dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 1]] + 
       (dot[n12, s[1]]^2*dot[a[1, 1], a[2, 1]])/4 - 
       (dot[n12, sa[1, 3]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/2 + 
       (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]])/4 + 
       (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]])/2 - 
       (3*dot[a[1, 1], a[2, 1]]*dot[s[1], s[1]])/4 - 
       (dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]])/2 - 
       (7*dot[a[1, 0], a[2, 1]]*dot[s[1], sa[1, 1]])/2 - 
       dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], sa[1, 2]] + 
       (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 3]])/2 - 
       (dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[s[1], v[2]])/4 + 
       (dot[s[1], a[2, 1]]*dot[sa[1, 1], a[1, 0]])/4 - 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/2 + 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]])/4 + 
       dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 1]] + 
       (dot[s[1], a[1, 0]]*dot[sa[1, 1], a[2, 1]])/4 - 
       dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]] + 
       (9*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/2 + 
       dot[sa[1, 1], a[2, 1]]*dot[sa[1, 1], v[1]] - 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/4 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 2], a[2, 0]])/2 - 
       (9*dot[sa[1, 1], v[2]]*dot[sa[1, 2], a[2, 0]])/4 + 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], a[2, 1]])/2 + 
       (dot[s[1], v[1]]*dot[sa[1, 2], a[2, 1]])/2 + 
       (dot[s[1], a[2, 1]]*dot[sa[1, 2], v[1]])/2 - 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/4 - 
       (9*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 2], v[2]])/4 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 3], a[2, 0]])/2 - 
       (3*dot[s[1], v[2]]*dot[sa[1, 3], a[2, 0]])/4 - 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 3], v[2]])/4 - 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 3], v[2]])/4 + 
       (dot[n12, sa[1, 1]]^2*dot[v[1], a[2, 1]])/2 + 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], a[2, 1]])/2 - 
       (5*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 1]])/2 - 
       (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 1]])/2 + 
       (3*dot[s[1], sa[1, 3]]*dot[v[2], a[2, 0]])/2 + 
       (9*dot[sa[1, 1], sa[1, 2]]*dot[v[2], a[2, 0]])/2) - 
     (3*dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[2], v[2]])/2 + 
     (dot[n12, sa[1, 3]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
     (9*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[2], v[2]])/2 + 
     (3*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 + 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/4 + 
     (dot[n12, s[1]]*dot[sa[1, 3], v[2]]*dot[v[2], v[2]])/4 + 
     (-3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[a[1, 0], a[2, 0]] - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[a[1, 0], v[2]])/2 + 3*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]] + 
       (3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[a[1, 1], v[2]])/4 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], a[2, 0]])/2 + dot[n12, s[1]]*dot[n12, v[1]]*
        dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]] - 3*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]])/2 + (3*dot[n12, v[2]]^2*dot[a[1, 1], v[2]]*
         dot[s[1], s[1]])/4 + (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/2 + 
       (9*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 - 
       3*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], sa[1, 2]] + 
       2*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*
        dot[s[1], v[1]] + dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]] - dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[1]] - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[s[1], v[2]])/4 + 
       (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]])/4 + (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[2]])/2 + 2*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], v[2]] - 
       (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]])/2 - dot[n12, s[1]]*dot[n12, v[2]]*
        dot[a[1, 1], v[2]]*dot[s[1], v[2]] - 2*dot[a[1, 0], a[2, 0]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] + 
       (dot[a[1, 1], v[2]]*dot[s[1], v[2]]^2)/2 - 
       (dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/4 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[sa[1, 1], a[2, 0]])/2 + dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 
       (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/4 - 
       3*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[sa[1, 1], sa[1, 1]] + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] + 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/
        2 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[sa[1, 1], v[2]])/4 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/4 + 3*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[sa[1, 1], v[2]])/2 - (dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
         dot[sa[1, 1], v[2]])/4 + (3*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
         dot[sa[1, 1], v[2]])/4 + (dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - dot[n12, a[1, 0]]*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       3*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]^2 - 
       (dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[2]])/
        2 - (dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 - 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] - 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[2, 0]])/2 - 6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]] + 
       dot[n12, s[1]]^2*dot[a[1, 0], v[2]]*dot[v[1], a[2, 0]] + 
       dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[v[1], a[2, 0]] - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], a[2, 0]])/2 + 3*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[2, 0]] - 9*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 2*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
       dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] + 
       (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[v[1], a[2, 0]])/2 - dot[s[1], a[1, 0]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]] - 
       (5*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/2 + 
       (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], a[2, 0]])/2 - (5*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], a[2, 0]])/2 + (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], a[2, 1]])/4 + (3*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[1], a[2, 1]])/4 - dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], a[2, 1]] + 
       (dot[s[1], v[1]]^2*dot[v[1], a[2, 1]])/2 + 
       (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/
        2 - (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]])/2 + (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/
        2 - (3*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/4 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/
        4 - (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 - 
       (dot[n12, s[1]]^2*dot[v[1], a[2, 1]]*dot[v[1], v[1]])/4 - 
       (3*dot[s[1], s[1]]*dot[v[1], a[2, 1]]*dot[v[1], v[1]])/4 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[2]])/4 - 3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
       (3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/
        2 + (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]])/4 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/
        2 + (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[2]])/2 + 2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]]*dot[v[1], v[2]] - 
       (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/2 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
         dot[v[1], v[2]])/4 + (15*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]]*
         dot[v[1], v[2]])/4 - 6*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
       (9*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 + 
       dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
        dot[v[1], v[2]] - 2*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*
        dot[v[1], v[2]] + (9*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*
         dot[v[1], v[2]])/2 + dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 2*dot[s[1], a[2, 0]]*
        dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 4*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
       3*dot[sa[1, 1], v[2]]^2*dot[v[1], v[2]] - 2*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]] + 
       3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]] + 
       3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]] + 12*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]] - (3*dot[n12, v[1]]^2*dot[s[1], sa[1, 1]]*
         dot[v[2], a[2, 0]])/2 + (3*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/2 - dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[a[1, 0], v[2]]*dot[v[2], v[2]] - 
       (dot[n12, s[1]]^2*dot[a[1, 1], v[2]]*dot[v[2], v[2]])/4 - 
       (3*dot[a[1, 1], v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/2 - (9*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/2 + 3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 
       (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        4 - (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/2 + (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[2], v[2]])/4 + 3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]] - 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
        4 - dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]] + (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/4 + dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]] + (dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*
         dot[v[2], v[2]])/2 - (dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/2 + 
       (dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/2 - 
       (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        2 - (9*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
       (9*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2)/r12 + 
     ((-15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[a[1, 0], v[2]])/2 - (9*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 + 
       (15*dot[n12, v[1]]^2*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/2 + 
       3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
       (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[s[1], v[2]])/4 + 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 2*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]^2 + 
       (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]])/2 - (15*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/4 + 
       (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]])/2 + 3*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[2, 0]])/2 + (9*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], a[2, 0]])/2 - 6*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
       dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], a[2, 0]] - 
       3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[v[1], a[2, 0]] + 
       2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] - 
       (3*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
         dot[v[1], v[1]])/4 + (3*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 - dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
       (3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/
        2 - (3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/2 + dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[1]] + 
       (15*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], v[2]])/4 - (15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[2]]^2*dot[v[1], v[2]])/4 - 15*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       (9*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[1], v[2]])/
        2 + (3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]])/2 - (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[s[1], a[2, 0]]*dot[v[1], v[2]])/2 + 
       (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/
        4 - (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[2]])/4 + (9*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 18*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]] + 3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]]*dot[v[1], v[2]] + dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] + 
       (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
       3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] - 3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] - dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] - 
       (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 
       3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]] - 3*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 9*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/
        2 - (9*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[2]])/2 + 3*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[2]] - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
        4 + (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/2 - (3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 6*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2 + 
       9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]^2 - 
       (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/2 - 
       (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]]^2)/2 + 
       (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]])/
        2 + (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/2 - (9*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 - dot[n12, s[1]]*
        dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]]*
         dot[v[2], v[2]])/4 - (dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/4 - (dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        2 - (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/4 - (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/
        4 + 3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        4 + 6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] - dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] - dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/r12^2 + 
     ((105*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[2]])/4 + (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 15*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       (3*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
       15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] + 
       (3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 - 
       (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
        4 - (9*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/4 + 3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]]*dot[v[1], v[2]] - (dot[s[1], v[2]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]])/2 - 15*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[2]]^2 - 9*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 6*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]]^2 + 6*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[2]]^2 - 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]]^2 + (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^3)/2 + 
       (3*dot[s[1], s[1]]*dot[v[1], v[2]]^3)/2 - 
       (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/
        4 - (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 + 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] - (dot[s[1], v[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]])/2 + (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4)/
      r12^3))/m1}, {DiagS1CES2[1, 1, 7], 
  (G*m2*CS[ES2, 1]*((3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], a[1, 1]])/
      2 - 3*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*dot[s[1], sa[1, 1]] + 
     (dot[n12, v[2]]*dot[s[1], a[1, 2]]*dot[s[1], v[1]])/2 + 
     3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], a[1, 0]] + 
     (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 1]])/2 + 
     (3*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[sa[1, 1], v[1]])/2 + 
     3*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*dot[sa[1, 1], v[1]] + 
     (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 2], a[1, 0]])/2 + 
     (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 2], v[1]])/2 + 
     (3*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[sa[1, 2], v[1]])/2 + 
     (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 3], v[1]])/2 - 
     3*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], a[1, 0]] - 
     3*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
     3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 1]] - 
     (dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[1], v[1]])/2 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[1], v[1]])/2 + 
     3*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]]*dot[v[2], a[2, 0]] + 
     (3*dot[n12, s[1]]*dot[s[1], a[1, 1]]*dot[v[2], a[2, 0]])/2 - 
     6*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] - 
     3*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 0]] + 
     (3*dot[n12, sa[1, 2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 + 
     3*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], a[2, 0]] - 
     3*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 0]] + 
     3*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]] + 
     (3*dot[n12, s[1]]*dot[sa[1, 2], v[1]]*dot[v[2], a[2, 0]])/2 + 
     ((9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/
        8 - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]^2)/8 + (dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]^2)/8 + (9*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/8 - 
       (15*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], a[1, 0]])/4 + (21*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/8 - 
       (3*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], a[1, 0]])/4 - 
       (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/
        8 + (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[1], v[1]])/16 - 3*dot[n12, a[1, 0]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
       (15*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]])/4 + (21*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 
       (21*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 - (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
        4 - (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 - (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 + 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]])/16 - (5*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/4 - 
       (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/
        16 - (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/16 - (21*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[1, 0]]*dot[v[1], v[1]])/8 + 
       (11*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[1]])/
        8 + (7*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*
         dot[v[1], v[1]])/4 - (21*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[1], v[1]]^2)/16 + 
       (13*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]^2)/16 + 
       (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/16 + 
       (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]^2)/16 - 
       (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
        4 + (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/8 - 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/
        4 + (5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*
         dot[v[1], v[2]])/2 - (7*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]]*dot[v[1], v[2]])/8 - 
       (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        16 + dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]] + (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
       (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        16 - (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/16 + (9*dot[n12, v[1]]^3*dot[s[1], s[1]]*
         dot[v[2], a[2, 0]])/4 - (9*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[s[1], v[1]]*dot[v[2], a[2, 0]])/4 + 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]^2*dot[v[2], a[2, 0]])/2 + 
       (27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/8 - (9*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[1], v[1]]*dot[v[2], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/
        2 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/4 + (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
       (9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/4 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 - (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        8 - (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/8 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/
        4 + (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/8 - 
       (27*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
         dot[v[2], v[2]])/8 - (3*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], a[1, 0]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
        4 - (27*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
       (15*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/8 + (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        8 + (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
       (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        2 + (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
       (21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]]*
         dot[v[2], v[2]])/8 + (7*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[2], a[2, 0]]*dot[v[2], v[2]])/8 - 
       (7*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/
        4 - (21*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[2], v[2]]^2)/16 - (7*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]]^2)/16 + (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]]^2)/16 + (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]]^2)/16)/r12^2 + 
     ((15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]^2)/16 + 
       (45*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/
        8 - (105*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 
       (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], v[1]])/
        16 + (21*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 + (105*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[1], v[1]]^2)/32 - 
       (87*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/
        32 - (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]^2)/16 - (9*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*
         dot[v[1], v[2]])/16 - (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/8 - (11*dot[s[1], v[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]])/16 - (21*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*
         dot[v[1], v[2]])/32 + (29*dot[s[1], s[1]]*dot[v[1], v[1]]^2*
         dot[v[1], v[2]])/32 + (45*dot[n12, v[1]]^3*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[2], v[2]])/8 - 
       (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 + (9*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]^2*dot[v[2], v[2]])/4 + 
       (9*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        8 + (135*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
       (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
       (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        8 + (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (3*dot[s[1], v[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (27*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
       (9*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        16 + (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[2], v[2]]^2)/32 + (21*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[2], v[2]]^2)/32 - 
       (21*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]]^2)/
        16 - (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]]^2)/16 + (7*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]]^2)/16 - (21*dot[n12, s[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]]^2)/32 - (7*dot[s[1], s[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]]^2)/32)/r12^3 + 
     (3*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*s2a[1, 1])/2 + 
     (3*dot[n12, v[2]]*dot[v[1], a[1, 1]]*s2a[1, 1])/2 + 
     (3*dot[n12, a[1, 0]]*dot[v[2], a[2, 0]]*s2a[1, 1])/2 + 
     (3*dot[n12, v[2]]*dot[v[1], a[1, 0]]*s2a[1, 2])/2 - 
     (3*dot[n12, v[1]]*dot[v[2], a[2, 0]]*s2a[1, 2])/2 + 
     (-(dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]^2) + 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/
        2 - (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[1]])/2 + (dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[1]])/2 - dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/
        2 + (dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]^2 - 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 
       dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
       dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
       4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], a[1, 0]] + (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], a[1, 1]])/2 + (dot[n12, a[1, 1]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
       (dot[a[1, 1], v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/
        2 - (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*
        dot[v[1], v[1]] + dot[s[1], a[1, 0]]^2*dot[v[1], v[2]] - 
       (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
       dot[s[1], a[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], v[2]] + 
       2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
       dot[sa[1, 1], v[1]]^2*dot[v[1], v[2]] + dot[s[1], v[1]]*
        dot[sa[1, 2], v[1]]*dot[v[1], v[2]] - 4*dot[s[1], sa[1, 1]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[2]] - 
       (dot[s[1], s[1]]*dot[v[1], a[1, 1]]*dot[v[1], v[2]])/2 - 
       dot[s[1], sa[1, 2]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], a[2, 0]])/4 - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*
         dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 + 
       (3*dot[n12, v[1]]^2*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2 + 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[2], a[2, 0]])/4 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], a[2, 0]])/4 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], a[2, 0]])/4 + (3*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], a[2, 0]])/2 - (9*dot[n12, s[1]]^2*dot[v[1], a[1, 0]]*
         dot[v[2], a[2, 0]])/4 - (3*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*
         dot[v[2], a[2, 0]])/4 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[v[1], v[1]]*dot[v[2], a[2, 0]])/4 - 
       (15*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/4 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/2 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 1]]*dot[v[2], v[2]])/4 - 3*dot[n12, a[1, 0]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/
        2 + (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/4 - (3*dot[s[1], a[1, 1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/4 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/2 - 
       (3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/2 - 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*
         dot[v[2], v[2]])/2 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2 - 
       (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 - 
       (3*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/
        4 - (3*dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/4 - 
       (3*dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
       (3*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
       (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]]*
         dot[v[2], v[2]])/4 - (7*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]]*
         dot[v[2], v[2]])/4 - dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], a[1, 0]]*s2a[1, 1] + (dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*s2a[1, 1])/4 - (dot[a[1, 0], v[2]]*dot[v[1], v[1]]*
         s2a[1, 1])/4 + dot[v[1], a[1, 0]]*dot[v[1], v[2]]*s2a[1, 1] + 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 1])/4 - 
       (3*dot[a[1, 0], v[2]]*dot[v[2], v[2]]*s2a[1, 1])/4 - 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2a[1, 2])/4 + 
       (dot[v[1], v[1]]*dot[v[1], v[2]]*s2a[1, 2])/4 - 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 2])/4 + 
       (3*dot[v[1], v[2]]*dot[v[2], v[2]]*s2a[1, 2])/4)/r12 + 
     (dot[n12, v[2]]*dot[v[1], v[1]]*s2a[1, 3])/4 - 
     (3*r12*dot[v[2], a[2, 0]]*s2a[1, 3])/2 + 
     (3*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 3])/4))/m1}, 
 {DiagS1CES2[1, 1, 8], 
  (G*m2*CS[ES2, 1]*((-3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
       dot[a[1, 0], a[1, 0]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[a[2, 0], a[2, 0]])/16 + (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[a[2, 0], a[2, 0]])/4 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], a[1, 0]])/8 + (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]])/8 - (3*dot[n12, s[1]]*dot[a[2, 0], a[2, 0]]*
       dot[s[1], a[1, 0]])/8 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 1]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 1]])/8 + 
     (dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 2]])/8 + 
     (3*dot[n12, s[1]]*dot[a[1, 0], a[1, 0]]*dot[s[1], a[2, 0]])/8 + 
     (3*dot[n12, v[1]]*dot[s[1], a[1, 1]]*dot[s[1], a[2, 0]])/16 - 
     (dot[n12, a[1, 0]]^2*dot[n12, a[2, 0]]*dot[s[1], s[1]])/8 - 
     (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], s[1]])/8 - 
     (7*dot[n12, a[2, 0]]*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/16 + 
     (dot[n12, a[1, 0]]*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/4 + 
     (dot[n12, v[1]]*dot[a[1, 1], a[2, 0]]*dot[s[1], s[1]])/8 + 
     (9*dot[n12, a[1, 0]]*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]])/16 + 
     (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]])/4 - (3*dot[n12, a[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]])/4 - (3*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*
       dot[s[1], sa[1, 1]])/4 + (3*dot[n12, v[2]]*dot[a[1, 1], v[2]]*
       dot[s[1], sa[1, 1]])/2 + (9*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]]*
       dot[s[1], sa[1, 1]])/4 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[s[1], sa[1, 2]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 2]])/4 + (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
       dot[s[1], sa[1, 2]])/2 - (dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 3]])/4 + (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[s[1], v[1]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/
      16 + (dot[n12, sa[1, 3]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/8 - 
     (dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*dot[s[1], v[1]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[a[2, 0], a[2, 0]]*dot[s[1], v[1]])/4 + 
     (dot[n12, a[2, 0]]*dot[s[1], a[1, 1]]*dot[s[1], v[1]])/8 - 
     (dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/16 - 
     (dot[n12, v[2]]*dot[s[1], a[1, 2]]*dot[s[1], v[2]])/4 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]])/8 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], a[1, 0]])/4 + (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], a[1, 0]])/8 + (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
       dot[sa[1, 1], a[1, 0]])/8 + (3*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], a[1, 1]])/8 - (3*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 1], a[1, 1]])/4 + (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], a[2, 0]])/8 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], sa[1, 1]])/4 + (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
       dot[sa[1, 1], sa[1, 1]])/2 - (3*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], sa[1, 2]])/4 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[sa[1, 1], v[1]])/8 + 
     (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/8 - 
     (3*dot[n12, s[1]]*dot[a[2, 0], a[2, 0]]*dot[sa[1, 1], v[1]])/4 + 
     (3*dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/8 + 
     (3*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 1], v[1]])/8 + 
     (3*dot[n12, a[2, 0]]*dot[sa[1, 1], v[1]]^2)/8 - 
     (3*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[sa[1, 1], v[2]])/4 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 + 
     (3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], a[1, 0]])/8 - 
     (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 2], a[1, 0]])/4 + 
     (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 2], a[2, 0]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/
      16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[1]])/8 + 
     (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[sa[1, 2], v[1]])/16 + 
     (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/8 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[sa[1, 2], v[1]])/4 - 
     (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 2], v[2]])/4 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[sa[1, 2], v[2]])/4 + 
     (dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 3], v[1]])/8 - 
     (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 3], v[1]])/4 - 
     (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 3], v[2]])/4 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[1, 0]])/4 + (3*dot[n12, sa[1, 1]]*dot[s[1], a[2, 0]]*
       dot[v[1], a[1, 0]])/4 - 3*dot[n12, a[2, 0]]*dot[s[1], sa[1, 1]]*
      dot[v[1], a[1, 0]] + (3*dot[n12, s[1]]*dot[sa[1, 1], a[2, 0]]*
       dot[v[1], a[1, 0]])/4 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
       dot[v[1], a[1, 1]])/16 + (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
       dot[v[1], a[1, 1]])/8 - (7*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 1]])/16 + (3*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]]*
       dot[v[1], a[2, 0]])/8 + (3*dot[n12, s[1]]*dot[s[1], a[1, 1]]*
       dot[v[1], a[2, 0]])/16 + (dot[n12, a[1, 1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]])/8 - (3*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]])/4 - (3*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*
       dot[v[1], a[2, 0]])/4 + (3*dot[n12, sa[1, 2]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]])/16 + (3*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]]*
       dot[v[1], a[2, 0]])/8 - (3*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], a[2, 0]])/4 + (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], a[2, 0]])/8 + (3*dot[n12, s[1]]*dot[sa[1, 2], v[1]]*
       dot[v[1], a[2, 0]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*
       dot[v[1], v[1]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[1], v[1]])/16 + 
     (3*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
     (15*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/8 - 
     (15*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/16 + 
     (3*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[1]])/16 + 
     (dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[1], v[2]])/2 + 
     (3*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[1], v[2]])/2 - 
     (3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/4 - 
     (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/
      4 - (9*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 0]])/4 + 
     (3*dot[n12, sa[1, 2]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/4 - 
     (9*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 0]])/4 + 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/2 + 
     (3*dot[n12, s[1]]*dot[sa[1, 2], v[2]]*dot[v[2], a[2, 0]])/4 + 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], a[2, 1]])/16 + 
     (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], a[2, 1]])/
      4 - (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], a[2, 1]])/8 + 
     (9*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], a[2, 1]])/16 + 
     (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 1]])/4 - 
     (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], a[2, 1]])/4 - 
     (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 1]])/4 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/
      16 - (3*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, sa[1, 1]]*dot[s[1], a[1, 1]]*dot[v[2], v[2]])/8 - 
     (dot[n12, s[1]]*dot[s[1], a[1, 2]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/16 + 
     (3*dot[n12, a[1, 1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/4 + 
     (3*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/4 - 
     (9*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/16 + 
     (dot[n12, v[1]]*dot[s[1], sa[1, 3]]*dot[v[2], v[2]])/4 - 
     (dot[n12, sa[1, 3]]*dot[s[1], v[1]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/4 - 
     (3*dot[n12, s[1]]*dot[sa[1, 1], a[1, 1]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/4 - 
     (9*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/16 + 
     (3*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]]*dot[v[2], v[2]])/4 - 
     (3*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/8 - 
     (dot[n12, s[1]]*dot[sa[1, 3], v[1]]*dot[v[2], v[2]])/8 + 
     ((-15*dot[n12, a[2, 0]]*dot[n12, v[1]]^4*dot[s[1], s[1]])/16 + 
       (75*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[s[1], s[1]])/16 - (15*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[s[1], s[1]])/8 + 
       (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/
        16 - (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[1]])/16 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]])/8 + (9*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[1, 0]]*dot[s[1], v[1]])/16 - 
       (3*dot[n12, v[1]]^3*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/16 - 
       (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/16 - 
       (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]^2)/8 + 
       (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/8 - (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[v[1], a[1, 0]])/8 + (3*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
       (27*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]])/16 - (9*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
       (9*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/
        8 + (3*dot[n12, v[1]]*dot[s[1], v[2]]^2*dot[v[1], a[1, 0]])/4 + 
       (3*dot[n12, v[1]]^3*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/4 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/
        16 + (3*dot[n12, v[1]]*dot[s[1], v[1]]^2*dot[v[1], a[2, 0]])/8 - 
       (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], v[1]])/32 + (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[2]]^2*dot[v[1], v[1]])/32 + 
       (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[v[1], v[1]])/8 - (9*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[v[1], v[1]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/
        16 + (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
         dot[v[1], v[1]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
         dot[s[1], s[1]]*dot[v[1], v[1]])/32 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/
        32 + (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[1]])/16 + (27*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/8 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 - (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]]*dot[v[1], v[1]])/8 - 
       (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
        16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/8 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/4 + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/8 + 
       (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        8 + (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[1], v[1]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]])/8 + (3*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/4 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/4 + (3*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 + 
       (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/
        4 + (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/16 - (3*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/
        16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/32 - 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]^2)/16 + 
       (3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/32 - 
       (15*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[2]])/4 + (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 - (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
        8 - (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 - (9*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[1, 0]]*dot[v[1], v[2]])/4 - dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]] + 
       (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/
        2 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
       (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        4 + (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/4 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
       (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/8 - 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[v[2], a[2, 0]])/8 - (27*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[2], a[2, 0]])/8 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], a[2, 0]])/2 - (3*dot[n12, v[2]]*dot[s[1], v[1]]^2*
         dot[v[2], a[2, 0]])/4 + (9*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[s[1], v[2]]*dot[v[2], a[2, 0]])/4 - 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/
        2 + (9*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/8 + (9*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[1]]*dot[v[2], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/
        4 + (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], v[2]]*
         dot[v[2], a[2, 0]])/4 + (9*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[1], v[2]]*dot[v[2], a[2, 0]])/4 - 
       (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/
        2 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[2], v[2]])/32 + (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[2]]^2*dot[v[2], v[2]])/32 + 
       (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[v[2], v[2]])/8 - (9*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/
        16 + (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
         dot[v[2], v[2]])/16 - (15*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
         dot[s[1], s[1]]*dot[v[2], v[2]])/16 - 
       (27*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/32 + (27*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
         dot[s[1], s[1]]*dot[v[2], v[2]])/32 - 
       (9*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/
        16 + (27*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/8 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 - (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]]*dot[v[2], v[2]])/8 - 
       (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 - (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 - (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2*
         dot[v[2], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2*
         dot[v[2], v[2]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/4 + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        8 + (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/4 + (3*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
        4 - (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]]*
         dot[v[2], v[2]])/8 - (dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[1], a[1, 0]]*dot[v[2], v[2]])/2 + 
       (9*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
        16 + (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
         dot[v[2], v[2]])/16 + (9*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[1], a[2, 0]]*dot[v[2], v[2]])/16 - 
       (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/
        8 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[2], v[2]])/32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[1]]*dot[v[2], v[2]])/32 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        16 + (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/32 + (9*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/32 - 
       (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        8 + (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        4 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[v[2], v[2]]^2)/32 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[v[2], v[2]]^2)/8 + 
       (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]]^2)/16 - 
       (9*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/32 - 
       (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]]^2)/8 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]]^2)/8 + 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]]^2)/8)/r12^2 + 
     ((-105*dot[n12, v[1]]^4*dot[n12, v[2]]^2*dot[s[1], s[1]])/16 + 
       (105*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*dot[s[1], v[1]])/
        16 - (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/16 - 
       (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/
        8 - (315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[1]])/32 + (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[s[1], s[1]]*dot[v[1], v[1]])/32 + 
       (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 + (45*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/8 - 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/8 - (9*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*
         dot[v[1], v[1]])/16 + (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[1]]^2)/32 + (9*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]]^2)/32 - (9*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]]^2)/8 + 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[1]]^2)/16 + 
       (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/
        2 - (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/8 + 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/
        4 + (9*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 + (45*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/8 - (9*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/4 + (3*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
       (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/4 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]^2)/
        8 - (3*dot[s[1], v[1]]^2*dot[v[1], v[2]]^2)/8 - 
       (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/16 + 
       (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/16 - 
       (315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[v[2], v[2]])/32 + (15*dot[n12, v[1]]^4*dot[s[1], s[1]]*
         dot[v[2], v[2]])/16 - (135*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[s[1], s[1]]*dot[v[2], v[2]])/32 - 
       (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 + (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 - 
       (9*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 + 
       (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/8 - (9*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
       (9*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*dot[v[2], v[2]])/16 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/
        32 + (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*
         dot[v[2], v[2]])/32 - (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/32 + 
       (27*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        32 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[2], v[2]])/32 - 
       (3*dot[s[1], s[1]]*dot[v[1], v[1]]^2*dot[v[2], v[2]])/32 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/8 + (27*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (9*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        4 - (9*dot[n12, s[1]]^2*dot[v[1], v[2]]^2*dot[v[2], v[2]])/16 - 
       (9*dot[s[1], s[1]]*dot[v[1], v[2]]^2*dot[v[2], v[2]])/16 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/32 + 
       (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/32 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]]^2)/
        8 + (3*dot[s[1], v[1]]^2*dot[v[2], v[2]]^2)/16 - 
       (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/32 - 
       (9*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/32)/r12^3 - 
     (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 1])/4 + 
     (dot[n12, a[1, 1]]*dot[n12, v[2]]^2*s2a[1, 1])/4 + 
     (dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*s2a[1, 1])/4 - 
     (dot[n12, v[2]]*dot[a[1, 1], v[2]]*s2a[1, 1])/2 + 
     (dot[n12, a[2, 0]]*dot[v[1], a[1, 0]]*s2a[1, 1])/4 + 
     (dot[n12, a[1, 0]]*dot[v[1], a[2, 0]]*s2a[1, 1])/4 - 
     (dot[n12, a[1, 1]]*dot[v[2], v[2]]*s2a[1, 1])/4 + 
     (dot[n12, a[2, 0]]*dot[n12, v[1]]^2*s2a[1, 2])/8 - 
     (dot[n12, v[1]]*dot[v[1], a[2, 0]]*s2a[1, 2])/4 - 
     (dot[n12, a[2, 0]]*dot[v[1], v[1]]*s2a[1, 2])/8 + 
     ((-9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]])/16 - 
       (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[a[2, 0], a[2, 0]])/16 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[1, 0]])/8 - (9*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], a[1, 1]])/16 + 
       (15*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
         dot[s[1], s[1]])/16 - (3*dot[n12, a[1, 0]]^2*dot[n12, v[2]]^2*
         dot[s[1], s[1]])/8 - (3*dot[n12, a[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], s[1]])/8 - 
       (7*dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/16 - 
       (5*dot[n12, v[1]]^2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/16 + 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/
        2 - (dot[a[1, 0], v[2]]^2*dot[s[1], s[1]])/4 + 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], s[1]])/4 - 
       (9*dot[n12, v[1]]^2*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], sa[1, 1]])/4 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 + 
       (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/8 - 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]])/16 + (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[1]])/16 - 
       (9*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/
        16 + (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*
         dot[s[1], v[1]])/16 - (dot[n12, s[1]]*dot[n12, v[2]]*
         dot[a[1, 1], v[2]]*dot[s[1], v[1]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]]*
         dot[s[1], v[1]])/4 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], a[1, 0]]*dot[s[1], v[1]])/16 + 
       (dot[n12, v[2]]^2*dot[s[1], a[1, 1]]*dot[s[1], v[1]])/8 + 
       (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
         dot[s[1], v[1]]^2)/16 - (3*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]]^2)/
        16 - (3*dot[a[2, 0], a[2, 0]]*dot[s[1], v[1]]^2)/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*
         dot[s[1], v[2]])/4 + (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 1]]*dot[s[1], v[2]])/8 - 
       (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
       (dot[a[1, 1], v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
       (3*dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]]^2)/8 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], a[1, 0]])/8 + (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[sa[1, 1], a[1, 0]])/8 + (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/4 + 
       (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/8 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[1]])/8 + (3*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
         dot[sa[1, 1], v[1]])/8 + (3*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]^2)/
        8 + (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[sa[1, 1], v[2]])/4 + (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/4 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[1]])/
        16 + (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/8 + 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/
        8 + (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 2], v[2]])/8 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[v[1], a[1, 0]])/8 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[v[1], a[1, 0]])/4 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 0]]*dot[v[1], a[1, 0]])/4 + 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/
        2 - 3*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]])/16 + (9*dot[s[1], a[2, 0]]*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], a[1, 0]])/2 - (3*dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], a[1, 0]])/2 - (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], a[1, 1]])/16 - (7*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], a[1, 1]])/16 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], a[1, 1]])/4 - 
       (3*dot[s[1], v[2]]^2*dot[v[1], a[1, 1]])/8 - 
       (5*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[1], a[2, 0]])/8 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[s[1], v[1]]*dot[v[1], a[2, 0]])/16 - 
       (3*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/16 - 
       (3*dot[n12, s[1]]^2*dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]])/8 - 
       (dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]])/2 + 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[1]])/32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/8 - 
       (9*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/
        16 - (3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[1], v[1]])/32 + 
       (3*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[1]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[s[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[1]])/8 + (3*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[1]])/16 - (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
         dot[s[1], s[1]]*dot[v[1], v[1]])/32 + 
       (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/32 + 
       (9*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]])/8 - (15*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*
         dot[v[1], v[1]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/8 + 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        8 - (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[1]])/8 + (3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[1]])/8 - (15*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*
         dot[v[1], v[1]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/8 + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/8 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/4 - (3*dot[sa[1, 1], v[2]]^2*dot[v[1], v[1]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/
        8 - (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/8 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/8 - (9*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/8 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[v[1], v[2]])/
        8 + (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[2]])/4 - (dot[a[1, 1], v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[2]])/4 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
       (3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/
        2 + (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 - (3*dot[s[1], a[1, 1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], a[1, 0]]*dot[v[1], v[2]])/4 - 
       (3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], v[2]])/4 - 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*
         dot[v[1], v[2]])/2 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 - 
       (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/4 - 
       (3*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]])/
        8 - (3*dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]])/8 - 
       (3*dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/8 + 
       (3*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]^2)/4 + 
       (3*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]^2)/4 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[2], a[2, 0]])/8 + (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 - 
       (3*dot[n12, s[1]]^2*dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[2], a[2, 0]])/4 + (9*dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[2], a[2, 0]])/8 - 
       (9*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/8 + 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], a[2, 0]])/2 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 - 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[2], a[2, 0]])/4 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[2], a[2, 0]])/2 + 
       (3*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/4 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[2], a[2, 0]])/2 + (3*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[2], a[2, 0]])/2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/2 + 
       (3*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/2 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], v[2]]*
         dot[v[2], a[2, 0]])/2 - (9*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]*
         dot[v[2], a[2, 0]])/2 - (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[2], a[2, 1]])/16 - (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], a[2, 1]])/16 + (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], a[2, 1]])/4 - 
       (3*dot[s[1], v[1]]^2*dot[v[2], a[2, 1]])/8 + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], a[2, 1]])/16 + 
       (9*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 1]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[2], v[2]])/32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/
        16 + (3*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]]*dot[v[2], v[2]])/16 - 
       (3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[2], v[2]])/32 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], a[1, 0]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]]*dot[v[2], v[2]])/
        16 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
         dot[v[2], v[2]])/16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 0]]*dot[v[2], v[2]])/8 + 
       (3*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/16 + 
       (dot[n12, a[1, 0]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/32 + (dot[n12, a[1, 1]]*dot[n12, v[1]]*
         dot[s[1], s[1]]*dot[v[2], v[2]])/8 + 
       (7*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/16 - 
       (9*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/32 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/4 + (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/8 - 
       (3*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/16 - 
       (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
       (dot[s[1], a[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        8 + (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[2], v[2]])/8 - (3*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[2], v[2]])/8 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/8 + 
       (3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/8 - 
       (3*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
       (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
       (3*dot[sa[1, 1], v[1]]^2*dot[v[2], v[2]])/8 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/4 - (3*dot[sa[1, 1], v[2]]^2*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/
        16 - (3*dot[s[1], v[1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/
        8 - (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]]*
         dot[v[2], v[2]])/4 + 3*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]] + (3*dot[n12, s[1]]^2*dot[v[1], a[1, 1]]*
         dot[v[2], v[2]])/16 + (7*dot[s[1], s[1]]*dot[v[1], a[1, 1]]*
         dot[v[2], v[2]])/16 - (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 - 
       (9*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        16 + (15*dot[s[1], sa[1, 2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (15*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]]^2)/16 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]]^2)/16 + 
       (9*dot[s[1], sa[1, 2]]*dot[v[2], v[2]]^2)/16 + 
       (9*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]]^2)/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 1])/4 + 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*s2a[1, 1])/2 + 
       (dot[n12, v[2]]^2*dot[v[1], a[1, 0]]*s2a[1, 1])/4 + 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2a[1, 1])/2 - 
       (dot[a[1, 0], v[2]]*dot[v[1], v[2]]*s2a[1, 1])/2 + 
       (dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[v[2], v[2]]*s2a[1, 1])/4 - 
       (dot[v[1], a[1, 0]]*dot[v[2], v[2]]*s2a[1, 1])/4 + 
       (3*dot[n12, v[1]]^2*dot[n12, v[2]]^2*s2a[1, 2])/8 - 
       (dot[n12, v[2]]^2*dot[v[1], v[1]]*s2a[1, 2])/8 - 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2a[1, 2])/2 + 
       (dot[v[1], v[2]]^2*s2a[1, 2])/4 - (dot[n12, v[1]]^2*dot[v[2], v[2]]*
         s2a[1, 2])/8 + (dot[v[1], v[1]]*dot[v[2], v[2]]*s2a[1, 2])/8)/r12 - 
     (dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 3])/4 + 
     (dot[n12, v[2]]*dot[v[1], v[2]]*s2a[1, 3])/2 + 
     (dot[n12, v[1]]*dot[v[2], v[2]]*s2a[1, 3])/4 - 
     (r12^2*dot[n12, a[2, 0]]*s2a[1, 4])/8 + 
     r12*((-3*dot[n12, sa[1, 1]]^2*dot[a[2, 0], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[a[2, 0], a[2, 0]])/8 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/8 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], a[1, 1]])/8 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 2]])/8 + 
       (dot[s[1], a[1, 2]]*dot[s[1], a[2, 0]])/8 - 
       (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[s[1], sa[1, 1]])/4 - 
       (3*dot[a[1, 1], a[2, 0]]*dot[s[1], sa[1, 1]])/4 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/4 - 
       (3*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[1, 2]])/4 + 
       (9*dot[a[2, 0], a[2, 0]]*dot[s[1], sa[1, 2]])/8 - 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 3]])/4 + 
       (dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[s[1], v[1]])/8 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]])/4 + 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], a[1, 1]])/8 + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], a[1, 1]])/8 + 
       (3*dot[s[1], a[1, 1]]*dot[sa[1, 1], a[2, 0]])/8 + 
       (3*dot[sa[1, 1], a[1, 0]]*dot[sa[1, 1], a[2, 0]])/4 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/4 - 
       (3*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/4 + 
       (9*dot[a[2, 0], a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]])/4 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/8 + 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/8 + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 2], a[1, 0]])/8 + 
       (3*dot[s[1], a[1, 0]]*dot[sa[1, 2], a[2, 0]])/8 + 
       (3*dot[sa[1, 1], v[1]]*dot[sa[1, 2], a[2, 0]])/8 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]])/8 + 
       (3*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 2], v[1]])/8 + 
       (dot[s[1], v[1]]*dot[sa[1, 3], a[2, 0]])/8 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 3], v[1]])/8 + 
       (dot[s[1], a[2, 0]]*dot[sa[1, 3], v[1]])/8 - 
       (dot[s[1], sa[1, 3]]*dot[v[1], a[2, 0]])/4 - 
       (3*dot[sa[1, 1], sa[1, 2]]*dot[v[1], a[2, 0]])/4 - 
       (3*dot[n12, sa[1, 1]]^2*dot[v[2], a[2, 1]])/8 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], a[2, 1]])/8 + 
       (9*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 1]])/8 + 
       (9*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 1]])/8 + 
       (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*s2a[1, 1])/4 + 
       (dot[a[1, 1], a[2, 0]]*s2a[1, 1])/4 - 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 3])/4 - 
       (dot[v[1], a[2, 0]]*s2a[1, 3])/4 + (dot[n12, v[2]]^2*s2a[1, 4])/8 + 
       (dot[v[2], v[2]]*s2a[1, 4])/8)))/m1}, 
 {DiagS1CES2[1, 1, 9], 
  (G*m2*CS[ES2, 1]*((-3*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]^2*
       dot[n12, v[1]])/32 - (3*dot[n12, a[2, 1]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]]^2)/16 + 
     (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]])/
      32 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[2]])/16 + 
     (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
      16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[n12, v[2]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^3)/16 - 
     (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]]^3)/16 - 
     (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[a[1, 0], a[2, 0]])/16 + (dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[a[1, 0], a[2, 1]])/32 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/16 - 
     (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]])/32 - 
     (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/32 + 
     (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/
      16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]])/16 - (dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[1], a[1, 1]])/16 - 
     (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
      16 - (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 0]])/16 - (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]])/16 + 
     (dot[n12, s[1]]*dot[a[1, 1], v[2]]*dot[s[1], a[2, 0]])/16 + 
     (dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[s[1], a[2, 0]])/16 + 
     (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[2, 1]])/
      16 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 1]])/16 - 
     (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], a[2, 1]])/16 - 
     (5*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[1]])/
      32 + (5*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[2]]*
       dot[s[1], s[1]])/32 + (5*dot[n12, v[1]]*dot[a[1, 0], a[2, 1]]*
       dot[s[1], s[1]])/32 - (5*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]]*
       dot[s[1], s[1]])/32 - (5*dot[n12, a[2, 0]]*dot[a[1, 1], v[2]]*
       dot[s[1], s[1]])/32 - (5*dot[n12, a[2, 1]]*dot[n12, v[1]]^2*
       dot[s[1], sa[1, 1]])/16 + (15*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]])/16 - 
     (15*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[1, 1]])/16 - 
     (15*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/16 + 
     (15*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/
      16 - (5*dot[n12, v[2]]^3*dot[s[1], sa[1, 3]])/48 + 
     (dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[1], v[1]])/
      16 + (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], v[1]])/8 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]*dot[s[1], v[1]])/16 - 
     (dot[n12, s[1]]*dot[a[1, 0], a[2, 1]]*dot[s[1], v[1]])/16 - 
     (dot[n12, a[2, 1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/16 - 
     (dot[n12, a[1, 0]]*dot[s[1], a[2, 1]]*dot[s[1], v[1]])/16 - 
     (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], v[2]])/
      16 - (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[s[1], v[2]])/16 + 
     (dot[n12, sa[1, 3]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], v[2]])/16 + 
     (dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*dot[s[1], v[2]])/16 + 
     (dot[n12, a[2, 0]]*dot[s[1], a[1, 1]]*dot[s[1], v[2]])/16 + 
     (dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]])/16 + (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], a[1, 0]])/16 + (3*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
       dot[sa[1, 1], a[1, 0]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[2, 0]])/8 + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[sa[1, 1], a[2, 0]])/16 + (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], a[2, 0]])/16 + (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
       dot[sa[1, 1], a[2, 0]])/16 + (dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], a[2, 1]])/16 - (dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], a[2, 1]])/8 + (15*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/16 - 
     (5*dot[n12, v[2]]^3*dot[sa[1, 1], sa[1, 2]])/16 + 
     (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/
      8 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]])/8 - (dot[n12, v[1]]*dot[s[1], a[2, 1]]*
       dot[sa[1, 1], v[1]])/8 - (dot[n12, a[2, 1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]])/8 + (3*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*
       dot[sa[1, 1], v[1]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[2]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[2]])/8 + (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[2]])/16 + (3*dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*
       dot[sa[1, 1], v[2]])/16 + (3*dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[2]])/16 + (3*dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[2]])/16 + (3*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
       dot[sa[1, 1], v[2]])/8 + (3*dot[n12, a[2, 0]]*dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]])/8 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 2], a[2, 0]])/16 + 
     (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 2], a[2, 0]])/16 + 
     (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 2], a[2, 0]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/
      16 + (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[sa[1, 2], v[1]])/16 + 
     (3*dot[n12, a[2, 0]]*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/
      16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[2]])/16 + 
     (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[sa[1, 2], v[2]])/16 + 
     (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/16 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[sa[1, 2], v[2]])/8 + 
     r12^2*(-(dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, sa[1, 3]])/48 - 
       (dot[n12, sa[1, 3]]*dot[s[1], a[2, 1]])/48 + 
       (5*dot[n12, a[2, 1]]*dot[s[1], sa[1, 3]])/48 - 
       (dot[n12, sa[1, 2]]*dot[sa[1, 1], a[2, 1]])/16 + 
       (5*dot[n12, a[2, 1]]*dot[sa[1, 1], sa[1, 2]])/16 - 
       (dot[n12, sa[1, 1]]*dot[sa[1, 2], a[2, 1]])/16 - 
       (dot[n12, s[1]]*dot[sa[1, 3], a[2, 1]])/48) + 
     (dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 3], v[2]])/16 - 
     (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 3], v[2]])/8 + 
     (dot[n12, a[2, 1]]*dot[n12, s[1]]^2*dot[v[1], a[1, 0]])/32 - 
     (dot[n12, s[1]]*dot[s[1], a[2, 1]]*dot[v[1], a[1, 0]])/16 + 
     (5*dot[n12, a[2, 1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/32 - 
     (3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/16 - 
     (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/
      16 - (15*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 0]])/16 + 
     (3*dot[n12, sa[1, 2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/16 - 
     (15*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 0]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/8 + 
     (3*dot[n12, s[1]]*dot[sa[1, 2], v[2]]*dot[v[1], a[2, 0]])/16 + 
     (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], a[2, 1]])/32 + 
     (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], a[2, 1]])/
      8 - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], a[2, 1]])/16 + 
     (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], a[2, 1]])/32 + 
     (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 1]])/8 - 
     (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], a[2, 1]])/8 - 
     (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 1]])/8 + 
     (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], v[1]])/
      16 - (dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]]*dot[v[1], v[1]])/16 + 
     (5*dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/16 - 
     (dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]]*dot[v[1], v[1]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/
      16 + (3*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/16 - 
     (15*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/8 - 
     (15*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/16 + 
     (3*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[2]])/16 - 
     (dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[v[2], a[2, 0]])/32 - 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[2], a[2, 0]])/16 - (3*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
       dot[v[2], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[v[2], a[2, 0]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]]*dot[v[2], a[2, 0]])/16 + 
     (dot[n12, s[1]]*dot[s[1], a[1, 1]]*dot[v[2], a[2, 0]])/16 - 
     (5*dot[n12, a[1, 1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/32 - 
     (15*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/16 - 
     (15*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 0]])/16 + 
     (3*dot[n12, sa[1, 2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/16 + 
     (3*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], a[2, 0]])/16 - 
     (15*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 0]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 + 
     (3*dot[n12, s[1]]*dot[sa[1, 2], v[1]]*dot[v[2], a[2, 0]])/16 + 
     r12*((dot[n12, a[1, 1]]*dot[n12, a[2, 1]]*dot[n12, s[1]]^2)/96 + 
       (dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]])/16 + (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]^2*
         dot[n12, v[1]])/16 + (dot[n12, a[2, 1]]*dot[n12, s[1]]*
         dot[n12, sa[1, 2]]*dot[n12, v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*
         dot[n12, v[2]])/16 - (dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 3]]*dot[n12, v[2]])/16 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 1]])/16 - 
       (dot[n12, s[1]]^2*dot[a[1, 1], a[2, 1]])/96 - 
       (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[1], a[1, 1]])/48 + 
       (dot[n12, sa[1, 3]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 - 
       (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], a[2, 1]])/48 - 
       (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]])/16 - 
       (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]])/16 - 
       (dot[s[1], a[1, 1]]*dot[s[1], a[2, 1]])/48 + 
       (5*dot[n12, a[1, 1]]*dot[n12, a[2, 1]]*dot[s[1], s[1]])/96 + 
       (5*dot[a[1, 1], a[2, 1]]*dot[s[1], s[1]])/96 + 
       (5*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]])/16 + 
       (5*dot[a[1, 0], a[2, 1]]*dot[s[1], sa[1, 1]])/16 + 
       (5*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], sa[1, 2]])/16 - 
       (5*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 3]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, sa[1, 2]]*dot[s[1], v[1]])/16 + 
       (dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[s[1], v[2]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]])/16 - 
       (dot[s[1], a[2, 1]]*dot[sa[1, 1], a[1, 0]])/16 + 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/16 - 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]])/16 - 
       (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 1]])/8 - 
       (dot[s[1], a[1, 0]]*dot[sa[1, 1], a[2, 1]])/16 + 
       (5*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]])/16 - 
       (15*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]])/8 - 
       (dot[sa[1, 1], a[2, 1]]*dot[sa[1, 1], v[1]])/8 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/16 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 2], a[2, 0]])/16 + 
       (3*dot[sa[1, 1], v[2]]*dot[sa[1, 2], a[2, 0]])/16 - 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], a[2, 1]])/16 - 
       (dot[s[1], v[1]]*dot[sa[1, 2], a[2, 1]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[sa[1, 2], v[1]])/16 - 
       (dot[s[1], a[2, 1]]*dot[sa[1, 2], v[1]])/16 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/16 + 
       (3*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 2], v[2]])/16 + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 3], a[2, 0]])/16 + 
       (dot[s[1], v[2]]*dot[sa[1, 3], a[2, 0]])/16 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 3], v[2]])/16 + 
       (dot[s[1], a[2, 0]]*dot[sa[1, 3], v[2]])/16 - 
       (dot[n12, sa[1, 1]]^2*dot[v[1], a[2, 1]])/16 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], a[2, 1]])/16 + 
       (5*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 1]])/16 + 
       (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 1]])/16 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[v[2], a[2, 0]])/16 + 
       (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[v[2], a[2, 0]])/16 - 
       (5*dot[s[1], sa[1, 3]]*dot[v[2], a[2, 0]])/16 - 
       (15*dot[sa[1, 1], sa[1, 2]]*dot[v[2], a[2, 0]])/16) + 
     (3*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[v[2], v[2]])/
      16 + (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]]*dot[v[2], v[2]])/
      16 + (5*dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[2], v[2]])/16 - 
     (dot[n12, sa[1, 3]]*dot[s[1], v[2]]*dot[v[2], v[2]])/16 + 
     (15*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 - 
     (dot[n12, s[1]]*dot[sa[1, 3], v[2]]*dot[v[2], v[2]])/16 + 
     ((5*dot[n12, a[2, 1]]*dot[n12, s[1]]^2*dot[n12, v[1]]^3)/32 - 
       (45*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]])/32 - 
       (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]])/16 + 
       (5*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[2]]^3)/32 + 
       (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]^3)/16 + (15*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]^3)/16 + (15*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
         dot[n12, v[1]]*dot[n12, v[2]]^3)/16 + 
       (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[a[1, 0], a[2, 0]])/32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[a[1, 0], v[2]])/32 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[a[1, 0], v[2]])/16 - (3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[a[1, 1], v[2]])/32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/16 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*dot[s[1], a[1, 0]])/16 - 
       (dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], a[1, 1]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[2, 0]])/16 + (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], a[2, 0]])/16 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/16 - 
       (dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], a[2, 1]])/16 + 
       (5*dot[n12, a[2, 1]]*dot[n12, v[1]]^3*dot[s[1], s[1]])/32 - 
       (45*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]])/32 + (5*dot[n12, a[1, 1]]*dot[n12, v[2]]^3*
         dot[s[1], s[1]])/32 + (15*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/32 + 
       (15*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]])/32 - (5*dot[n12, v[2]]^2*dot[a[1, 1], v[2]]*
         dot[s[1], s[1]])/32 - (45*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], sa[1, 1]])/16 + 
       (15*dot[n12, a[1, 0]]*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/16 - 
       (15*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/16 + 
       (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], sa[1, 2]])/16 - 
       (3*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/
        16 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/8 - (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^3*
         dot[s[1], v[1]])/16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[s[1], v[1]])/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/16 + (3*dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/16 + (dot[n12, v[1]]^2*dot[s[1], a[2, 1]]*
         dot[s[1], v[1]])/16 + (dot[n12, a[2, 1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]^2)/16 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[s[1], v[2]])/16 - (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[2]])/16 - 
       (9*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]])/16 - (9*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[2]])/16 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*
         dot[s[1], v[2]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[s[1], v[2]])/8 + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], v[2]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]])/16 + (dot[n12, v[2]]^2*dot[s[1], a[1, 1]]*
         dot[s[1], v[2]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*
         dot[s[1], a[2, 0]]*dot[s[1], v[2]])/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/16 + (3*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/16 + (dot[n12, a[1, 1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]^2)/16 - (dot[a[1, 1], v[2]]*dot[s[1], v[2]]^2)/16 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[sa[1, 1], a[1, 0]])/16 + 
       (3*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/16 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[sa[1, 1], a[2, 0]])/16 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/8 - 
       (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/16 + 
       (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[sa[1, 1], sa[1, 1]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]])/8 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*
         dot[sa[1, 1], v[1]])/8 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[1]])/8 - (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/8 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[sa[1, 1], v[2]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/16 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[2]])/8 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[sa[1, 1], v[2]])/8 + 
       (3*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/16 - 
       (3*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]])/8 + (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/8 - 
       (3*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/8 + 
       (3*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/8 + 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]^2)/8 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[sa[1, 2], v[1]])/16 + 
       (3*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[2]])/
        16 + (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/16 + 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/
        8 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[1, 0]])/32 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], a[2, 0]]*dot[v[1], a[1, 0]])/16 + 
       (15*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], a[1, 0]])/32 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[s[1], v[2]]*dot[v[1], a[1, 0]])/16 + 
       (3*dot[s[1], a[2, 0]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[2, 0]])/32 + (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]^2*dot[a[1, 0], v[2]]*dot[v[1], a[2, 0]])/32 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[1], a[2, 0]])/16 + (15*dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], a[2, 0]])/32 - 
       (15*dot[a[1, 0], v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/32 + 
       (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], a[2, 0]])/8 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], a[2, 0]])/8 - 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[1], a[2, 0]])/16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], a[2, 0]])/8 + 
       (3*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/16 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], a[2, 0]])/8 + (3*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], a[2, 0]])/8 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/8 + 
       (3*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], a[2, 1]])/32 - 
       (5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], a[2, 1]])/32 + 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 1]])/8 - 
       (dot[s[1], v[1]]^2*dot[v[1], a[2, 1]])/16 - 
       (3*dot[n12, a[2, 1]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], v[1]])/
        32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[1]])/16 + (dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 1]]*dot[v[1], v[1]])/16 - 
       (5*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], v[1]])/
        32 + (15*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]])/16 + (dot[n12, a[2, 1]]*dot[n12, s[1]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (dot[s[1], a[2, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/16 + 
       (3*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/16 + (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/16 + (dot[n12, s[1]]^2*dot[v[1], a[2, 1]]*
         dot[v[1], v[1]])/32 + (5*dot[s[1], s[1]]*dot[v[1], a[2, 1]]*
         dot[v[1], v[1]])/32 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
         dot[n12, s[1]]^2*dot[v[1], v[2]])/32 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[v[1], v[2]])/8 - (9*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
         dot[n12, v[2]]^2*dot[v[1], v[2]])/16 - 
       (3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]])/32 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[s[1], a[2, 0]]*dot[v[1], v[2]])/16 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[2]])/8 + (3*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[2]])/16 + (15*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
         dot[s[1], s[1]]*dot[v[1], v[2]])/32 - 
       (15*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/32 + 
       (15*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]])/8 - (15*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*
         dot[v[1], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/8 + 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
        8 - (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[2]])/8 + (3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[2]])/8 - (15*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*
         dot[v[1], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/8 + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/8 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]])/4 - (3*dot[sa[1, 1], v[2]]^2*dot[v[1], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/
        8 - (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/8 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[2]])/8 - (15*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[2]])/8 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[v[2], a[2, 0]])/32 + 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[v[2], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], a[1, 0]]*dot[v[2], a[2, 0]])/16 + 
       (15*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[v[2], a[2, 0]])/32 + (15*dot[n12, v[1]]^2*dot[s[1], sa[1, 1]]*
         dot[v[2], a[2, 0]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[s[1], v[1]]*dot[v[2], a[2, 0]])/16 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], a[2, 0]])/8 + (3*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
         dot[v[2], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 + 
       (3*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]^2*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/32 - 
       (15*dot[s[1], s[1]]*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/32 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/16 - (15*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/16 - (3*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*
         dot[n12, v[2]]*dot[v[2], v[2]])/32 - 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[a[1, 0], v[2]]*dot[v[2], v[2]])/16 + 
       (dot[n12, s[1]]^2*dot[a[1, 1], v[2]]*dot[v[2], v[2]])/32 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/16 + (dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 1]]*dot[v[2], v[2]])/16 - 
       (5*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/
        32 + (5*dot[a[1, 1], v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/32 - 
       (15*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/16 + (15*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/16 - (15*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 + (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        16 - (dot[s[1], a[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[2], v[2]])/16 - (3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[2], v[2]])/16 - (15*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/8 - (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/16 - (3*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/16 - 
       (3*dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/
        16 - (3*dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        16 + (15*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
       (15*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/16)/r12 + 
     ((105*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^3*
         dot[n12, v[2]])/32 - (105*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]]^3)/32 - 
       (105*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]^3)/16 + (45*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/32 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], a[1, 0]])/
        16 - (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]*
         dot[s[1], a[2, 0]])/16 + (75*dot[n12, a[2, 0]]*dot[n12, v[1]]^3*
         dot[n12, v[2]]*dot[s[1], s[1]])/32 - 
       (75*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]])/
        32 + (45*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]])/32 - (75*dot[n12, v[1]]^2*dot[n12, v[2]]^3*
         dot[s[1], sa[1, 1]])/16 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/16 + 
       (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/
        16 + (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[s[1], v[1]])/8 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[a[1, 0], v[2]]*dot[s[1], v[1]])/16 - 
       (3*dot[n12, v[2]]^3*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/16 + 
       (9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/
        16 + (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]^2)/16 - (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]^3*dot[s[1], v[2]])/16 + 
       (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]])/16 + (45*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]^2*dot[s[1], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]])/8 - (9*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[1, 0]]*dot[s[1], v[2]])/16 + 
       (3*dot[n12, v[1]]^3*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/
        16 - (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]])/16 + (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
       (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2)/
        16 + (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]^2)/16 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[sa[1, 1], v[1]])/8 - (3*dot[n12, v[2]]^3*dot[s[1], v[1]]*
         dot[sa[1, 1], v[1]])/8 - (9*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/8 + 
       (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[2]])/16 - (9*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/8 - 
       (9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]])/8 + (15*dot[n12, s[1]]^2*dot[n12, v[2]]^3*
         dot[v[1], a[1, 0]])/32 + (15*dot[n12, v[2]]^3*dot[s[1], s[1]]*
         dot[v[1], a[1, 0]])/32 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]]*dot[v[1], a[1, 0]])/16 + 
       (3*dot[n12, v[2]]*dot[s[1], v[2]]^2*dot[v[1], a[1, 0]])/16 - 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[2, 0]])/32 - (45*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], a[2, 0]])/32 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], a[2, 0]])/8 - (3*dot[n12, v[2]]*dot[s[1], v[1]]^2*
         dot[v[1], a[2, 0]])/16 + (9*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[s[1], v[2]]*dot[v[1], a[2, 0]])/16 - 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/
        8 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[1], v[1]])/32 + 
       (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*
         dot[v[1], v[1]])/16 + (9*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (45*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[1]])/32 + (15*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
        16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 - (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        16 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/16 + (3*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/8 + 
       (9*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/
        32 + (15*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/32 - (3*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], v[2]])/32 + (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[2]]^2*dot[v[1], v[2]])/32 + 
       (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[v[1], v[2]])/8 - (9*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[v[1], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/
        16 + (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
         dot[v[1], v[2]])/16 - (45*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
         dot[s[1], s[1]]*dot[v[1], v[2]])/32 + 
       (45*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[2]])/32 - (15*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[2]])/16 + 
       (45*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]])/8 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 - (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/16 - 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 - (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
        8 + (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 + (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*
         dot[v[1], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/8 + 
       (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/
        4 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/
        4 + (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]])/4 + (9*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[v[1], a[2, 0]]*dot[v[1], v[2]])/16 + 
       (15*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/
        16 - (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[2]])/8 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[1]]*dot[v[1], v[2]])/32 - 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        16 + (15*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/32 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[1], v[2]]^2)/8 - 
       (15*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]^2)/8 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/8 + 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]]^2)/8 - 
       (15*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[v[2], a[2, 0]])/32 - 
       (15*dot[n12, v[1]]^3*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/32 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/
        16 - (3*dot[n12, v[1]]*dot[s[1], v[1]]^2*dot[v[2], a[2, 0]])/16 + 
       (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/
        32 + (15*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/32 - (3*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]]*dot[v[2], a[2, 0]])/16 + 
       (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[2], v[2]])/32 + (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]])/
        32 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[2], v[2]])/16 + 
       (45*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/32 - (15*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], s[1]]*dot[v[2], v[2]])/32 + 
       (45*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        16 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/
        8 + (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/8 - (9*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
        8 - (9*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
         dot[v[2], v[2]])/32 - (15*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], a[1, 0]]*dot[v[2], v[2]])/32 + 
       (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
        16 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (15*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]])/32 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        16 - (15*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/32 - (15*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        8 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/8)/r12^2 + 
     ((315*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/32 + 
       (175*dot[n12, v[1]]^3*dot[n12, v[2]]^3*dot[s[1], s[1]])/32 - 
       (105*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3*dot[s[1], v[1]])/
        16 + (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]^2)/16 - 
       (105*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*dot[s[1], v[2]])/
        16 + (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]])/16 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
         dot[s[1], v[2]]^2)/16 - (105*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]^3*dot[v[1], v[1]])/32 - 
       (75*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]]*dot[v[1], v[1]])/
        32 + (15*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 + (45*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[v[1], v[1]])/16 - 
       (9*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        16 - (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2*
         dot[v[1], v[1]])/16 - (315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[n12, v[2]]^2*dot[v[1], v[2]])/32 - 
       (225*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[2]])/32 + (45*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (9*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[1], v[2]])/16 + 
       (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 - (9*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/4 - 
       (9*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*dot[v[1], v[2]])/16 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
        32 + (45*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/32 - (9*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2)/
        16 + (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[2]]^2)/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]]^2)/8 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/
        8 + (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/8 - 
       (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^3)/16 - 
       (5*dot[s[1], s[1]]*dot[v[1], v[2]]^3)/16 - 
       (105*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[2], v[2]])/
        32 - (75*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/32 + (45*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[2], v[2]])/
        16 + (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, v[1]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/16 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/32 + (45*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/32 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        16 + (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]])/32 + (45*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/32 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/8 + (3*dot[s[1], v[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/32 - 
       (15*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        32)/r12^3))/m1}, {DiagS1CES2[2, 1, 1], 
  (G^2*m2^2*CS[ES2, 1]*((-8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[2]] + 16*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 8*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[2], a[2, 0]] + 20*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[2], v[2]] - 12*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]])/r12^3 + (12*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]^2 - 12*dot[n12, v[2]]^2*dot[s[1], v[2]]^2 + 
       24*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       4*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 4*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[2], v[2]] + 4*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] - 20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       32*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       20*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 1, 2], G^2*m2*CS[ES2, 1]*
   ((-6*dot[sa[1, 1], v[2]]^2 - 6*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] - 
      6*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 6*dot[sa[1, 1], sa[1, 1]]*
       dot[v[2], v[2]])/r12^2 + 
    (-6*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      6*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 - 12*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 6*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[2]] - 6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[2], v[2]] + 3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[2], v[2]] + 12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] - 6*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - 6*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[2], v[2]])/r12^3 + (-9*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 
      3*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 9*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[2], v[2]] - 3*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/r12^4)}, {DiagS1CES2[2, 1, 3], 
  (G^2*m2*CS[ES2, 1]*(-9*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 
     3*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 9*dot[n12, s[1]]^2*dot[v[1], v[1]]*
      dot[v[2], v[2]] - 3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]]))/
   r12^4}, {DiagS1CES2[2, 1, 4], 
  (G^2*m2^2*CS[ES2, 1]*((-2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[s[1], a[2, 0]] + 8*dot[n12, a[2, 0]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]] - 2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[2, 0]] + dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] - 
       2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
       dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] + 8*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] - 6*dot[s[1], sa[1, 1]]*
        dot[v[2], a[2, 0]])/r12^2 + 
     (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
       12*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] - 
       16*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       24*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       8*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 2*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 8*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       12*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
       7*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
       2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       3*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2 + 4*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 4*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 4*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 2*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]] - 2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[2]] + 4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 16*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[v[2], a[2, 0]] + 24*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[v[2], a[2, 0]] + 6*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 15*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] + 8*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[2], a[2, 0]] - 8*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[2], a[2, 0]] - 8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] + 2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[2], v[2]] - 5*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
      r12^3 + (24*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] - 
       18*dot[n12, v[2]]^4*dot[s[1], s[1]] - 24*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] + 18*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[2]] + 4*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] + 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 - 
       (17*dot[n12, v[2]]^2*dot[s[1], v[2]]^2)/2 - 12*dot[n12, v[2]]^2*
        dot[s[1], s[1]]*dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] - 2*dot[s[1], v[2]]^2*
        dot[v[1], v[2]] + 24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] - 18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[2], v[2]] - 12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + (31*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/2 - 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 - 4*dot[n12, s[1]]^2*
        dot[v[1], v[2]]*dot[v[2], v[2]] + 3*dot[s[1], s[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] - (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4))/m1}, 
 {DiagS1CES2[2, 1, 5], (G^2*m2^2*CS[ES2, 1]*
    ((2*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]] - 4*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[s[1], a[2, 0]] - 2*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[s[1], a[2, 0]] + 2*dot[s[1], a[2, 0]]^2 + 
       4*dot[n12, a[2, 0]]^2*dot[s[1], s[1]] - 4*dot[a[2, 0], a[2, 0]]*
        dot[s[1], s[1]] + 8*dot[n12, a[2, 0]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]] - 2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[2, 0]] + 2*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] - 
       2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
       2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] + 4*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] - 8*dot[s[1], sa[1, 1]]*
        dot[v[2], a[2, 0]])/r12^2 + 
     (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
       8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] - 
       16*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       16*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       8*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 2*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 8*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       4*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
       8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
       2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
       4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
       2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] - 
       2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] + 
       4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
       8*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]] + 
       8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] - 
       16*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
       4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
     (-24*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
       12*dot[n12, v[2]]^4*dot[s[1], s[1]] + 24*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] - 12*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[2]] - 4*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 + 
       6*dot[n12, v[2]]^2*dot[s[1], v[2]]^2 + 12*dot[n12, v[2]]^2*
        dot[s[1], s[1]]*dot[v[1], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] + 2*dot[s[1], v[2]]^2*
        dot[v[1], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + 6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[2], v[2]] + 16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] - 12*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + 2*dot[n12, s[1]]^2*dot[v[1], v[2]]*
        dot[v[2], v[2]] - 4*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
      r12^4))/m1}, {DiagS1CES2[2, 1, 6], 
  (G^2*m2^2*CS[ES2, 1]*((84*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[1]] - 132*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[1], s[1]] + 48*dot[n12, v[2]]^4*dot[s[1], s[1]] - 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       3*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] + 
       dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 90*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
       147*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       54*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]] + 
       31*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       25*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       12*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 45*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 + 25*dot[n12, v[2]]^2*
        dot[s[1], v[2]]^2 - 14*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[1]] + 15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] - 3*dot[s[1], v[2]]^2*dot[v[1], v[1]] + 
       108*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       42*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       70*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       34*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       25*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       9*dot[s[1], v[2]]^2*dot[v[1], v[2]] - 18*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 + 9*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 
       12*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       39*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       28*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       22*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       5*dot[s[1], v[2]]^2*dot[v[2], v[2]] + 3*dot[s[1], s[1]]*
        dot[v[1], v[1]]*dot[v[2], v[2]] - 14*dot[s[1], s[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] + 3*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/r12^4 + 
     (dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]] - 2*dot[n12, a[2, 1]]*
        dot[s[1], sa[1, 1]] + dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]] + 
       2*dot[n12, a[2, 1]]*s2a[1, 1])/r12 + 
     (-6*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[s[1], a[1, 0]] + 9*dot[n12, a[1, 0]]*
        dot[n12, s[1]]*dot[s[1], a[2, 0]] + 5*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[s[1], a[2, 0]] + 9*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[s[1], a[2, 0]] - 9*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[s[1], a[2, 0]] - 4*dot[s[1], a[1, 0]]*
        dot[s[1], a[2, 0]] - 2*dot[s[1], a[2, 0]]^2 - 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[2, 1]] + 
       9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[2, 1]] - 
       8*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]] - 
       5*dot[n12, a[2, 0]]^2*dot[s[1], s[1]] - 2*dot[n12, a[2, 1]]*
        dot[n12, v[1]]*dot[s[1], s[1]] - 3*dot[n12, a[2, 1]]*dot[n12, v[2]]*
        dot[s[1], s[1]] + 4*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] + 
       2*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]] - 20*dot[n12, a[2, 0]]*
        dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 32*dot[n12, a[2, 0]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 1]] + dot[n12, a[2, 0]]*
        dot[n12, sa[1, 1]]*dot[s[1], v[1]] + dot[s[1], a[2, 1]]*
        dot[s[1], v[1]] - 7*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 4*dot[s[1], a[2, 1]]*dot[s[1], v[2]] + 
       9*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] - 
       9*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] - 
       4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 7*dot[s[1], v[2]]*
        dot[sa[1, 1], a[2, 0]] + dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]] - 4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - 
       7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
       7*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] - 12*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] + 12*dot[s[1], sa[1, 1]]*
        dot[v[1], a[2, 0]] + dot[s[1], s[1]]*dot[v[1], a[2, 1]] - 
       14*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] + 2*dot[s[1], s[1]]*
        dot[v[2], a[2, 1]] + 2*dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 1] - 
       6*dot[n12, a[2, 0]]*dot[n12, v[2]]*s2a[1, 1] - 
       2*dot[v[1], a[2, 0]]*s2a[1, 1])/r12^2 + 
     (-18*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
       dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
       36*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] + 
       57*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
       3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] + 
       32*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
       58*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
       14*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       7*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       9*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       40*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 4*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
       3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       17*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
       14*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
       dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 28*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       22*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       20*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
       20*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
       7*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
       7*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 + 5*dot[n12, a[2, 0]]*
        dot[s[1], v[2]]^2 + dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[1]] - 4*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]] + 15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]] - 20*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[2]] - 4*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[2]] - 6*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]] + 18*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]] + 24*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[v[1], a[2, 0]] - 6*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[v[1], a[2, 0]] - 16*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[1], a[2, 0]] + 17*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[2, 0]] - 11*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], a[2, 0]] - 7*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]] + 9*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[1]] - 8*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]] - 36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]] - 9*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[2]] + 10*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]] + 22*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]] + 19*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 3*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[2], a[2, 0]] - 5*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[2], v[2]] + 3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - 32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + 7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]] + 2*dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 1] - 
       2*dot[n12, v[2]]^3*s2a[1, 1] - 2*dot[n12, v[2]]*dot[v[1], v[2]]*
        s2a[1, 1] + 2*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 1])/r12^3))/m1}, 
 {DiagS1CES2[2, 1, 7], G^2*m2*CS[ES2, 1]*
   ((dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]] - 2*dot[n12, a[2, 0]]*
       dot[s[1], sa[1, 2]] + 2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]] - 
      2*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]] + 
      dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/r12 + 
    (-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - dot[s[1], s[1]]*
       dot[v[1], v[2]]^2)/r12^4 + 
    (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] - 
      4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      2*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
    (-(dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]) - dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[2, 0]] - dot[a[1, 0], a[2, 0]]*
       dot[s[1], s[1]] + 2*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] + 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 2]] - 4*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] - 
      dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + 
      dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 4*dot[n12, v[2]]^2*
       dot[sa[1, 1], sa[1, 1]] + dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      2*dot[sa[1, 1], v[2]]^2 - dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 2], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[2]] - 2*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] - 
      4*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 2*dot[s[1], sa[1, 2]]*
       dot[v[2], v[2]] + 2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2)}, 
 {DiagS1CES2[2, 1, 8], G^2*m2*CS[ES2, 1]*
   ((3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + 6*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] - dot[a[1, 0], a[2, 0]]*
       dot[s[1], s[1]] - 2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/r12^2 + 
    (-15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] + 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      6*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
      6*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/r12^3 + 
    (-15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + dot[s[1], s[1]]*
       dot[v[1], v[2]]^2)/r12^4)}, {DiagS1CES2[2, 1, 9], 
  (G^2*m2^2*CS[ES2, 1]*((72*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2 - 72*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]^3 + 9*dot[n12, s[1]]^2*dot[n12, v[2]]^4 + 
       12*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       12*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
       (3*dot[n12, v[2]]^4*dot[s[1], s[1]])/2 - 36*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       18*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] + 
       3*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 36*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
       54*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       9*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]] + 
       12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       9*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 9*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]^2 + (9*dot[n12, v[2]]^2*dot[s[1], v[2]]^2)/4 - 
       9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
       2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[1]])/4 - 36*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       27*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       6*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       (9*dot[s[1], v[2]]^2*dot[v[1], v[2]])/4 + 3*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 + dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 
       18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] - 
       dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       (7*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/4 - 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
       (3*dot[s[1], v[2]]^2*dot[v[2], v[2]])/4 + 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
       3*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       (5*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/2 + 
       (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/4)/r12^4 + 
     (-18*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
       18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 + 
       3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
       3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
       3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] - 
       4*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
       2*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       2*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       12*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       6*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + 6*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       6*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
       (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 + 
       6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       6*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       12*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/2 + 
       (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/4 + 
       (3*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2)/4 + 6*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 3*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 12*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       (9*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/2 + 
       3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]] + 
       dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
       (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/2 + 
       3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/2 + 
       dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
       (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 - 
       (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 - 
       3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
       6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
       (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 - 
       (3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
       3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 + 
       2*dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 1] - 
       dot[n12, v[2]]^3*s2a[1, 1] - dot[n12, v[2]]*dot[v[1], v[2]]*
        s2a[1, 1] - dot[n12, v[1]]*dot[v[2], v[2]]*s2a[1, 1] + 
       dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 1])/r12^3 + 
     ((3*dot[n12, a[2, 0]]^2*dot[n12, s[1]]^2)/2 + 6*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2 + 3*dot[n12, s[1]]*
        dot[n12, sa[1, 2]]*dot[n12, v[2]]^2 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/2 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/2 + 
       (3*dot[s[1], a[2, 0]]^2)/8 + (dot[n12, a[2, 0]]^2*dot[s[1], s[1]])/2 - 
       (dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]])/8 + 3*dot[n12, a[2, 0]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       (3*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/2 - 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/2 + 
       (3*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/4 + 
       (3*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/2 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
       3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/4 + 
       (3*dot[sa[1, 1], v[2]]^2)/4 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 2], v[2]])/2 + (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/4 - 
       (3*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2 - 
       (3*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/4 - 
       (3*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/4 - 
       (dot[n12, a[2, 0]]*dot[n12, v[2]]*s2a[1, 1])/2 + 
       (dot[v[2], a[2, 0]]*s2a[1, 1])/2 - (dot[n12, v[2]]^2*s2a[1, 2])/4 + 
       (dot[v[2], v[2]]*s2a[1, 2])/4)/r12^2))/m1}, 
 {DiagS1CES2[2, 1, 10], G^2*m2*CS[ES2, 1]*
   ((-(dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/4 - 
      (dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/4 - 
      (dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/4)/r12 + 
    ((3*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/8 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       2 - dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]] + (dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/4 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/4 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/4 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/4 + 
      (dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/8 + 
      (dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
      (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/4 + 
      (dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/4 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/4 + 
      (dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/4 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/4 + 
      (dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/4 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/4 - 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/4 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/4 + 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/4 + 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/4 + 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/4)/r12^2 + 
    ((-9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3)/2 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
       2 + (21*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]])/2 - 6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[n12, v[2]]^2 - (3*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/4 + (dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[1, 0]])/4 - dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] - (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[2, 0]])/4 - (dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/2 + (dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/2 + dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/
       4 - (dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/2 + 
      3*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      2*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/2 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/4 + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/4 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/4 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/4 + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      (7*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/4 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/2 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/4 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/
       2 - dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/4 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 - 
      (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       2 + 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/
       4 - (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
      dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] + 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2)/r12^3 + 
    ((15*dot[n12, s[1]]^2*dot[n12, v[1]]^4)/8 - 18*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 18*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 + (3*dot[n12, v[1]]^4*dot[s[1], s[1]])/8 - 
      3*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      3*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/2 + 
      (21*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 - dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 + (9*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/2 - 9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], v[2]] - (7*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/
       4 + 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/4 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 + 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 + 
      (27*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 - 
      9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 3*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] - (dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/2 - (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 - (dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 + (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/4 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 1, 11], (G^2*m2^2*CS[ES2, 1]*
    ((4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] - 
       8*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       8*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + 4*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
       dot[n12, a[2, 0]]*dot[s[1], v[2]]^2 + 4*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 4*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 8*dot[n12, s[1]]^2*
        dot[n12, v[2]]*dot[v[2], a[2, 0]] + 3*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] + 4*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[2], a[2, 0]] - 8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] - 2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[2], v[2]] + 3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
      r12^3 + (24*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] - 
       6*dot[n12, v[2]]^4*dot[s[1], s[1]] - 24*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[2]] + 4*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] + 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 - 
       (5*dot[n12, v[2]]^2*dot[s[1], v[2]]^2)/2 - 12*dot[n12, v[2]]^2*
        dot[s[1], s[1]]*dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] - 2*dot[s[1], v[2]]^2*
        dot[v[1], v[2]] + 24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] - 6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[2], v[2]] - 12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + (11*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/2 - 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 - 4*dot[n12, s[1]]^2*
        dot[v[1], v[2]]*dot[v[2], v[2]] + 3*dot[s[1], s[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] - (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4))/m1}, 
 {DiagS1CES2[2, 1, 12], (G^2*m2^2*CS[ES2, 1]*
    ((84*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       168*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
       60*dot[n12, v[2]]^4*dot[s[1], s[1]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[1]] + 3*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[1]] + dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 
       90*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
       183*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       66*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]] + 
       27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       29*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       24*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 71*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 + 35*dot[n12, v[2]]^2*
        dot[s[1], v[2]]^2 - 14*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[1]] + 15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] - 6*dot[s[1], v[2]]^2*dot[v[1], v[1]] + 
       108*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       66*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       48*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       80*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       34*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       11*dot[s[1], v[2]]^2*dot[v[1], v[2]] - 18*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 + 5*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 
       20*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       72*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       45*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       dot[s[1], v[1]]^2*dot[v[2], v[2]] - 12*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] + 18*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] + 3*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 5*dot[s[1], v[2]]^2*dot[v[2], v[2]] + 
       5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       12*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       3*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/r12^4 + 
     (-3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
       7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
       2*dot[s[1], a[2, 0]]^2 - 7*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], a[2, 1]] + 3*dot[n12, a[2, 0]]^2*dot[s[1], s[1]] + 
       5*dot[n12, a[2, 1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
       2*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]] + 20*dot[n12, a[2, 0]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 3*dot[n12, a[2, 0]]*
        dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 4*dot[s[1], a[2, 1]]*
        dot[s[1], v[2]] - 7*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[2, 0]] + 6*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] - 
       3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
       6*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] - 12*dot[s[1], sa[1, 1]]*
        dot[v[2], a[2, 0]] - 2*dot[s[1], s[1]]*dot[v[2], a[2, 1]] - 
       2*dot[n12, a[2, 0]]*dot[n12, v[2]]*s2a[1, 1] + 
       2*dot[v[2], a[2, 0]]*s2a[1, 1])/r12^2 + 
     (-18*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
       dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
       43*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
       33*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] - 
       46*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
       14*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       45*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       5*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       40*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
       10*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
       12*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       18*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       20*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
       3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
       18*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
       23*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
       3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       6*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 + 5*dot[n12, a[2, 0]]*
        dot[s[1], v[2]]^2 + dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[1]] - 3*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]] + 15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]] - 20*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[2]] - 3*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[2]] - 12*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]] + 22*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]] - 18*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[v[1], a[2, 0]] + 13*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[2, 0]] + 5*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]] - 36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[1], v[2]] - 7*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[2]] + 8*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]] + 10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] + 8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]] + 13*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 19*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[2], a[2, 0]] - dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]] + 3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[2], v[2]] + 5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] - 6*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 14*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - 28*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]] + 2*dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 1] - 
       2*dot[n12, v[2]]^3*s2a[1, 1] - 2*dot[n12, v[1]]*dot[v[2], v[2]]*
        s2a[1, 1] + 2*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 1])/r12^3))/m1}, 
 {DiagS1CES2[2, 1, 13], G^2*m2*CS[ES2, 1]*
   ((-(dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]) + 
      2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/r12^2 + 
    (-15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + dot[s[1], s[1]]*
       dot[v[1], v[2]]^2)/r12^4 + 
    (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] - 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      6*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3)}, 
 {DiagS1CES2[2, 1, 14], G^2*m2*CS[ES2, 1]*
   ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] - 
      2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] - 2*dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]])/r12^2 + 
    (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] + 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/r12^3 + 
    (-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - dot[s[1], s[1]]*
       dot[v[1], v[2]]^2)/r12^4)}, {DiagS1CES2[2, 1, 15], 
  (G^2*m2^2*CS[ES2, 1]*((72*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2 - 72*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]^3 + 27*dot[n12, s[1]]^2*dot[n12, v[2]]^4 + 
       12*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       6*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
       (3*dot[n12, v[2]]^4*dot[s[1], s[1]])/2 - 36*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       18*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] + 
       3*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 36*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
       54*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       27*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]] + 
       12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       9*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 9*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]^2 + (27*dot[n12, v[2]]^2*dot[s[1], v[2]]^2)/4 - 
       9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
       2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[1]])/4 - 36*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       27*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       3*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       (9*dot[s[1], v[2]]^2*dot[v[1], v[2]])/4 + 3*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 + dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 
       18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] - 
       5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       (21*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
       (3*dot[s[1], v[2]]^2*dot[v[2], v[2]])/4 + 
       (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
       3*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       (9*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
       (3*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/2 + 
       (3*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/4)/r12^4 + 
     (18*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
       18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 + 
       3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
       3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
       3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] + 
       4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
       4*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
       2*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       2*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       12*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       6*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 6*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       6*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 - 
       6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       6*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       12*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 + 
       (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/2 + 
       (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/4 - 
       (3*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2)/4 + 6*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 3*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 12*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       (9*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/2 - 
       3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]] - 
       2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
       dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
       (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/2 - 
       dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
       3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/2 + 
       dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 + 
       (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 + 
       3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
       (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 - 
       (5*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
       3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 - 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 + 
       2*dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 1] - 2*dot[n12, v[2]]^3*
        s2a[1, 1] - dot[n12, v[2]]*dot[v[1], v[2]]*s2a[1, 1] + 
       dot[n12, v[1]]*dot[v[2], v[2]]*s2a[1, 1])/r12^3 + 
     (dot[n12, a[2, 0]]*s2a[1, 2])/(2*r12) + 
     ((-3*dot[n12, a[2, 0]]^2*dot[n12, s[1]]^2)/2 - 6*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2 + 3*dot[n12, s[1]]*
        dot[n12, sa[1, 2]]*dot[n12, v[2]]^2 + 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/2 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/2 - 
       (3*dot[s[1], a[2, 0]]^2)/8 - dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[s[1], s[1]] + (dot[n12, a[2, 0]]^2*dot[s[1], s[1]])/2 + 
       (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/2 + 
       (dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]])/8 - 3*dot[n12, a[2, 0]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       (3*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/2 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/2 - 
       (3*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/4 + 
       (3*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/2 + 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
       3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/4 + 
       (3*dot[sa[1, 1], v[2]]^2)/4 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 2], v[2]])/2 + (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/4 + 
       (3*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2 - 
       (3*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/4 - 
       (3*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/4 - 
       2*dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 1] + 
       (5*dot[n12, a[2, 0]]*dot[n12, v[2]]*s2a[1, 1])/2 + 
       dot[v[1], a[2, 0]]*s2a[1, 1] - (dot[v[2], a[2, 0]]*s2a[1, 1])/2 - 
       (dot[n12, v[2]]^2*s2a[1, 2])/4 - (dot[v[2], v[2]]*s2a[1, 2])/4)/
      r12^2))/m1}, {DiagS1CES2[2, 1, 16], G^2*m2*CS[ES2, 1]*
   (((3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/8 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/8 - 
      (dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/8 - 
      (dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/8)/r12 + 
    ((-15*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/4 - 
      (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       4 + (3*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/8 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/8 + 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/16 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/8 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/8 + 
      (3*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/16 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/8 + 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/4 - 
      (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
      (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/4 - 
      (dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/8 + 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 - 
      (dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/8 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4 + 
      (3*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/8 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/8 - 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/8 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/8)/r12^2 + 
    ((45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/8 + 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/8 - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3)/4 - 
      (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
       4 + (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]])/2 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2)/2 + (15*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/8 - (3*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[a[1, 0], v[2]])/2 + (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[1, 0]])/8 - (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[2, 0]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/4 - (dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/4 + (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
      (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/8 + 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/4 + 
      (3*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/4 - dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       4 + (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/4 + 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/8 + 
      (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       4 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/4 - 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/8 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/4 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/4 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/8 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/8 - 
      (15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/8 + 
      (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/
       4 + 3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] + (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[1]])/8 - (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[1]])/8 + (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/8 - (dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/8 + (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[1]])/4 - (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[1]])/2 + (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/4 - (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/4 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[1]])/4 - (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]])/4 + (15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[1], v[2]])/8 - (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[v[1], v[2]])/2 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/8)/r12^3 + 
    ((105*dot[n12, s[1]]^2*dot[n12, v[1]]^4)/16 - 15*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 - (15*dot[n12, v[1]]^4*dot[s[1], s[1]])/16 + 
      (9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      (3*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/8 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/8 + 
      (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 - 
      (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 + 
      (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/2 - 
      (3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/8 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (3*dot[s[1], v[2]]^2*dot[v[1], v[1]])/8 - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/16 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/16 + 
      (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/8 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/8 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8)/r12^4)}, 
 {DiagS1CES2[2, 1, 17], G^2*m2*CS[ES2, 1]*
   ((-(dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/8 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/8 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/4 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/8 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/8 - 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/8 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/8)/r12 + 
    ((dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/16 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/4 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       4 - dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]] + (3*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/8 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/8 - 
      dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2 + dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[n12, v[2]]^2 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/16 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/8 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/4 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/8 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/4 - 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/8 + 
      (3*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/16 - 
      (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/8 + 
      (3*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/4 - 
      (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      (9*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/8 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/4 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/4 - 
      (9*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/8 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/4 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/4 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/2 - 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      dot[sa[1, 1], v[2]]^2/4 + (dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 2], v[2]])/4 - (dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[2]])/2 + (dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/4 + 
      (3*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/4 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/8 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/8 + 
      (3*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/8 + 
      (3*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/8 + 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/4 - 
      (3*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/4 - 
      (3*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/4 - 
      (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/4 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/4)/r12^2 + 
    ((-3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/8 + 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/8 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3)/4 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
       4 + 3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]] - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2)/2 - 6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[n12, v[2]]^2 - (dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/8 + (dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[a[1, 0], v[2]])/2 + (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[1, 0]])/8 - dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] + dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]] - (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[2, 0]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/4 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/4 + (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
      (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/8 + 
      (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/4 - 
      (9*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/4 + 6*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 6*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]] + (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/4 - dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[1]])/4 - 2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + 2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] + (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/
       4 - (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/8 + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/2 + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/4 + 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 - 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/8 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/4 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/2 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/2 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/8 - 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/8 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/4 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/8 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/8 + 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
      (3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/4 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/8 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/8 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    ((9*dot[n12, s[1]]^2*dot[n12, v[1]]^4)/16 - 3*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 + (9*dot[n12, v[1]]^4*dot[s[1], s[1]])/16 - 
      (9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 + 
      3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/8 - dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + dot[n12, v[2]]^2*
       dot[s[1], v[1]]^2 + (3*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/4 - (9*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/8 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/2 - 
      (3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (3*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 - 
      (dot[s[1], v[1]]^2*dot[v[1], v[1]])/8 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/8 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/16 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/16 + 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/8 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/8 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 - 
      (3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/4 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8)/r12^4)}, 
 {DiagS1CES2[2, 1, 18], (G^2*m2^2*CS[ES2, 1]*
    ((8*dot[s[1], a[2, 0]]^2 - 8*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]] + 
       8*dot[s[1], a[2, 1]]*dot[s[1], v[2]] - 8*dot[s[1], s[1]]*
        dot[v[2], a[2, 1]])/r12^2 + 
     (-24*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
       32*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
       8*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2 - 24*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 24*dot[n12, s[1]]*
        dot[s[1], v[2]]*dot[v[1], a[2, 0]] + 8*dot[n12, s[1]]*
        dot[s[1], a[2, 0]]*dot[v[1], v[2]] - 8*dot[n12, a[2, 0]]*
        dot[s[1], s[1]]*dot[v[1], v[2]] + 24*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 32*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 8*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]])/r12^3 + (2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] + 6*dot[n12, v[1]]^2*
        dot[s[1], v[2]]^2 - 40*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]^2 + 32*dot[n12, v[2]]^2*dot[s[1], v[2]]^2 + 
       2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
       2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       dot[s[1], v[2]]^2*dot[v[1], v[1]] + 8*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[2]] - 64*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]] - 12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] - 2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       8*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 6*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 - 4*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 
       4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       40*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       28*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       6*dot[s[1], v[2]]^2*dot[v[2], v[2]] + dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[2], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]] + 
       8*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       2*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 + 4*dot[s[1], s[1]]*
        dot[v[2], v[2]]^2)/r12^4))/m1}, {DiagS1CES2[2, 1, 19], 
  (G^2*m2^2*CS[ES2, 1]*((-2*dot[s[1], a[2, 0]]^2 - 2*dot[a[2, 0], a[2, 0]]*
        dot[s[1], s[1]] - 2*dot[s[1], a[2, 1]]*dot[s[1], v[2]] - 
       2*dot[s[1], s[1]]*dot[v[2], a[2, 1]])/r12^2 + 
     (2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
       12*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
       10*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
       2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       dot[n12, a[2, 0]]*dot[s[1], v[2]]^2 + 8*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[2, 0]] - 6*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]] - 6*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[2]] + 8*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 4*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] - 10*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], a[2, 0]] + 8*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[2], a[2, 0]] - dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]])/r12^3 + (-12*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] + 8*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] - 3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 
       10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 - 
       6*dot[n12, v[2]]^2*dot[s[1], v[2]]^2 - 12*dot[n12, v[2]]^2*
        dot[s[1], s[1]]*dot[v[1], v[1]] + 12*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[1]] - 
       (7*dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 - 4*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       12*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       2*dot[s[1], v[2]]^2*dot[v[1], v[2]] - 12*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 + 5*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 
       dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       22*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       dot[s[1], v[1]]^2*dot[v[2], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - 4*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 5*dot[s[1], v[2]]^2*dot[v[2], v[2]] + 
       (7*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2 - 
       2*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 + 11*dot[s[1], s[1]]*
        dot[v[2], v[2]]^2)/r12^4))/m1}, {DiagS1CES2[2, 1, 20], 
  (G^2*m2^2*CS[ES2, 1]*((3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[1]] - 2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 - 
       4*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       6*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
       3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
       3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]] + 
       3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       28*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] - 
       32*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] - 
       28*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]] + 
       20*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^3 + 
     (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
       2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 3*dot[n12, v[1]]^2*
        dot[s[1], v[1]]*dot[s[1], v[2]] + 22*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] - 12*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[1]] + 22*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[1]] + 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] - 22*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] + 5*dot[s[1], v[2]]^2*dot[v[1], v[1]] + 
       6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       22*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       6*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 10*dot[s[1], v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] + 6*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
       2*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 56*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[2], v[2]] + 72*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + 60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 80*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 12*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 20*dot[s[1], v[2]]^2*dot[v[2], v[2]] - 
       5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       72*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       48*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       20*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/r12^4))/m1}, 
 {DiagS1CES2[2, 1, 21], (G^2*m2^2*CS[ES2, 1]*
    ((3*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]] + 3*dot[s[1], s[1]]*
        dot[v[2], a[2, 1]])/r12^2 + 
     ((5*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/2 - 6*dot[n12, v[1]]*
        dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 18*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[2], a[2, 0]] - 6*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[2], a[2, 0]] + 3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]])/r12^3 + ((-3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 - 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
       8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 3*dot[n12, v[1]]^2*
        dot[s[1], s[1]]*dot[v[1], v[1]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[1]] - (dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]])/2 + (23*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
       (13*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
       (23*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 + 3*dot[s[1], s[1]]*
        dot[v[1], v[1]]^2 + (5*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
       (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
       12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       15*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       4*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 3*dot[s[1], v[1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - 3*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[2], v[2]] + (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        2 + 3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       24*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 - 11*dot[s[1], s[1]]*
        dot[v[2], v[2]]^2)/r12^4))/m1}, {DiagS1CES2[2, 1, 22], 
  G^2*m2*CS[ES2, 1]*((2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
      6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
      3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
    (-6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 12*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] + 6*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] + 9*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 1, 23], G^2*m2*CS[ES2, 1]*
   ((dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 + 
      (9*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/2 - 
      9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    ((3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/8 + 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (39*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/8 + 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/2 + 6*dot[n12, s[1]]^2*
       dot[v[1], v[1]]^2 - (7*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/2 - 
      (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
      (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
      (9*dot[s[1], v[1]]^2*dot[v[2], v[2]])/4 - 
      (81*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
      9*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]] - 
      (147*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/16 + 
      (49*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/16)/r12^4 + 
    (-dot[s[1], a[1, 0]]^2 - dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 
      2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 2*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[1]] - dot[sa[1, 1], v[1]]^2 - 
      dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 4*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] + dot[s[1], sa[1, 2]]*dot[v[1], v[1]] + 
      dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] - 2*dot[v[1], a[1, 0]]*
       s2a[1, 1] - 2*dot[v[1], v[1]]*s2a[1, 2] + 
      (9*dot[v[2], v[2]]*s2a[1, 2])/2)/r12^2)}, 
 {DiagS1CES2[2, 1, 24], G^2*m2*CS[ES2, 1]*
   ((4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (-6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 12*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] + 6*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] + 9*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4 + 
    (4*dot[v[1], v[2]]*s2a[1, 2])/r12^2)}, {DiagS1CES2[2, 1, 25], 
  (G^2*m2^2*CS[ES2, 1]*((24*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[1]] - 42*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[1], s[1]] + 15*dot[n12, v[2]]^4*dot[s[1], s[1]] - 
       12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
       30*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
       12*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] + 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
       8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 2*dot[n12, v[1]]^2*
        dot[s[1], v[1]]*dot[s[1], v[2]] - 6*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] + 6*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] + 6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]] - 3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[1]] - (3*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]])/2 + 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] + (5*dot[s[1], v[2]]^2*dot[v[1], v[1]])/4 + 
       4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       21*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       dot[s[1], v[1]]^2*dot[v[1], v[2]] - (dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/2 - dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]] - (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        2 + (7*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/2 - 
       108*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       54*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] - 
       4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       17*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       2*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 36*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - 36*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - 10*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + (9*dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 + 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
       18*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       5*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4 + 
     (dot[n12, a[2, 1]]*s2a[1, 1])/(2*r12) + 
     (-(dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]]) + 
       (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 - dot[n12, a[1, 0]]*
        dot[n12, a[2, 0]]*dot[s[1], s[1]] + 2*dot[n12, a[2, 0]]^2*
        dot[s[1], s[1]] - dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[1]] + 
       dot[n12, a[2, 1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/2 + 2*dot[n12, a[2, 0]]*
        dot[n12, v[1]]*dot[s[1], sa[1, 1]] - dot[n12, a[2, 0]]*
        dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
       (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 - dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
       (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 - dot[s[1], sa[1, 1]]*
        dot[v[1], a[2, 0]] + (dot[s[1], s[1]]*dot[v[1], a[2, 1]])/2 - 
       2*dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 1] + 
       4*dot[n12, a[2, 0]]*dot[n12, v[2]]*s2a[1, 1] + 
       dot[v[1], a[2, 0]]*s2a[1, 1] + (3*dot[v[2], a[2, 0]]*s2a[1, 1])/2)/
      r12^2 + (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]] - 4*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[s[1], a[1, 0]] + 4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]] - 20*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]] - 4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], s[1]] + 14*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*
        dot[s[1], s[1]] - dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
       2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
       4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 - 
       3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
       dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
       dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
       dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 
       (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 + 
       2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
       (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
       dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
       3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
       (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
       2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
       2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
       dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
       dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
       2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
       5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
       dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
       2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
       dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
       (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
       (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 + 
       (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
       dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       5*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
       (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
       (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
       3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
       3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
       36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
       dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       9*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
       9*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] + 
       2*dot[n12, v[1]]^2*dot[n12, v[2]]*s2a[1, 1] - 
       8*dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 1] + 5*dot[n12, v[2]]^3*
        s2a[1, 1] - dot[n12, v[2]]*dot[v[1], v[1]]*s2a[1, 1] + 
       4*dot[n12, v[2]]*dot[v[1], v[2]]*s2a[1, 1] + 2*dot[n12, v[1]]*
        dot[v[2], v[2]]*s2a[1, 1] - 4*dot[n12, v[2]]*dot[v[2], v[2]]*
        s2a[1, 1])/r12^3))/m1}, {DiagS1CES2[2, 1, 26], 
  G^2*m2*CS[ES2, 1]*(((-3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/
       4 + 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/2 + (3*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/2 - 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/4 + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/4 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] - 
      9*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      (3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      (9*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 + 
      (9*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 - 
      (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/
       2 + dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + 
      (27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/4 - 
      (9*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/4 + 
      (27*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       4 - (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/4)/r12^3 + 
    ((15*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 
      (9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 - dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 - (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]])/4 + (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[1], v[1]])/4 - (27*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
      (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      (135*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
      (81*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 + 
      (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 - 
      (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 + 
      (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
      (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
      (27*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8)/r12^4 + 
    (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]])/2 - 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] + 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] - 
      dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]] + dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 - 
      (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/2 + 
      (3*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, v[1]]*s2a[1, 1])/2 - 
      (dot[n12, v[1]]^2*s2a[1, 2])/2 + dot[n12, v[1]]*dot[n12, v[2]]*
       s2a[1, 2] - (dot[v[1], v[2]]*s2a[1, 2])/2)/r12^2 + 
    (dot[n12, v[1]]*s2a[1, 3])/(2*r12))}, {DiagS1CES2[2, 1, 27], 
  G^2*m2*CS[ES2, 1]*((-(dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/
       4 + dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      (dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 + 
      (dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/2 - 2*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/4 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/4 - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/4 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/4 - 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/4 - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] + 
      3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 - 
      (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/
       2 + 6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] - 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/2 - (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]])/2 - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/4 - (dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/2 + dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] - (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
       4 - (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 + 
      (27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/4 + 
      (9*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/4 - 
      (9*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 + 
      (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       4 - 9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[2], v[2]] + (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]])/4 - (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]])/2 + (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]])/4 + (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/4)/r12^3 + ((3*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 
      (9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 - 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 - (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]])/4 + (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[1], v[1]])/4 - (27*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      (5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
      (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      (27*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
      (81*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 + 
      (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
      9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
      (9*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
      (27*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/8 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8)/r12^4 + 
    (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]])/2 - 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      4*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - dot[n12, v[1]]^2*
       dot[s[1], sa[1, 2]] + 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 2]] + (dot[n12, sa[1, 2]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/2 - dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + (dot[s[1], a[1, 1]]*dot[s[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] - 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] + 
      dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] + 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 1]] + dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] - 2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] + dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] + 
      dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 - 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]] + 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/2 + 
      (3*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/2 - 
      dot[s[1], sa[1, 2]]*dot[v[1], v[2]] - dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[2]] - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[2], a[2, 0]])/2 - (9*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/
       2 + (dot[n12, a[1, 0]]*dot[n12, v[1]]*s2a[1, 1])/2 - 
      dot[n12, a[1, 0]]*dot[n12, v[2]]*s2a[1, 1] + 
      (dot[a[1, 0], v[2]]*s2a[1, 1])/2 - (dot[n12, v[1]]^2*s2a[1, 2])/2 + 
      dot[n12, v[1]]*dot[n12, v[2]]*s2a[1, 2] - (dot[v[1], v[2]]*s2a[1, 2])/
       2)/r12^2 - (dot[n12, v[1]]*s2a[1, 3])/(2*r12))}, 
 {DiagS1CES2[2, 2, 1], G^2*m2*CS[ES2, 1]*
   ((8*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 4*dot[s[1], v[2]]*
       dot[sa[1, 2], v[1]] + 4*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 
      16*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]] - 16*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[1], v[2]] + 8*dot[s[1], sa[1, 2]]*
       dot[v[1], v[2]] + 8*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      4*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      4*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
      32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (-24*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      4*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 4*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 2], G^2*m2*CS[ES2, 1]*
   ((-48*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      24*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      12*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      12*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      28*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (-120*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      16*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      72*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      8*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 20*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] - 4*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1CES2[2, 2, 3], 
  G^2*m2*CS[ES2, 1]*((8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      12*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*dot[s[1], v[2]]^2*dot[v[1], v[1]] - 12*dot[n12, s[1]]^2*
       dot[v[1], v[2]]^2 + 4*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 
      7*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] - 
      3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 4], (G^2*m2^2*CS[ES2, 1]*
    ((-4*dot[sa[1, 1], v[2]]^2 - 4*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 
       2*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]] + 2*dot[n12, s[1]]*
        dot[n12, sa[1, 2]]*dot[v[2], v[2]] - 2*dot[s[1], sa[1, 2]]*
        dot[v[2], v[2]] - 2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2 + 
     (-8*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
       8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
       4*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 - 16*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 8*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]]*dot[v[1], v[2]] + 8*dot[n12, s[1]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 4*dot[n12, a[1, 0]]*
        dot[n12, s[1]]^2*dot[v[2], v[2]] - 16*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
       4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
       4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
     (-16*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 8*dot[s[1], s[1]]*
        dot[v[1], v[2]]^2 + 24*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[2], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + 2*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       6*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 5], (G^2*m2^2*CS[ES2, 1]*
    ((-64*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + 32*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] + 32*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[2]] - 32*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[2]] + 48*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - 8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (-192*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[2]] + 128*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] - 16*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 
       32*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 6], G^2*m2*CS[ES2, 1]*
   ((16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] - 
      6*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] + 
      12*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      12*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      4*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 12*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 2*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + 8*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 6*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] + 2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + 
      2*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] - 12*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 4*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 2*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[1]] + 16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[2]] + 2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] - 
      4*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - 2*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[sa[1, 2], v[1]] - 2*dot[s[1], v[2]]*
       dot[sa[1, 2], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 2], v[2]] - 2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] - 
      8*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 4*dot[s[1], sa[1, 2]]*
       dot[v[1], v[2]] + 4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (-30*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      144*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      144*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      16*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      48*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      12*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 48*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] + 12*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 14*dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[1], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      24*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 4*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2)/r12^4 + 
    (-48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] + 
      8*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      32*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      48*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      24*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
      24*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      24*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      8*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      8*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      12*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      24*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      12*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] + 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      4*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      12*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      28*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      14*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      10*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      14*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
      10*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3)}, 
 {DiagS1CES2[2, 2, 7], (G^2*m2^2*CS[ES2, 1]*
    ((-16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
       32*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
       16*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] + 8*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]*dot[s[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[2, 0]] + 8*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] - 
       16*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]] + 16*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 8*dot[s[1], a[2, 0]]*
        dot[sa[1, 1], v[2]] - 8*dot[sa[1, 1], v[2]]^2 + 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] - 
       8*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 16*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] - 16*dot[s[1], sa[1, 1]]*
        dot[v[2], a[2, 0]] + 8*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] + 
       8*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2 + 
     (-32*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
       64*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       64*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 32*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       32*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       16*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
       8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
       32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       32*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
       8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
       16*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       32*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       64*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]] - 
       32*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] - 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
       24*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       24*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
       16*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       44*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (192*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       192*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       128*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       16*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       16*dot[s[1], v[2]]^2*dot[v[1], v[2]] - 32*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 - 48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       4*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 8], G^2*m2*CS[ES2, 1]*
   ((-4*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]] + 8*dot[n12, a[2, 0]]*
       dot[s[1], sa[1, 2]] - 8*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]] + 
      8*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]] - 
      4*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/r12 + 
    (24*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] - 4*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 4*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/r12^4 + 
    (-8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] + 
      8*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
      2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      16*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      6*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      6*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      6*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
      4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
      16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      20*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
    (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + 2*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[2, 0]] + 2*dot[a[1, 0], a[2, 0]]*
       dot[s[1], s[1]] - 4*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] - 16*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 2]] + 16*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] + 
      8*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      8*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] - 
      2*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] - 16*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 16*dot[n12, v[2]]^2*
       dot[sa[1, 1], sa[1, 1]] - 2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] + 
      16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] - 
      16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      8*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 8*dot[sa[1, 1], v[2]]^2 - 
      4*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 2], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[2]] - 4*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] + 
      8*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 4*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] + 8*dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]] + 8*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] + 
      8*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] - 8*dot[s[1], sa[1, 2]]*
       dot[v[2], v[2]] - 8*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2)}, 
 {DiagS1CES2[2, 2, 9], G^2*m2*CS[ES2, 1]*
   ((8*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]] - 16*dot[n12, a[1, 0]]*
       dot[s[1], sa[1, 2]] + 16*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]] - 
      16*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]] + 
      8*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/r12 + 
    (-8*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]] - 8*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]] + 16*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 16*dot[n12, v[1]]^2*
       dot[s[1], sa[1, 2]] - 16*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 2]] - 8*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 8*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] + 4*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
      16*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 
      16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]] + 
      16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] + 8*dot[sa[1, 1], v[1]]^2 - 
      8*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - 8*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 2], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[1]] + 8*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
      4*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] - 4*dot[s[1], v[1]]*
       dot[sa[1, 2], v[2]] - 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[1, 0]] - 8*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
      8*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] - 8*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[1]] + 8*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] + 
      8*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (-16*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 16*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 8*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^2*dot[s[1], v[1]] - 8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] - 2*dot[n12, a[1, 0]]*
       dot[s[1], v[1]]^2 + 8*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] - 12*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + 8*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] + 32*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[1, 0]] - 8*dot[n12, s[1]]^2*dot[n12, v[2]]*
       dot[v[1], a[1, 0]] - 4*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - 4*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - 16*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[1, 0]] + 4*dot[n12, s[1]]*dot[s[1], v[2]]*
       dot[v[1], a[1, 0]] + 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[v[1], v[1]] - 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[v[1], v[1]] + 2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 20*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - 16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - 8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] + 4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - 8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[1]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[1]] - 8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + 2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]])/r12^3 + (-24*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[1], v[1]] + 24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] + 24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - 4*dot[s[1], v[1]]^2*dot[v[1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      4*dot[n12, s[1]]^2*dot[v[1], v[1]]^2 - 4*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 10], G^2*m2*CS[ES2, 1]*
   ((8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
     r12^4 + (-4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
    (-4*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] + 2*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]*dot[s[1], v[2]] - 4*dot[n12, v[2]]^2*
       dot[sa[1, 1], sa[1, 1]] + 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[2]] - 4*dot[sa[1, 1], v[2]]^2 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] - 
      4*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 4*dot[s[1], sa[1, 2]]*
       dot[v[2], v[2]] + 4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2)}, 
 {DiagS1CES2[2, 2, 11], G^2*m2*CS[ES2, 1]*
   ((16*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] - 8*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + 16*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] - 16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] + 8*dot[sa[1, 1], v[1]]^2 - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]] + 
      8*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 8*dot[s[1], sa[1, 2]]*
       dot[v[1], v[1]] - 8*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/r12^2 + 
    (-48*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 48*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 24*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^2*dot[s[1], v[1]] - 24*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      20*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] - 
      4*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      12*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] + 
      48*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      24*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      18*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      18*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      24*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (-120*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]] + 
      120*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      16*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      72*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      8*dot[s[1], v[1]]^2*dot[v[1], v[1]] - 40*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] + 8*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] + 20*dot[n12, s[1]]^2*dot[v[1], v[1]]^2 - 
      4*dot[s[1], s[1]]*dot[v[1], v[1]]^2 - 20*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] + 4*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1CES2[2, 2, 12], 
  G^2*m2*CS[ES2, 1]*((-20*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[2, 0]] + 4*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]] + 8*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]] - 48*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[v[1], v[2]] + 8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + 12*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 12*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]])/r12^3 + (120*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[1], v[2]] - 120*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - 16*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 72*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 8*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 
      40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      20*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      20*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 4*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2)/r12^4)}, {DiagS1CES2[2, 2, 13], 
  G^2*m2*CS[ES2, 1]*((-8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]])/r12^4 + 
    (-20*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      4*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/r12^3)}, 
 {DiagS1CES2[2, 2, 14], (G^2*m2^2*CS[ES2, 1]*
    ((4*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]] - 8*dot[n12, a[2, 0]]*
        dot[s[1], sa[1, 2]] + 8*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]] - 
       8*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]] + 
       4*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/r12 + 
     (-8*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] - 8*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[s[1], a[2, 0]] + 16*dot[n12, a[2, 0]]*
        dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[2, 0]] + 4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 
       4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - 16*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] - 8*dot[s[1], sa[1, 1]]*
        dot[v[1], a[2, 0]])/r12^2 + 
     (32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
       16*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/r12^3))/m1}, 
 {DiagS1CES2[2, 2, 15], (G^2*m2^2*CS[ES2, 1]*
    ((16*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] - 8*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]*dot[s[1], v[2]] + 16*dot[n12, v[2]]^2*
        dot[sa[1, 1], sa[1, 1]] - 16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]] + 8*dot[sa[1, 1], v[2]]^2 - 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] + 
       8*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] - 8*dot[s[1], sa[1, 2]]*
        dot[v[2], v[2]] - 8*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2 + 
     (32*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
       64*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       64*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + 32*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       32*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       16*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
       8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       32*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       16*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       32*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       24*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       24*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
       16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       48*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (-192*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       192*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       128*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       16*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       16*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 32*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 - 32*dot[n12, s[1]]^2*dot[v[1], v[2]]*
        dot[v[2], v[2]])/r12^4))/m1}, {DiagS1CES2[2, 2, 16], 
  (G^2*m2^2*CS[ES2, 1]*((-64*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[v[2], a[2, 0]] + 32*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[2], a[2, 0]] - 64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] + 16*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] + 16*dot[n12, s[1]]*
        dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (192*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       192*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] - 
       64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       128*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       16*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       16*dot[s[1], v[2]]^2*dot[v[2], v[2]] - 32*dot[n12, s[1]]^2*
        dot[v[1], v[2]]*dot[v[2], v[2]] + 32*dot[n12, s[1]]^2*
        dot[v[2], v[2]]^2)/r12^4))/m1}, {DiagS1CES2[2, 2, 17], 
  G^2*m2*CS[ES2, 1]*(((dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/6 - 
      (2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/6 + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/3 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/6 - 
      (8*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 + 
      (7*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/6 - 
      (8*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/6 + 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/3)/r12 + 
    (-(dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/6 + dot[n12, a[1, 0]]*
       dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + (14*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]])/3 - (dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (8*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/12 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/4 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 - 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      dot[s[1], a[1, 0]]^2/6 - (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[s[1], a[2, 0]])/2 - (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]])/6 + (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 - 
      (dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/3 + 
      (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2 + 
      (5*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/12 - 
      (3*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/4 - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 + 
      (25*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 + 
      (7*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (7*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 - 
      (5*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/3 + 
      (14*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 - 
      (16*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/3 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (5*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (5*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
      (14*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (16*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/3 + 
      (5*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 + 
      (2*dot[sa[1, 1], v[1]]^2)/3 - (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[2]])/6 - (2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[sa[1, 1], v[2]])/3 + (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]])/3 - (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/6 - 
      (2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[sa[1, 1], v[2]]^2)/3 - (dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 2], v[1]])/3 + (2*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[1]])/3 + (2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/3 - 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (2*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/3 + 
      (5*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/3 - 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/6 - 
      (25*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/3 + 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/3 + 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (7*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (7*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (2*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 + 
      (8*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 + 
      (8*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
    (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      6*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3)/2 - 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
      6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/2 - 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/3 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      6*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      6*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      (5*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/2 - 
      (52*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (100*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/2 + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 - (20*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 + 
      (2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/6 - dot[n12, a[2, 0]]*
       dot[s[1], v[1]]^2 + dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] + (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[2]])/3 - 4*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[1], v[2]] - (28*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]])/3 + dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], v[2]] - (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/
       2 + 2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/2 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 - (20*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (10*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 - 
      (28*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (10*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/3 - 
      dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      (5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 + 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
      2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/2 - 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/3 - 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/2 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 + 
      (3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
      (22*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
      (10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 - (28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/2 + dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] + (26*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (50*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/3 + (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 - (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/3 + (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/3 - dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[v[2], v[2]] - (14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[v[2], v[2]])/3 + dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[2], v[2]] - (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[2], v[2]])/2 - (25*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]])/3 + (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/3 + (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/3)/r12^3 + 
    ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]^4)/2 + 13*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] - 48*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 - (3*dot[n12, v[1]]^4*dot[s[1], s[1]])/2 + 
      (49*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      36*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/2 - 
      (21*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      36*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 + 3*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 - 4*dot[n12, v[2]]^2*
       dot[s[1], v[1]]^2 - (13*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/4 + 24*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] + (7*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]])/4 - 12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] - 2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 + 
      6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      (7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
      (19*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      6*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/4 - 
      (39*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 + 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (49*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 - 8*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (19*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 3*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 + 6*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[2], v[2]] + 6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      dot[s[1], v[1]]^2*dot[v[2], v[2]] - dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]] - (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       2)/r12^4)}, {DiagS1CES2[2, 2, 18], 
  (G^2*m2^2*CS[ES2, 1]*(((-4*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
       (2*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 
       (4*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
       (2*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/3)/r12 + 
     ((8*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]])/3 - (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
       (16*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
       (16*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
       (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
       (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
       (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 + 
       (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 + 
       (2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 + 
       (4*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
       (2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
       (8*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
       (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
       (8*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/6 - 
       (8*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
       (4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 + 
       (16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
       (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/6 - (4*dot[sa[1, 1], v[2]]^2)/
        3 + (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (4*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (4*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 + 
       (4*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 + 
       (4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
     (-16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       16*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 - 
       (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 - 
       (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
       (16*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
        3 - (16*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
        3 + (16*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
       (8*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
       (64*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
       (4*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
        3 - (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/3 - (32*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]])/3 - (8*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 + (dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 - (4*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
        3 - (32*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 - (64*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]])/3 + 2*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       (8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 + 
       (8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
       (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       (4*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
       (32*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
       (16*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
       (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 + 2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
       (16*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
       (16*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
       (2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
       (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
       (4*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
       (64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 + (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
       (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       (32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
       (16*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       (16*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 - 
       (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 + 
       (4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
       (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + (4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/3 - (4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - (16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/3 + dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 - dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/3 - dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (-128*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2 + 16*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]^3 - 32*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[1]] + 4*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
       64*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] - 
       (16*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 + 64*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
       12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       2*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       (16*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 + 16*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2*dot[v[1], v[1]] + 
       (16*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 + 
       (4*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 64*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       (64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       (64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
       (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       (16*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 - 
       (16*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
       (8*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 16*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] + (16*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] - (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + (4*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (8*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
       (4*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       2*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 19], G^2*m2*CS[ES2, 1]*
   ((-(dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2) - dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 2]] + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/2 + dot[n12, sa[1, 1]]*
       dot[sa[1, 1], a[2, 0]] + (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/2)/
     r12 + (2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 
      8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      4*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2 - 4*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[n12, v[2]]^2 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/2 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 - 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] + 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 - 
      2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 + 
      2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/3 - 2*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + dot[s[1], v[1]]*
       dot[sa[1, 1], a[2, 0]] + (dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 1]])/3 - 2*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]])/3 + dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/3 + 
      (2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - dot[sa[1, 1], v[2]]^2 - 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/6 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 - dot[s[1], v[2]]*
       dot[sa[1, 2], v[2]] - 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[2, 0]] - (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/6 - 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/6 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/6 + dot[n12, sa[1, 1]]^2*
       dot[v[2], v[2]] + dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/
     r12^2 + (-12*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
       2 - (13*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]])/2 + 12*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[2]]^2 + 48*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2 + (5*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/12 - 4*dot[n12, s[1]]^2*dot[n12, v[2]]*
       dot[a[1, 0], v[2]] + (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]])/3 - 4*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]] + 4*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[2, 0]] - (dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]])/3 + (dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/12 - (5*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]])/3 + 8*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (14*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 - 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/3 - 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
      dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 + 
      (13*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/12 - 
      8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 + 
      (14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 - 8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      (5*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 + 
      4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      (13*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/12 - 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 - 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 + 
      4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 - dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]] + 
      (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/6 - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/12 - 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/12 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 + 
      (13*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       6 - 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/
       3 + (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/12 + 
      (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/6 - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/6 + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/6 + 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] + 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (10*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      96*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (21*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/2 + 
      48*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (7*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      dot[s[1], v[2]]^2*dot[v[1], v[1]] - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 + 
      48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 16*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 12*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[2], v[2]] + dot[s[1], v[1]]^2*dot[v[2], v[2]] - 
      2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 20], G^2*m2*CS[ES2, 1]*
   (((dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/2 + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/2 - 
      (dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/2 + dot[n12, sa[1, 1]]*
       dot[sa[1, 1], a[1, 0]] - (dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/
       2 + (dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/2)/r12 + 
    ((-5*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/6 + dot[n12, a[1, 0]]*
       dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 
      (10*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + 2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]] - (dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/3 + 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      (5*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/12 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/4 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/3 + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      dot[s[1], a[1, 0]]^2/6 - (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[s[1], a[2, 0]])/2 - (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]])/2 - (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 + 
      (dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2 + 
      (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/12 + 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/4 + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 
      (dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/3 - dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
      (4*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
      dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/3 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] + 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/3 - 
      dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
      (dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/3 + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 + (2*dot[sa[1, 1], v[1]]^2)/
       3 - dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] - 
      dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] - dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]] - (dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 2], v[1]])/3 + dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[1]] + (2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/3 - 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/2 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/3 + 
      (dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/2 + 
      (dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/2 + 
      (4*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/3 - 
      (2*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/3 - 
      (2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/2 + 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 + 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/2)/r12^2 + 
    (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      6*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3)/2 - 
      15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
      6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/2 - 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/3 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      (7*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/6 + 8*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 4*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]] - (10*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[1], v[1]])/3 - 2*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/2 + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 - 
      (2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/6 + dot[n12, a[2, 0]]*
       dot[s[1], v[1]]^2 + 5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] + 4*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[s[1], v[2]] - 4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] - 4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] + dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
      dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/2 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      (10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/3 - 
      5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/3 + 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
      2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 - 
      (10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/
       2 + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] + (2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[1]])/3 - (dot[n12, s[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[1]])/2 + (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/6 - (dot[n12, a[2, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/2 + (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[1]])/2 - 2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
       2 - dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 - 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 + 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    ((-7*dot[n12, s[1]]^2*dot[n12, v[1]]^4)/2 + 45*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] - 48*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 + dot[n12, v[1]]^4*dot[s[1], s[1]] - 
      (39*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      12*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/2 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 - 3*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + 4*dot[n12, v[2]]^2*
       dot[s[1], v[1]]^2 - (45*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/4 + 24*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] + (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]])/4 + 4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] - 2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 
      (39*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 - 
      (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 + 
      6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/4 - 
      (135*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 + 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (39*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 - 8*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 + 6*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[2], v[2]] - 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      dot[s[1], v[1]]^2*dot[v[2], v[2]] - dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]] + (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2)/
     r12^4)}, {DiagS1CES2[2, 2, 21], 
  (G^2*m2^2*CS[ES2, 1]*(((-4*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
       (2*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 
       (4*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
       (2*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/3)/r12 + 
     ((8*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
       (4*dot[n12, a[2, 0]]^2*dot[n12, s[1]]^2)/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]])/3 - 8*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       (16*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
       (16*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
       (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 - 
       (2*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
       (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
       (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 + 
       2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
       (2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 - dot[s[1], a[2, 0]]^2/3 + 
       (4*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
       (2*dot[n12, a[2, 0]]^2*dot[s[1], s[1]])/3 - 
       (2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/3 + 
       (dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
       4*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
       (8*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
       2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
       (8*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
       2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] + 
       (4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] - 
       (8*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
       (4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 + 
       2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
       (16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
       dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] - (4*dot[sa[1, 1], v[2]]^2)/3 + 
       (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (4*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] + 
       2*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] + 
       (4*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 + 
       (4*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 + 
       (4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
     (-16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       24*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       16*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
       20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 - 
       (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 - 
       (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
       (16*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
       8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
       (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
       8*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       (16*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
       (8*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
       (64*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
       (20*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
        3 - 8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]] - (32*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]])/3 - (8*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 + 2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[1]] - (4*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 - 
       8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       (32*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
        3 + (16*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 - (64*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]])/3 + 10*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       (8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 + 
       (8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
       2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
       (4*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       (4*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
       (2*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2)/3 - 
       (32*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
       (16*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
       (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 + 10*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
       (16*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
       (16*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
       5*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
       4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]] + 
       (8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
       (8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
       2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
       (4*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
       (64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 + 2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] - 
       2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       (32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
       (16*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       (16*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
       8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
       (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 - 
       2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
       (4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 - 
       4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 
       (8*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
       (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + (4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/3 - (8*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
         dot[v[2], v[2]])/3 - (4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 + (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - (16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/3 + 5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 - dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/3 - dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (-128*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2 + 80*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]^3 - 8*dot[n12, s[1]]^2*dot[n12, v[2]]^4 - 
       32*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       20*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] - 
       2*dot[n12, v[2]]^4*dot[s[1], s[1]] + 64*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[1]] - 20*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[1]] - (16*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 + 
       64*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
       60*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       8*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]] - 
       (64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       10*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       (16*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 10*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 - 2*dot[n12, v[2]]^2*
        dot[s[1], v[2]]^2 + 16*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]] + (16*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]])/3 - (32*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/3 + 
       (4*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 64*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       30*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       (64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       10*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       (64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
       (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       (16*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (5*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 - 
       (16*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
       (8*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 16*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] + 12*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[2], v[2]] + (16*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - 10*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[2], v[2]] + 2*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]] - (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + (4*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       dot[s[1], v[2]]^2*dot[v[2], v[2]] - 
       (8*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
       (4*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       2*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (5*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
       dot[s[1], s[1]]*dot[v[2], v[2]]^2)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 22], G^2*m2*CS[ES2, 1]*
   ((2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 3*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 6*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 3*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[1]] + 6*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]] + 
      3*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] + 3*dot[s[1], v[1]]*
       dot[sa[1, 2], v[2]] + 6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[2, 0]] - 4*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 
      6*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]] + 6*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[1], v[2]] - 4*dot[s[1], sa[1, 2]]*
       dot[v[1], v[2]] - 4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (-4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] + 
      2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      12*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 4*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      9*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      9*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      10*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      6*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
      14*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      4*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      10*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
      20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      6*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]] - 
      2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      44*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
      24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      14*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 15*dot[n12, s[1]]*
       dot[n12, v[1]]^3*dot[s[1], v[2]] + 24*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] + 6*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] - 4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] - 4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 
      45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      60*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      44*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      6*dot[s[1], v[2]]^2*dot[v[1], v[1]] + 
      (135*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 - 
      84*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (25*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      3*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 20*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] - 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] + (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
       2 - (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      14*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 4*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 + 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - 2*dot[s[1], v[1]]^2*dot[v[2], v[2]] - 
      10*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] + 
      2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 23], G^2*m2*CS[ES2, 1]*
   ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] + 
      6*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, a[2, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 2*dot[n12, a[1, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[2, 0]] - 2*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]] - 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[2, 0]] + 6*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/r12^2 + 
    (4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] - 
      4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      12*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (-9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      9*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
      2*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 3*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 + 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      dot[s[1], v[1]]^2*dot[v[1], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] + (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]])/2 - (dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/2 - 2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 
      2*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[2], v[2]] - 2*dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1CES2[2, 2, 24], 
  (G^2*m2^2*CS[ES2, 1]*((8*dot[n12, a[2, 0]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]] + 8*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] - 
       4*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 
       4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       2*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] + 8*dot[n12, v[2]]^2*
        dot[sa[1, 1], sa[1, 1]] - 4*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[2]] - 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]] + 2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] + 
       4*dot[sa[1, 1], v[2]]^2 - 4*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[2]] + 4*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 
       8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] - 
       4*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] + 8*dot[n12, sa[1, 1]]^2*
        dot[v[2], v[2]] + 8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
        dot[v[2], v[2]] - 4*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 
       4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2 + 
     (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
       32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       24*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + 16*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       12*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       12*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       8*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       12*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
       32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       8*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] + 
       16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       12*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       12*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
       8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
       16*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
       8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       12*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       16*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
       4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (-96*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       72*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       48*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       6*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 16*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 + 96*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[2], v[2]] - 48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] - 64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + 8*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       6*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 25], G^2*m2*CS[ES2, 1]*
   ((-2*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]] + 12*dot[n12, a[2, 0]]*
       dot[s[1], sa[1, 2]] - 4*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]] + 
      12*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]] - 
      2*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/r12 + 
    (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + 2*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[s[1], a[1, 0]] - 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] + 2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], a[2, 0]] + dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] - 
      14*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
      24*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] + 3*dot[n12, a[2, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] - dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[2, 0]] - 3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] - 
      10*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
      24*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]] + 3*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 2*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 3*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[1]] - 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[2]] + 2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[sa[1, 1], v[2]]^2 - dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[1]] + dot[s[1], v[2]]*dot[sa[1, 2], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] + 
      dot[s[1], v[1]]*dot[sa[1, 2], v[2]] + 4*dot[s[1], v[2]]*
       dot[sa[1, 2], v[2]] + 8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[2, 0]] + 10*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]] + 2*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[1], v[2]] + 4*dot[s[1], sa[1, 2]]*
       dot[v[1], v[2]] + 4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] - 
      12*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 12*dot[sa[1, 1], sa[1, 1]]*
       dot[v[2], v[2]])/r12^2 + 
    (-4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] + 
      20*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] - 
      2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      12*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      56*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      12*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 - 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 12*dot[n12, s[1]]*
       dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 6*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 9*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[2]] - 9*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] - 4*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[2]] + 2*dot[n12, s[1]]^2*dot[n12, v[2]]*
       dot[v[1], a[1, 0]] - 2*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - 2*dot[n12, s[1]]*dot[s[1], v[2]]*
       dot[v[1], a[1, 0]] - 14*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[2, 0]] - 2*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]] + 8*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]] - 2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
       dot[v[1], v[1]] + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] + 2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] - 10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - 2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[1]] - 2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[v[1], v[2]] + 32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[2]] + 2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + 34*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - 10*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]] - 10*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[2], v[2]] + 14*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] - 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[2], v[2]])/r12^3 + 
    (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      9*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 3*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (33*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 - 
      84*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      36*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[2]] + 20*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] - 8*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
       2 + (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      14*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 2*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 + 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + 2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] - 
      2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 26], G^2*m2*CS[ES2, 1]*
   ((3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + 2*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[s[1], a[1, 0]] - 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] - 2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], a[2, 0]] - dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] + 
      2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] - 
      2*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/r12^2 + 
    (-48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 + 48*dot[n12, s[1]]*
       dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
      8*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 8*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] + 2*dot[s[1], v[2]]^2*
       dot[v[1], v[1]] - 72*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 6*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      12*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 2*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 + 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - 2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/r12^4 + 
    (12*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] - 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 - 8*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 + 8*dot[n12, s[1]]*
       dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 2*dot[n12, v[2]]*
       dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 2*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] + 4*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[2, 0]] + 2*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]] + 8*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]] - 2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
       dot[v[1], v[1]] + 24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] - 4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[2], v[2]] - 2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[2], v[2]])/r12^3)}, {DiagS1CES2[2, 2, 27], 
  (G^2*m2^2*CS[ES2, 1]*((-4*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]] + 
       8*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]] - 8*dot[n12, sa[1, 1]]*
        dot[sa[1, 1], a[2, 0]] + 8*dot[n12, a[2, 0]]*
        dot[sa[1, 1], sa[1, 1]] - 4*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/
      r12 + (-192*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]] + 64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]] + 64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] - 16*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 32*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/r12^4 + 
     (32*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
       64*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       32*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       16*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
       8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       16*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
       16*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       24*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       24*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
       16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
     (8*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + 8*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[s[1], a[2, 0]] - 16*dot[n12, a[2, 0]]*
        dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 16*dot[n12, v[2]]^2*
        dot[s[1], sa[1, 2]] - 8*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
        dot[s[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[2, 0]] - 4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 
       16*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]] - 4*dot[s[1], a[2, 0]]*
        dot[sa[1, 1], v[1]] - 16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]] + 8*dot[sa[1, 1], v[2]]^2 - 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] + 
       8*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 16*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] + 8*dot[s[1], sa[1, 1]]*
        dot[v[1], a[2, 0]] - 8*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 
       8*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2))/m1}, 
 {DiagS1CES2[2, 2, 28], G^2*m2*CS[ES2, 1]*
   ((-3*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]] + 2*dot[n12, a[2, 0]]*
       dot[s[1], sa[1, 2]] - 6*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]] + 
      2*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]] - 
      3*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/r12 + 
    (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 48*dot[n12, s[1]]*
       dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      8*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 8*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - 2*dot[s[1], v[2]]^2*
       dot[v[1], v[1]] - 72*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 6*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      12*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 2*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 - 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + 2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/r12^4 + 
    (3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] - 2*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[s[1], a[1, 0]] + 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] + 8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], a[2, 0]] - dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] - 
      4*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      4*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] - 2*dot[n12, a[2, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 6*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]*dot[s[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[2, 0]] - 3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 
      4*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]] - 2*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 3*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[1]] - 12*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[2]] + 6*dot[sa[1, 1], v[2]]^2 - 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] + 
      6*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 6*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] - 2*dot[s[1], sa[1, 2]]*
       dot[v[2], v[2]] - 2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2 + 
    (12*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] - 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 8*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      32*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 - 8*dot[n12, s[1]]*
       dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 4*dot[n12, v[2]]*
       dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 32*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 4*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] - 16*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[2, 0]] + 2*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]] + 4*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]] + 2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
       dot[v[1], v[1]] + 24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] - 14*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 14*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[2], v[2]] + 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] + 2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[2], v[2]])/r12^3)}, {DiagS1CES2[2, 2, 29], 
  G^2*m2*CS[ES2, 1]*((-3*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] - 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] - 
      6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      6*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      6*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 
      dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] + 2*dot[a[1, 0], v[2]]*
       dot[s[1], sa[1, 1]] + 6*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - 6*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] + 6*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^2 + 
    (20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] - 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      20*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      24*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] - 
      4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 - 20*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
      24*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      6*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      4*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      6*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 + 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 4*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] - 4*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[2]] + 2*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] + 10*dot[n12, s[1]]^2*dot[n12, v[2]]*
       dot[v[1], a[1, 0]] - 2*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] + 2*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[2, 0]] - 4*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]] - 10*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
       dot[v[1], v[1]] - 20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] + 6*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
       dot[v[1], v[1]] + 2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + 6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[1]] - 10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[v[1], v[2]] + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[v[1], v[2]] + 2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - 4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]] + 6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/
     r12^3 + (-15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], v[1]] + 24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] + 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 + 15*dot[n12, s[1]]*
       dot[n12, v[1]]^3*dot[s[1], v[2]] - 24*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] - 6*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] + 4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] + 4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 
      45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      60*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      44*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      6*dot[s[1], v[2]]^2*dot[v[1], v[1]] - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 + 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      3*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] + 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
       2 + (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[2], v[2]] + 2*dot[s[1], v[1]]^2*
       dot[v[2], v[2]] + 10*dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1CES2[2, 2, 30], 
  (G^2*m2^2*CS[ES2, 1]*((-4*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]] + 
       8*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]] - 8*dot[n12, sa[1, 1]]*
        dot[sa[1, 1], a[2, 0]] + 8*dot[n12, a[2, 0]]*
        dot[sa[1, 1], sa[1, 1]] - 4*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/
      r12 + (8*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + 
       8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] - 
       16*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
       8*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       8*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] - 4*dot[n12, a[2, 0]]*
        dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 4*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]*dot[s[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[2, 0]] - 4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 
       2*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] + 8*dot[n12, v[2]]^2*
        dot[sa[1, 1], sa[1, 1]] - 4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - 
       4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 
       8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
       2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] + 4*dot[sa[1, 1], v[2]]^2 - 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]] + 
       4*dot[s[1], v[2]]*dot[sa[1, 2], v[2]] + 16*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] + 8*dot[s[1], sa[1, 1]]*
        dot[v[1], a[2, 0]] + 8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[2], a[2, 0]] - 4*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] - 
       8*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]] - 8*dot[n12, s[1]]*
        dot[n12, sa[1, 2]]*dot[v[2], v[2]] - 4*dot[s[1], sa[1, 2]]*
        dot[v[2], v[2]] - 4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2 + 
     (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] - 
       32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       8*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + 16*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       8*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
       16*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
       16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
       32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       8*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] + 
       16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       12*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       12*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
       16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
       8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 
       16*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       8*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
       8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       16*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] + 
       4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (-96*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       24*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       2*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 16*dot[n12, s[1]]^2*
        dot[v[1], v[2]]^2 - 96*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[2], v[2]] + 48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + 64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] - 8*dot[s[1], v[1]]^2*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       8*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       2*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 31], G^2*m2*CS[ES2, 1]*
   ((6*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      4*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 4*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 6*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + 6*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] - 3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
      12*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] - 6*dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]] + 6*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[1]] - 3*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] - 
      3*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] + 2*dot[s[1], sa[1, 2]]*
       dot[v[1], v[2]] + 2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (16*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      24*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      12*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      24*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      12*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
      24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (72*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      6*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      12*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 32], (G^2*m2^2*CS[ES2, 1]*
    ((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/r12^2 + 
     (32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
       16*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
       32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (96*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 33], G^2*m2*CS[ES2, 1]*
   ((-2*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]] - 4*dot[n12, a[1, 0]]*
       dot[s[1], sa[1, 2]] - 4*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]] - 
      4*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]] - 
      2*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/r12 + 
    (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]] + 4*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]] - 3*dot[a[1, 0], a[1, 0]]*
       dot[s[1], s[1]] + 2*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] + 6*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] + 
      dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 6*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 1]] - 3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + 6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] - 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] + dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
      6*dot[sa[1, 1], v[1]]^2 + 4*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]] - 
      6*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 2*dot[s[1], v[2]]*
       dot[sa[1, 2], v[1]] + 2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] - 
      10*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 2*dot[n12, sa[1, 1]]^2*
       dot[v[1], v[1]] - 2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[v[1], v[1]] + 4*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] + 
      4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (-8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      4*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 8*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^2*dot[s[1], v[1]] + 8*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + 4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] - 2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], v[1]] - 2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] + 2*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 + 
      2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] + 
      4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      10*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      6*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] - 
      2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] + 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
      16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] - 
      4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      20*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    ((3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/2 - 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      (5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/2 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/2 + 4*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] - 4*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1CES2[2, 2, 34], 
  G^2*m2*CS[ES2, 1]*((-6*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]] + 
      4*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]] - 12*dot[n12, sa[1, 1]]*
       dot[sa[1, 1], a[1, 0]] + 4*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]] - 
      6*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/r12 + 
    (9*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]] + 18*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]] - 12*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[s[1], a[1, 0]] - 3*dot[a[1, 0], a[1, 0]]*
       dot[s[1], s[1]] - 6*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] + 8*dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - 4*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 
      2*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] - 9*dot[n12, a[1, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 3*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + 18*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] - 12*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] - 3*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
      6*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 2*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] - 9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + 6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] - 3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
      6*dot[sa[1, 1], v[1]]^2 + 6*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]] - 
      6*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 24*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] - 6*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] - 6*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]] - 
      6*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]] + 
      4*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] + 4*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[1]])/r12^2 + 
    (-16*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      4*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 8*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 16*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      6*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      24*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      12*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      6*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 - 6*dot[n12, v[1]]*
       dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 6*dot[n12, a[1, 0]]*
       dot[s[1], v[1]]*dot[s[1], v[2]] - 6*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] + 12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] + 6*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] - 12*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] - 3*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] - 3*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] - 56*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[1, 0]] + 36*dot[n12, s[1]]^2*dot[n12, v[2]]*
       dot[v[1], a[1, 0]] + 10*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - 6*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] + 24*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[1, 0]] - 18*dot[n12, s[1]]*dot[s[1], v[2]]*
       dot[v[1], a[1, 0]] + 20*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[v[1], v[1]] + 24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[v[1], v[1]] - 24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] - 6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[1]] - 4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] - 12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + 8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] + 6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[1]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[1]] - 6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[2]] + 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] - 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]])/r12^3 + 
    ((-45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/2 + 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      (11*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - (5*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/2 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/2 - 4*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1CES2[2, 2, 35], 
  (G^2*m2^2*CS[ES2, 1]*((8*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]] + 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/r12^2 + 
     (-32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
       64*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]] + 
       16*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
       32*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] - 
       32*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/r12^3 + 
     (-24*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       2*dot[s[1], v[2]]^2*dot[v[2], v[2]] - 8*dot[n12, s[1]]^2*
        dot[v[2], v[2]]^2 + 6*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 36], G^2*m2*CS[ES2, 1]*
   ((-(dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/6 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/6 - 
      (7*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/6 - 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (7*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/6 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/6)/r12 + 
    ((dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/6 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (2*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/12 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/6 + 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
      (5*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 + 
      2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      (2*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (5*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 - 
      (7*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/6 + 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 + 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (7*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/6 - 
      (2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      dot[sa[1, 1], v[2]]^2/3 + (dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[1]])/6 - (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/6 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 + 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/2 - 
      (5*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/2 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 + 
      (7*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/6 + 
      (7*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/6)/r12^2 + 
    ((-5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/
       4 + dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 + 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/6 - 
      (17*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/12 - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/6 - 
      (7*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/6 - 
      (15*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 + 
      8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 - 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/6 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/4 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
      (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/6 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
      (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/4 - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 + 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      (4*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/12 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/6 + 
      (5*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/12 + 
      (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/4 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/3 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/6 + 
      (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
      7*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/6 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] + 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (3*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      10*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      3*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (17*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/2 - 
      (2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/6 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 + 
      (dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/2 - 
      (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (5*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 + 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
      (7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
      (49*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
      (4*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 + 
      (17*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/12 - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/6 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/12 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/12)/r12^4)}, 
 {DiagS1CES2[2, 2, 37], G^2*m2*CS[ES2, 1]*
   (((dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/6 + 
      (4*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 + 
      (4*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/6)/r12 + 
    (-(dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (4*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/12 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/3 + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/6 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/2 - 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/6 + 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 - 3*dot[n12, a[2, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      (5*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (5*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 + 
      (8*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + dot[n12, a[2, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/6 + 
      (5*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/12 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (8*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (5*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/12 + 
      (5*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/6 + 
      dot[sa[1, 1], v[2]]^2/3 - (5*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[1]])/6 + (5*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/12 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 + 
      (5*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/12 + 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/2 + 
      (3*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/2 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (5*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/6 - 
      (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/6 - 
      (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 - 
      (4*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 - 
      (4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
    (2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
      (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 + (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 + 
      (2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
      8*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      12*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      (10*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + (10*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/3 + 8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] - (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]])/6 - (4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[1]])/3 + (5*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[1]])/6 + (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
      (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 - 
      (4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 - 
      (5*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/6 + 8*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      (2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 - 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 - 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
      (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/6 - 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/6 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      (2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/6 + 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (16*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      16*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      4*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      20*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      (8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 4*dot[n12, s[1]]*
       dot[n12, v[1]]^3*dot[s[1], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] + 4*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] + (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/3 + (2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 - 6*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[1], v[2]] - 8*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[1], v[2]] - 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 + 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + (20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/3 - (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 2*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] - (2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/3 + (10*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/6)/r12^4)}, 
 {DiagS1CES2[2, 2, 38], G^2*m2*CS[ES2, 1]*
   (((2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/3 + 
      (8*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (8*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/3)/r12 + 
    (-(dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2) - 4*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      (2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/3 - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (8*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/4 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/2 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 + 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] + 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      dot[s[1], a[1, 0]]^2/2 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]])/2 - (3*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/2 + 
      (3*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/4 - 6*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 3*dot[n12, a[2, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 3*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      (3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 - 
      (7*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/3 + 
      (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 + 
      2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/6 - 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] - 
      dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (7*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
      (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 - 
      dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 + dot[sa[1, 1], v[1]]^2/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 + 
      (2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/6 - 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 + dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] + 3*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] + (dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[1], a[2, 0]])/2 + (3*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/
       2 + (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/6 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/6 + 
      (7*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/6 + 
      (7*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/6 - 
      (2*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (8*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (8*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3)/r12^2 + 
    (6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      22*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/6 - 
      3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 + 
      6*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      (14*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 + 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (16*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 - 
      (64*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      12*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      (16*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 - 2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (34*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 + 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 + 
      2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      (4*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/2 + 
      (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (11*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      (34*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 + 4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (10*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (17*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 - 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      (11*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      (17*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/2 - 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (7*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 + 
      dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] + 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
      (7*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
      (4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      (14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 + dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] + 
      (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      (13*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 - 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 + 
      (22*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/
       3 + (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
      (32*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (17*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/6 - 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (17*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/6 - 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] + 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (-5*dot[n12, s[1]]^2*dot[n12, v[1]]^4 + 35*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 40*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 - (17*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 + 
      (95*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      28*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (23*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 - 
      (75*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (7*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + 7*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      (8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (35*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 - 
      20*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (25*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (5*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 - 
      (75*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
      8*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      (45*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
      (17*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (dot[s[1], v[1]]^2*dot[v[1], v[1]])/2 + 
      (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (2*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 - 
      (7*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 - 
      20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (95*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
      (56*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
      (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
      (7*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
      (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (25*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (17*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
      (7*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 5*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] - 
      (14*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/3 + 
      (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
      (4*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4)}, 
 {DiagS1CES2[2, 2, 39], (G^2*m2^2*CS[ES2, 1]*
    (((4*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 + 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 - 
       (2*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 - 
       (4*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 - 
       (2*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/3)/r12 + 
     ((-8*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]])/3 - (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 + 
       (16*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 + 
       (16*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
       (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 + 
       (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 + 
       (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 + 
       (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 - 
       (2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 - 
       (4*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 + 
       (2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
       (8*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (4*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (8*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
       (4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
       (16*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
       (4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/3 + 
       (4*dot[sa[1, 1], v[2]]^2)/3 - (8*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 2], v[2]])/3 + (4*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 + 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (8*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3 - 
       (4*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 - 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 - 
       (4*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 - 
       (4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
     (16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       32*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       16*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
       32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 + 
       (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
       (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
       (16*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
       (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
        3 + (16*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
        3 - (16*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
       (8*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
       (64*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
       (32*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 - 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
        3 - (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/3 + (32*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]])/3 + (8*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 + (8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 + (4*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 - 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
        3 + (32*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 + (64*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]])/3 + 16*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (8*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
       (8*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
       (4*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 + 
       (32*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
       (16*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
       (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 + 16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       (16*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
       (16*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
       8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
       (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
       (4*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
       (64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 + (8*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
       (32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
       (16*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (16*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 - 
       (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 + 
       (8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 + 
       (8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 + 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] - (4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/3 + (4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 + (16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/3 + 8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 - 4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/3 - 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (128*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2 + 128*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]^3 + 32*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[1]] + 32*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[1], s[1]] - 64*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]] - 32*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[1]] + (16*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
       64*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
       96*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       (64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       16*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       (16*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 16*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 - 16*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2*dot[v[1], v[1]] - 
       (16*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
       (4*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 - 64*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       48*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       (64*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       16*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       (64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
       (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       (16*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       4*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 
       (16*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
       (8*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 16*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] - 48*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] - (16*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - 16*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[2], v[2]] + (32*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 16*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       (4*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 16*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       (8*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       (4*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       8*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       4*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 40], G^2*m2*CS[ES2, 1]*
   (((5*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/6 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]])/3 + (dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/3 + (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
        dot[n12, v[2]])/3 + (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/12 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 + 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 + 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/6 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/6 - 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/6 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 - 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/6 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 - 
      (2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/6 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/6 - 
      (2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/6 - 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/6 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
      (2*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
      (4*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 - 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 + 
      (2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/3 + 
      (2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3)/r12^2 + 
    ((-5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
      5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/
       4 + 5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/6 - 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
      (10*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/6 + 
      (7*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/12 + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/6 + 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/6 + 
      (7*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 - 
      (4*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 + 
      (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 + 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/4 - 
      (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 - (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/6 + 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 - 
      (7*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 + 
      (2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/2 + 
      (2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      (5*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      (5*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 + 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
      (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 + 
      (25*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/12 + 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       4 - (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 - 
      (7*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/12 - 
      (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/4 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 + 
      (10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       2 - (17*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 - (2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/3 - (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/6 - (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/2 + (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/2 + (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/6 - (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/2 + (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/6 - (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[2], v[2]])/6 - (dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[v[2], v[2]])/3 - 
      (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/6 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/3 + 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/6 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/6)/r12^3 + 
    (7*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      10*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      2*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      (7*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/2 + 
      (4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/6 - 
      (39*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 + 
      (25*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/2 + 
      (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
      (7*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (41*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 + 
      (2*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 - 
      (39*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 + 
      (25*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (23*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/6 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
      (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 - 
      (7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/12 + 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 - 
      (25*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/12 + 
      (7*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/12)/r12^4)}, 
 {DiagS1CES2[2, 2, 41], (G^2*m2^2*CS[ES2, 1]*
    (((-2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 - 
       (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 - 
       (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/6 + 
       (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 - 
       (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 - 
       (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/6)/r12 + 
     ((4*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]])/3 - (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
       (4*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
       (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
       (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
       (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 - 
       (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 + 
       (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 + 
       (2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
       (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
       (2*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
       (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
       (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (2*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
       (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 + 
       (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 + 
       (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
       (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/3 - dot[sa[1, 1], v[2]]^2/3 + 
       (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 + 
       (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       (dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (2*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (4*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 + 
       (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 + 
       (dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
     (-8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 - 
       (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 - 
       (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
       (8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
        3 - (8*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
        3 + (4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
       (2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
       (16*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
       (10*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
        3 - (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/3 - (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]])/3 - (4*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 + (2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 - (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
        3 - (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 - (16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]])/3 + 3*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       (2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
       (4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
       (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 + 3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
       (4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
       (4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
       2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       (4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 + 
       (4*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
       (2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
       (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
       (16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 + (8*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
       (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
       (8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 - 
       (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
       (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + (4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/3 - (dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/3 + dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 - (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/2 + (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/3 - (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/2)/r12^3 + 
     (-32*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
       16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 - 
       8*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       4*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] - 
       (4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 + 16*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
       12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       2*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       (4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 + 4*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2*dot[v[1], v[1]] + 
       (4*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 + 
       (dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 16*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       12*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
       (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       (4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       dot[s[1], v[2]]^2*dot[v[1], v[2]] - 
       (4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
       (2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 16*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] + (4*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] - (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + (4*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (8*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       2*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 42], G^2*m2*CS[ES2, 1]*
   (((2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]])/3 - 
      (dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/6)/r12 + 
    (-(dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2) - 4*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 - (2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/3 + 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 - (2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/4 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/4 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
      dot[s[1], a[1, 0]]^2/2 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]])/6 + (dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/2 - 
      (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/4 + dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (2*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/3 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 + 
      (2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/6 + 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/4 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
      (2*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/4 + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 + dot[sa[1, 1], v[1]]^2/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/6 - 
      (2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/6 + 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/3 - 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/6 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/2 - 
      (dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/2 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
      (dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
      (5*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/3 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/3 - 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/3 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/3 + 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/6 + 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/6 + 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/6)/r12^2 + 
    (6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 - 
      5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/6 + 
      3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] - 
      (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 - (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      (2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
      (5*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 + 4*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      (4*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/2 + 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
      (2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/3 - 
      (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 + 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
      (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 + (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 - 
      (2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      (4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 + (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      (4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/2 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 + 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 - 
      (7*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      (8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/2 + 
      (4*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       3 + (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       3 + (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    (-5*dot[n12, s[1]]^2*dot[n12, v[1]]^4 + 3*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 8*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 + (7*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 
      (9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (5*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 - 3*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      (8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 - 
      (27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
      16*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      (8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (4*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 - 
      4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] + (2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/3 - (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/3 + (2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
      (8*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
      (2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4)}, 
 {DiagS1CES2[2, 2, 43], G^2*m2*CS[ES2, 1]*
   (((-5*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
      (10*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + 4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]] + 4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[n12, v[2]] + (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/12 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/6 + 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/6 - 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/6 - 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 + 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 
      dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] + 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 - dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 2*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[sa[1, 1], v[2]] + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 + dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]] - dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[1]] + (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]] + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/6 - 
      (dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 - dot[n12, sa[1, 1]]^2*
       dot[v[1], v[2]] - dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/
     r12^2 + (10*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      20*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      44*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 + 
      (10*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
      (14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 + (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
      (10*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
      (2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (4*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      (14*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + (14*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/3 + (38*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
      (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 - 
      (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      (7*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (20*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       3 + (22*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 + 
      (20*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 + (20*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/3 - (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]])/3 - (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]])/6 - (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]])/3 - (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/6 - (5*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/6 + 
      (38*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 + (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      (8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (19*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 - 
      (2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (22*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 + 
      (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - (19*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 - 
      (2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (10*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 - 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 - 
      (10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
      (7*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 - 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      (22*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 + (5*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/6 + 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 - 
      (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (11*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 - 
      (11*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/6 + 
      (10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
      (44*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 + (20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 - (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/6 - (dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 - (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (19*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/6 - (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 - (19*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/6 - (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/3 + (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[2], v[2]])/3 + (10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/6 - 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    (80*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      80*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      4*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      48*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      28*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      (4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 20*dot[n12, s[1]]*
       dot[n12, v[1]]^3*dot[s[1], v[2]] - 40*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] + 8*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] + (28*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/3 + (10*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 
      30*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      10*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (5*dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 - 30*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[1], v[2]] - 40*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[1], v[2]] + 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] + (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 + 16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + (28*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/3 - (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
      (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (10*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 10*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] + (2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/3 + (14*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/6)/r12^4)}, 
 {DiagS1CES2[2, 2, 44], (G^2*m2^2*CS[ES2, 1]*
    (((-8*dot[n12, a[2, 0]]^2*dot[n12, s[1]]^2)/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
        3 + (8*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 + 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
       (2*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 + 
       (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 - 
       (2*dot[s[1], a[2, 0]]^2)/3 - (4*dot[n12, a[2, 0]]^2*dot[s[1], s[1]])/
        3 + (2*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
       (4*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
       (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (4*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
       (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
       (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/3 + (2*dot[sa[1, 1], v[2]]^2)/
        3 - (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 + 
       (2*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (2*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 - 
       (2*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 - 
       (2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
     (8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 + 
       (8*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
       (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
        3 + (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
        3 - (8*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
       (4*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
       (32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
       4*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
        3 + (16*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 + 
       (2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
        3 + (16*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 + (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
       (32*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
        3 + 6*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
       (4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
       (2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
       (4*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2)/3 + 
       (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 + 6*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       (8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
       (8*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
       3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 - 
       (2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
       (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 + (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
       (16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
       (8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 + 
       (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 - 
       (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 + 
       (8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 - 
       (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/3 + 
       (16*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
       (20*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
       (64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 + 12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] - (8*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/3 - (10*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
         dot[v[2], v[2]])/3 + (2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 + (4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 + (8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/3 + 3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - (16*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 - 3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - (16*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/3 - 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (64*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2 + 48*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]^3 - 16*dot[n12, s[1]]^2*dot[n12, v[2]]^4 + 
       16*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       12*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] - 
       4*dot[n12, v[2]]^4*dot[s[1], s[1]] - 32*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[1]] - 12*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[1]] + (8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
       32*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
       36*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       16*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]] + 
       (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       6*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       (8*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 6*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 - 4*dot[n12, v[2]]^2*
        dot[s[1], v[2]]^2 - 8*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]] - (8*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]])/3 + (16*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
       (2*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 - 32*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       6*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       (8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 
       (8*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
       (4*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 32*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] - 36*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] + 18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[2], v[2]] - (8*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 4*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]] + (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 + 12*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[2], v[2]] - 
       (8*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 12*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       (3*dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 + 
       (16*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       (2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       6*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
       2*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 - 
       (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 45], G^2*m2*CS[ES2, 1]*
   ((-(dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/6 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/3 - 
      (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/6 + 
      (2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/6 + 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/3)/r12 + 
    ((5*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/12 + 
      (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       2 - (2*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
      (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/12 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] + 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/12 + 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 + 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      (dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 + 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[sa[1, 1], v[2]]^2)/3 + (5*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[2]])/6 - (2*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] + 
      (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 + 
      (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/6 + 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/6)/r12^2 + 
    ((-5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
      9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
      (25*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/12 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      (dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/12 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      (13*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       6 - 2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 - 
      (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       6 - (11*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/2 + (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]])/6 + (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]])/3 + (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
      2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
      (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       2 + (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      (25*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/12 - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/12 - 
      (7*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 + 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/12 - 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/12 - 
      (11*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       2 - (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/12 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       2 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/12 - 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (-20*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      13*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 + 13*dot[n12, s[1]]*
       dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (29*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
      (4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/2 + 
      (dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      (13*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 + 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 
      (35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      (41*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/6 - 
      (41*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/6 + 
      (11*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/6 - 
      (25*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/12 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/12 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/2 + 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
      (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/6 + 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/12 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/12)/r12^4)}, 
 {DiagS1CES2[2, 2, 46], (G^2*m2^2*CS[ES2, 1]*
    ((-(dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 - 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
       (5*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/12 - 
       (5*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/6 + 
       (5*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/6 - 
       (5*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/6 + 
       (5*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/12)/r12 + 
     ((2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
        3 - (4*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
       (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 - 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
       (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/6 + 
       (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/6 + 
       (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
       (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/6 + 
       (7*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
       (5*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
       (7*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 - 
       (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 
       (7*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/12 - 
       (5*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
       (7*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/12 + 
       (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
       (5*dot[sa[1, 1], v[2]]^2)/6 + (7*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 2], v[2]])/6 - (5*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/6 - 
       (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       (7*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
       (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 + 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 + 
       (5*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/6 + 
       (5*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/6)/r12^2 + 
     (-4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
       (10*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 - 
       (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
       (4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
       (2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
       (28*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
        3 - (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
       (2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
       (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 - 
       (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
        3 - (22*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 + (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]])/3 + (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]])/3 + (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
       (11*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 - 
       (22*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 + (11*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 + 
       (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
       (10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
       (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
       (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
       (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 - (14*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
       (17*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/6 + 
       (17*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/6 - 
       (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
       (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
       (7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 + 
       (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
       (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
     (-32*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
       8*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
       (4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 + 16*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
       (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
       (4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 4*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2*dot[v[1], v[1]] + 
       (4*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 + 
       (dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 28*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
       (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       (28*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
       (28*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (10*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
       (2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 4*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] + 
       (4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
       (dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 - 
       (2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 47], G^2*m2*CS[ES2, 1]*
   (((2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/3 + 
      (2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/6 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/3 - 
      (dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/6 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/3)/r12 + 
    (-(dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/3 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 - (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]])/3 - 2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2 - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2 + 
      (2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (8*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 + 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/12 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/12 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/12 + 
      dot[s[1], a[1, 0]]^2/6 + (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[s[1], a[2, 0]])/6 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]])/3 + (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/6 - 
      (7*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/6 - 
      (7*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/6 + 
      (7*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/12 + 
      (7*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 - 
      (11*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (8*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 + 
      2*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] + 
      (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 - 
      (8*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + 
      (13*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/12 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 - 
      (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/12 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 2*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] + (7*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 1]])/3 - (8*dot[n12, v[2]]^2*
        dot[sa[1, 1], sa[1, 1]])/3 + (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]])/12 + (dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]])/3 - dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] + (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]])/3 - (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/6 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 + dot[sa[1, 1], v[1]]^2 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 + (2*dot[sa[1, 1], v[2]]^2)/
       3 - (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 + 
      dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/6 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/6 + 
      (2*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/6 + 
      (11*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/6 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
      (4*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
      dot[n12, sa[1, 1]]^2*dot[v[1], v[1]] + dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[1], v[1]] - dot[s[1], sa[1, 2]]*
       dot[v[1], v[1]] - dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/6 - 
      (7*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/6 - 
      (7*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/6 - 
      (2*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 + 
      (4*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 + 
      (4*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
    (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/6 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 + 
      (14*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      (4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (14*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (7*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (31*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 - 
      (16*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/2 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 + (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/6 - 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/3 + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 - (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
      (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/6 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/2 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 + (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      (4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/6 - 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (17*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 + 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/6 + 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
      (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 - 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/6 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] - 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/6 - 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/6 - 
      (2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 - 
      6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      (10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 + (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/3 + (dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 + (8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 + (16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/3 - (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 - (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/3 - (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/3 + (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[2], v[2]])/3 + (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[v[2], v[2]])/3 + 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/6 + 
      (8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    (-3*dot[n12, s[1]]^2*dot[n12, v[1]]^4 + 5*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 8*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 - (15*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 + 
      (17*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      8*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (5*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      (4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 + 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      (35*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
      (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (10*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 - 
      4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (17*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
      (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (7*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] - (4*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/3 + (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/3 - (dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/6)/r12^4)}, 
 {DiagS1CES2[2, 2, 48], G^2*m2*CS[ES2, 1]*
   ((-2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2 - 2*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 2]] + dot[n12, sa[1, 2]]*
       dot[s[1], a[1, 0]] + 2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]] + 
      dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/r12 + 
    (5*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2 + 5*dot[n12, a[1, 0]]*
       dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 20*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2 - 2*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[n12, v[1]]^2 + 2*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (5*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/4 - 
      (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/4 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/2 - 
      (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] + 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      dot[s[1], a[1, 0]]^2/2 - (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[s[1], a[2, 0]])/2 + (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 - 
      (dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2 + 
      (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/4 + 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/4 - 2*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] - dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 + 
      dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] - 2*dot[n12, a[1, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
      5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] + 
      dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/2 + dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] - 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] + dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] + 
      dot[sa[1, 1], v[1]]^2 - (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[2]])/2 - (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 + 
      dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 5*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] + dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] + (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/2 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/2 - 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/2 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/2)/r12^2 + 
    (-30*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 - 
      5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
      30*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/6 - 
      10*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] - 
      (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 - 4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 + 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      (4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      2*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      (16*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 + 
      (4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 - (2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/3 - 
      3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/2 - 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 - 
      20*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
      (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 + 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      (2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (5*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/2 - 2*dot[n12, s[1]]*
       dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 - 2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (25*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/2 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 - 
      5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] + 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      (16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 - dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] - 
      (5*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/6 - 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 + (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/3 - 
      5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (-35*dot[n12, s[1]]^2*dot[n12, v[1]]^4 + 5*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 40*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 + (25*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 
      (7*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      8*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (65*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 - dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 - (4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 - 
      20*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (5*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 - 
      (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 + 
      10*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      (21*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/2 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (5*dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 - 
      20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
      (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 5*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] + (4*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/3 - (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/3 + (dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/6)/r12^4)}, 
 {DiagS1CES2[2, 2, 49], (G^2*m2^2*CS[ES2, 1]*
    (((-4*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
       (2*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 
       (4*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
       (2*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/3)/r12 + 
     ((8*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 + 
       (8*dot[n12, a[2, 0]]^2*dot[n12, s[1]]^2)/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]])/3 - (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 + 
       (8*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 + 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
       (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 - 
       (2*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
       (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
       (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 + 
       (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 + 
       (2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 + (2*dot[s[1], a[2, 0]]^2)/
        3 + (4*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 + 
       (4*dot[n12, a[2, 0]]^2*dot[s[1], s[1]])/3 - 
       (2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/3 - 
       (2*dot[a[2, 0], a[2, 0]]*dot[s[1], s[1]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
       (4*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
       (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (4*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (4*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
       (4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
       (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
       (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/3 + (2*dot[sa[1, 1], v[2]]^2)/
        3 - (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 + 
       (2*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (2*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (4*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 - 
       (2*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 - 
       (2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
     (-16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 - 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 + 
       (8*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
       (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
       (16*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
        3 - (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
        3 - (8*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
       (4*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
       (32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
       (4*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
        3 - (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/3 + (16*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]])/3 - (8*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 + (2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/3 - (4*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
        3 + (16*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 - (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
       (32*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
        3 + 2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
       (4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       (8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
       (2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 + 
       (4*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2)/3 + 
       (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 + 2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
       (8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
       (8*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
       (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
       (4*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 + (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
       (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
       (16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
       (8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 - 
       (28*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 - 
       (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 - 
       (4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 + 
       (14*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
       (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + (4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/3 - (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
         dot[v[2], v[2]])/3 + (2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - (4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 + (8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/3 + dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 - dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/3 - dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (64*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2 + 16*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]^3 - 48*dot[n12, s[1]]^2*dot[n12, v[2]]^4 + 
       16*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       4*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] - 
       12*dot[n12, v[2]]^4*dot[s[1], s[1]] - 32*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[1]] - 4*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[1]] + (8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
       32*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
       12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       48*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]] + 
       (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
       2*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       (8*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 - 12*dot[n12, v[2]]^2*
        dot[s[1], v[2]]^2 - 8*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]] - (8*dot[n12, v[2]]^2*dot[s[1], s[1]]*
         dot[v[1], v[1]])/3 + (16*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
       (2*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 - 32*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
       6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
       (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
       (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
       (8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 
       (8*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
       (4*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 16*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] + 6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[2], v[2]] - (8*dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[2], v[2]] + 12*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]] - (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/3 + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] + (4*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       (dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 - 
       (8*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       (2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
       2*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
       2*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 - 
       (3*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 50], G^2*m2*CS[ES2, 1]*
   (((-2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/6 - 
      (4*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
      (5*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3)/r12^2 + 
    ((5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/
       4 - 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/6 + 
      (17*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       12 + (5*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/4 - 
      (8*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 - 
      (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/4 + 
      (dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/6 + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/2 - 
      dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/12 - 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/12 + 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/6 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/6 - 
      (5*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/12 - 
      (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/12 - 
      (11*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/12 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/6 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/4 + 
      3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4)/r12^3 + 
    ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/2 + 
      5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 - 
      (3*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 
      (17*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/4 - 
      (7*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/2 - 
      (dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/4 + 
      (5*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/4 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2)/2 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 + 
      (5*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/8 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
      (19*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (dot[s[1], v[2]]^2*dot[v[1], v[2]])/4 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
      (5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 - 
      (13*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      (dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
      (7*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8)/r12^4)}, 
 {DiagS1CES2[2, 2, 51], G^2*m2*CS[ES2, 1]*
   ((4*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]] + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]])/3 + 
      (4*dot[n12, v[2]]*dot[s[1], sa[1, 3]])/3 - 
      (2*dot[n12, sa[1, 3]]*dot[s[1], v[2]])/3 + 4*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 2]] - 2*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]] - 
      2*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]] - 
      (2*dot[n12, s[1]]*dot[sa[1, 3], v[2]])/3)/r12 + 
    ((-2*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[2]])/3 - 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      8*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] + 
      (dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/6 + 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]])/3 - 
      (4*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 + 
      (2*dot[a[1, 1], v[2]]*dot[s[1], s[1]])/3 - 7*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      (7*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 - 
      7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[2]])/3 + 
      dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
      2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (dot[s[1], a[1, 1]]*dot[s[1], v[2]])/6 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/2 - 
      (3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/4 - 
      7*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
      5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] - 
      (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/4 - 
      (5*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/2 - 
      (5*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/4 + 2*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 2], v[2]] - 
      (5*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/4 + 2*dot[n12, sa[1, 1]]^2*
       dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[v[1], v[2]] + (7*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 + 
      (7*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/2)/r12^2 + 
    (8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      (4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 - 
      (14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 + (20*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]])/3 - (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/3 + (56*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]])/3 - (14*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (32*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 + (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 + 
      (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
      (10*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 + 
      (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
      (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 + (11*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (8*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (10*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 + 
      (8*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 + 
      (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 - 
      (10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 - (14*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 + 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/6 - 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
      (20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 + (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/6 - 
      (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      (28*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/3)/r12^3 + 
    (-16*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      4*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      4*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]] - 
      4*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] - (dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/2)/r12^4)}, {DiagS1CES2[2, 2, 52], 
  G^2*m2*CS[ES2, 1]*((4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]] - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[1, 0]])/2 + 6*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] - (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
        dot[s[1], v[1]])/2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[1, 0]])/2 + dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
      dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] - 3*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]])/r12^2 + 
    (-10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 + 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
      (13*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/3 - 
      (28*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      (8*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 + 12*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      (29*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (8*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (4*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/3 - 2*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^2*dot[s[1], v[2]] + dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] - dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + (3*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]])/2 - 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[2]] + (3*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[2]])/2 + (23*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[v[1], a[1, 0]])/6 + (25*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[1], a[1, 0]])/6 - (8*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], a[1, 0]])/3 + (13*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[1], v[1]])/6 - 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[v[1], v[1]] - (4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[1]])/3 + (11*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/6 + 3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - 3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
       2 + (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2)/r12^3 + 
    (5*dot[n12, s[1]]^2*dot[n12, v[1]]^4 - 40*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 
      (17*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 28*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] - (23*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 + 42*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]] + 
      (7*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 - 8*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + 10*dot[n12, s[1]]*dot[n12, v[1]]^3*
       dot[s[1], v[2]] - 7*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      (45*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
      12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[1]])/2 - 6*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] + 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 + 
      (7*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 + 15*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[1], v[2]] + 14*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 14*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 2*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 53], (G^2*m2^2*CS[ES2, 1]*
    (((32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
        3 - (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
       (4*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 + 
       (4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3)/r12^2 + 
     (-32*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 + 
       (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
        3 - (32*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]])/3 + (32*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
        3 - (8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 + 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
        3 - 16*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       (8*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
       16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
       8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
       (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 + 
       (16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
       (8*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 + 
       (8*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
       (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 + 
       (8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 - 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (-128*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 - 
       32*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
       32*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] + 
       96*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
       16*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 + 
       48*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
       16*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       4*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 48*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       8*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       4*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 54], G^2*m2*CS[ES2, 1]*
   (((5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/
       4 - (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
       6 - (7*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]])/12 - (7*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[1, 1]])/12 + (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]])/6 + 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/12 - 
      (dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/6 - 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/12 - 
      (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/6 - 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/6 - 
      (25*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/12 + 
      (7*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/12 + 
      (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 - 
      (25*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 - 
      (25*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       6 + (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 + 
      (7*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/12 + 
      (7*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/6 + 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/12 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/12 - 
      (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/6 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       12 + (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/12 - 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/12 - 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/12)/r12^3 + 
    ((-7*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/2 + 
      5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
      dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (7*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]])/4 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/4 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/2 - 
      (dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/12 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/4 + 
      (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (7*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/12 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2)/2 - 
      (7*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
      (dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/24 + 
      (13*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/12 - 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 + 
      (23*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/8 - 
      (13*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/6 + 
      (21*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
      (17*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/6 - 
      (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/6 + 
      7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (3*dot[s[1], v[2]]^2*dot[v[1], v[2]])/4 - 
      (4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 
      (7*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/24 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
      (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/12 - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
      (7*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/12 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/12 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/8 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8)/r12^4)}, 
 {DiagS1CES2[2, 2, 55], (G^2*m2^2*CS[ES2, 1]*
    ((-(dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]])/2 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]])/6 - 
       (dot[n12, v[2]]*dot[s[1], sa[1, 3]])/6 + 
       (dot[n12, sa[1, 3]]*dot[s[1], v[2]])/3 - 
       (dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/2 + dot[n12, sa[1, 2]]*
        dot[sa[1, 1], v[2]] + dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]] + 
       (dot[n12, s[1]]*dot[sa[1, 3], v[2]])/3)/r12 + 
     ((dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[2]])/3 + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
       (dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
       (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/2 - 
       (7*dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/12 + 
       (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/2 + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]])/3 + 
       (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]])/6 - 
       (dot[a[1, 1], v[2]]*dot[s[1], s[1]])/12 + dot[n12, a[1, 0]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
       (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
       (2*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
       (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[2]])/6 - 
       dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 
       (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
       (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
       (dot[s[1], a[1, 1]]*dot[s[1], v[2]])/6 + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/2 + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 
       (2*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
       dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 
       3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] + 
       (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
       dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - dot[sa[1, 1], v[2]]^2/3 + 
       (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/2 + 
       (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 + 
       (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 - 
       (dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 - 
       (3*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/2 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/2 - 
       (dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 - 
       (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
       (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/6 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 - 
       (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/6 - 
       (dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/6)/r12^2 + 
     (-6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
       dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
       5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] - 
       (7*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
       (2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
       2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
       (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 + 
       (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
       4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       (10*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       (dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
       (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       4*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
       (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
        3 - (10*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/3 + (2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]])/3 - (dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]])/3 - (dot[n12, a[1, 0]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/2 + (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 + 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
       (dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
       (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
       (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
       4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
       (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
        3 - (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
       (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
       (4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
       dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
       (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
       (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
       dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
       (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
       (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 + 
       3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
       (16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
        3 - dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
       (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
       2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       (2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
       (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
       (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
       (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + 
       (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
        3 - (2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
       (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
       (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
       (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/6 - 
       (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/6)/r12^3 + 
     (16*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
       8*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
       4*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
       2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
       (dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 4*dot[n12, s[1]]*
        dot[n12, v[1]]^3*dot[s[1], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], v[2]] + 2*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] - (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/3 - (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 
       2*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       (dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
       (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
       (dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 - 18*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[1], v[2]] + 16*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[2]] - 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]] + (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
         dot[v[1], v[2]])/3 + 12*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] - (16*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
       (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
       (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       (4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
       2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
       (4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
       (2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 2*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[v[2], v[2]] + (dot[n12, v[1]]^2*dot[s[1], s[1]]*
         dot[v[2], v[2]])/3 + (4*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
       (dot[s[1], v[1]]^2*dot[v[2], v[2]])/6 + 
       (4*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
       (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 56], G^2*m2*CS[ES2, 1]*
   ((-2*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]] - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[1]])/3 - 
      (5*dot[n12, v[1]]*dot[s[1], sa[1, 3]])/3 + 
      (5*dot[n12, sa[1, 3]]*dot[s[1], v[1]])/6 - 5*dot[n12, v[1]]*
       dot[sa[1, 1], sa[1, 2]] + (5*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/
       2 + (5*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]])/2 + 
      (5*dot[n12, s[1]]*dot[sa[1, 3], v[1]])/6)/r12 + 
    ((dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[1]])/3 + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2 + 2*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[n12, v[1]]^2 - 
      (8*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/4 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]])/6 - 
      (5*dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[s[1], s[1]])/6 - 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] - 
      (10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 + 
      (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 - 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (dot[s[1], a[1, 1]]*dot[s[1], v[1]])/6 + 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/4 + 
      dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]] - 
      (10*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/4 - 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]] + 
      (10*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 + 
      dot[sa[1, 1], v[1]]^2 + (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[sa[1, 1], v[2]])/3 - (5*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/
       3 - (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 + 
      dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
      (5*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/6 + 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (5*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/6 - 4*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] + dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] - (13*dot[n12, s[1]]^2*dot[v[1], a[1, 1]])/12 + 
      (5*dot[s[1], s[1]]*dot[v[1], a[1, 1]])/12 - 
      (3*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/2 - 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/2 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
      (2*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 + 
      (5*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/3 + 
      (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3)/r12^2 + 
    (-3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      (10*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       3 + (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/6 - 
      dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 
      (4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/2 + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 - (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/3 + 
      dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 + 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/2 - 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 + (2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 + 
      (2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (11*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/2 - 
      (13*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 - 
      2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] + 
      (13*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/6 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] - 
      (22*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 - dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (11*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] + 
      (11*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/6 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/6 + 
      (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/6 + 
      (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/3)/r12^3 + 
    (5*dot[n12, s[1]]^2*dot[n12, v[1]]^4 - 8*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] - (7*dot[n12, v[1]]^4*dot[s[1], s[1]])/
       4 + 4*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 - 
      6*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (5*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + 4*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + 2*dot[n12, s[1]]*dot[n12, v[1]]^3*
       dot[s[1], v[2]] + dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 + 3*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[1], v[2]] - 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - dot[s[1], v[1]]^2*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 57], G^2*m2*CS[ES2, 1]*
   ((20*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      (10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 - 
      (14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 - (4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]])/3 + (dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/3 - (4*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]])/3 - (14*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (14*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 + (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 + 
      (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (20*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       3 - (10*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 + 
      (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
      (14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 + (2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 - 
      (10*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 + 
      (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 - 
      (10*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 + 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 - 
      (10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 + (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 + 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/6 - 
      (10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
      (20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 + (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/6 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
      (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/6 + 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/6)/r12^3 + 
    (-80*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      4*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      48*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      20*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]] - 
      8*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      30*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      30*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
      2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 5*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] + (dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/2)/r12^4)}, {DiagS1CES2[2, 2, 58], 
  (G^2*m2^2*CS[ES2, 1]*((16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2 + 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^3 - (16*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[2, 0]])/3 + (16*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*
         dot[s[1], s[1]])/3 + (16*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 - 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
        3 - 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
       (8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
       (4*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2)/3 - 8*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 4*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       (28*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 + 
       (14*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/3 - 
       (20*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       (10*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/3 - 
       (4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
       4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (-64*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
       16*dot[n12, s[1]]^2*dot[n12, v[2]]^4 - 16*dot[n12, v[1]]*
        dot[n12, v[2]]^3*dot[s[1], s[1]] + 4*dot[n12, v[2]]^4*
        dot[s[1], s[1]] + 16*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[1]] + 48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[2]] - 8*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 + 
       4*dot[n12, v[2]]^2*dot[s[1], v[2]]^2 + 24*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2*dot[v[1], v[2]] + 8*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 2*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 
       48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] + 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       4*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (3*dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 - 8*dot[n12, s[1]]^2*
        dot[v[1], v[2]]*dot[v[2], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]] + 2*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 + 
       (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 59], G^2*m2*CS[ES2, 1]*
   (((-5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       6 + (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/6 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/6 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/6 - 
      (dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/6)/r12^2 + 
    ((5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3)/2 - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 + 
      (dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/4 + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/4 - 
      dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/12 - 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/12 + 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 + 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/12 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/6 + 
      (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/6 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]])/
       2 - (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4)/r12^3 + 
    (10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
      dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/2 - 
      (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/2 + 
      (7*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/4 - 
      (dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/4)/r12^4)}, 
 {DiagS1CES2[2, 2, 60], G^2*m2*CS[ES2, 1]*
   ((6*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[1]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]] - 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]])/3 + 
      dot[n12, v[1]]*dot[s[1], sa[1, 3]] - 
      (4*dot[n12, v[2]]*dot[s[1], sa[1, 3]])/3 - 
      (dot[n12, sa[1, 3]]*dot[s[1], v[1]])/2 + 
      (2*dot[n12, sa[1, 3]]*dot[s[1], v[2]])/3 + 3*dot[n12, v[1]]*
       dot[sa[1, 1], sa[1, 2]] - 4*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]] - 
      (3*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/2 + 
      2*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]] - 
      (3*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]])/2 + 
      2*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]] - 
      (dot[n12, s[1]]*dot[sa[1, 3], v[1]])/2 + 
      (2*dot[n12, s[1]]*dot[sa[1, 3], v[2]])/3)/r12 + 
    (dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[1]] + 
      6*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      6*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2 + 6*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[n12, v[1]]^2 - 
      (4*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[2]])/3 - 
      8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      8*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] + 
      (dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/3 - 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/4 + 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]])/2 + 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]])/3 - 
      (5*dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[s[1], s[1]])/2 + 
      (4*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (2*dot[a[1, 1], v[2]]*dot[s[1], s[1]])/3 - 10*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 6*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 3*dot[a[1, 0], v[2]]*
       dot[s[1], sa[1, 1]] - 5*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
      dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[1]] + 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      (dot[s[1], a[1, 1]]*dot[s[1], v[1]])/2 + 
      (2*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[2]])/3 + 
      2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
      2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (dot[s[1], a[1, 1]]*dot[s[1], v[2]])/3 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/4 + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] - 
      dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/2 - 5*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] + 4*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 1]] + (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]])/4 - dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] - dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
      dot[sa[1, 1], v[1]]^2 + 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]] + 4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[2]] - (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 - 
      dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 2], v[2]] - 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[1, 0]] + 5*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
      (5*dot[n12, s[1]]^2*dot[v[1], a[1, 1]])/4 + 
      (5*dot[s[1], s[1]]*dot[v[1], a[1, 1]])/4 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/2 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/2 + 
      (5*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/2 + 
      (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
      2*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]] + 2*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[1], v[2]] - 2*dot[s[1], sa[1, 2]]*
       dot[v[1], v[2]] - 2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (-3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 + 
      6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] - 
      10*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      14*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (7*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 - 
      13*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 16*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 3*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/2 - 
      6*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 + 
      dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/2 - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] + 
      (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/2 + 
      3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      (9*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      (7*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
      8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2)/r12^3 + 
    (3*dot[n12, s[1]]^2*dot[n12, v[1]]^4 - 8*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] + 
      (15*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 8*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] - (9*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 + 6*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], v[1]] + (5*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]] - 
      dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 - 
      (35*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 + 3*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[1], v[2]] + 4*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2)/r12^4)}, 
 {DiagS1CES2[2, 2, 61], G^2*m2*CS[ES2, 1]*
   ((-20*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/2 + 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      (7*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
      dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
      (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
      dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] + 5*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] - dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]])/r12^2 + 
    (70*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 - 
      60*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] - 
      (55*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/3 + 
      14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      (20*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      (8*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 - 
      (95*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      14*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 + 
      (17*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/3 + 20*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (125*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/6 + 
      10*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      (17*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 - 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      (20*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/3 - 
      5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
      (55*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/6 + 
      (10*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/3 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 - 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] + 
      10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^3 + 
    (35*dot[n12, s[1]]^2*dot[n12, v[1]]^4 - 40*dot[n12, s[1]]^2*
       dot[n12, v[1]]^3*dot[n12, v[2]] - 
      (25*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 + 8*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] - (65*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 + 6*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], v[1]] + (dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      10*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]] - 
      dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/8 + 
      (21*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/2 - dot[s[1], v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 + 15*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[1], v[2]] - 4*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2)/r12^4)}, 
 {DiagS1CES2[2, 2, 62], (G^2*m2^2*CS[ES2, 1]*
    (((-32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]])/3 + (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], a[2, 0]])/3 - (16*dot[n12, a[2, 0]]*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]])/3 + (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[s[1], v[2]])/3 + (8*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], a[2, 0]])/3 - (4*dot[s[1], v[2]]*
         dot[sa[1, 1], a[2, 0]])/3 + (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[sa[1, 1], v[2]])/3 - (4*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/
        3 + (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/3 + 
       (8*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/3)/r12^2 + 
     (32*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       48*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 - 
       (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
        3 + 16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]] + 
       (32*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
        3 - 16*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       (16*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 - 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
        3 + (8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
       (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
        3 + 32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]] - 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]] + (8*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[2]])/3 - 8*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[2]] + (8*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/3 - 4*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2 - 
       8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
       4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
       (16*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 - 
       (8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
       (8*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 - 
       (16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
       (8*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
       (8*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 + 
       12*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]] - 
       (8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/3 + 
       8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
       (8*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 - 
       6*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] + 
       4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
       2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]] + 
       4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
     (-64*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
       48*dot[n12, s[1]]^2*dot[n12, v[2]]^4 - 16*dot[n12, v[1]]*
        dot[n12, v[2]]^3*dot[s[1], s[1]] + 12*dot[n12, v[2]]^4*
        dot[s[1], s[1]] + 16*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[1]] + 48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]] - 48*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[1], v[2]] - 8*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 + 
       12*dot[n12, v[2]]^2*dot[s[1], v[2]]^2 + 24*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2*dot[v[1], v[2]] + 8*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 2*dot[s[1], v[2]]^2*dot[v[1], v[2]] - 
       6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] + 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       12*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 - 2*dot[s[1], s[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]] - 2*dot[n12, s[1]]^2*
        dot[v[2], v[2]]^2 + (3*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4))/
   m1}, {DiagS1CES2[2, 2, 63], 
  (G^2*m2^2*CS[ES2, 1]*
    ((-(dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]])/2 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]])/6 - 
       (2*dot[n12, v[2]]*dot[s[1], sa[1, 3]])/3 + 
       (dot[n12, sa[1, 3]]*dot[s[1], v[2]])/12 - 2*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 2]] + (dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/
        4 + (dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/4 + 
       (dot[n12, s[1]]*dot[sa[1, 3], v[2]])/12)/r12 + 
     ((dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[2]])/3 + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
       (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/2 - 
       (dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/12 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/2 - 
       (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]])/3 + 
       (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]])/6 - 
       (dot[a[1, 1], v[2]]*dot[s[1], s[1]])/12 + 2*dot[n12, a[1, 0]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 1]] - dot[a[1, 0], v[2]]*
        dot[s[1], sa[1, 1]] + 3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 2]] - dot[n12, sa[1, 2]]*dot[n12, v[2]]*
        dot[s[1], v[1]] - (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[2]])/
        6 - (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
       (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
       (dot[s[1], a[1, 1]]*dot[s[1], v[2]])/3 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/2 + 
       (3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/4 + 
       3*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 
       2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
       dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] + 
       (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/4 + 
       dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - dot[n12, s[1]]*
        dot[n12, v[2]]*dot[sa[1, 2], v[1]] + 
       (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 - 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/2 + 
       (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 - 
       (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/2 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/2 - 
       (3*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 - 
       (3*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/2)/r12^2 + 
     (-6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
       dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]] + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
       2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 - 
       8*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 - 
       dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
       dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
       (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
       2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
       (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
       2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
       3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
       (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
       (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
       2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
       dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
       dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
       4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
       dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
       (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
       4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2)/r12^3 + 
     (16*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] + 
       4*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
       12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
       4*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]] + 
       2*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
       2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       6*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
       2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 2*dot[n12, s[1]]^2*
        dot[v[1], v[1]]*dot[v[1], v[2]] + (dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/2)/r12^4))/m1}, {DiagS1CES2[2, 2, 64], 
  G^2*m2*CS[ES2, 1]*((-6*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      6*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      6*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] + 
      12*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      12*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      12*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      6*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
      3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
    (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      4*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      20*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 24*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] - 12*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]] + 6*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      2*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 65], G^2*m2*CS[ES2, 1]*
   ((dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 - 2*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 3*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[1, 0]] - 3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[1]] + 6*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[1]] - 6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] + 9*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + 9*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[2], v[2]])/r12^3 + 
    (-12*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      4*dot[s[1], v[1]]^2*dot[v[1], v[1]] - 12*dot[n12, s[1]]^2*
       dot[v[1], v[1]]^2 + 8*dot[s[1], s[1]]*dot[v[1], v[1]]^2 - 
      18*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] + 
      6*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1CES2[2, 2, 66], G^2*m2*CS[ES2, 1]*
   ((-4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      8*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (-4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      4*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 24*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] - 12*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]] + 6*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      2*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4 - 
    (8*dot[v[1], v[2]]*s2a[1, 2])/r12^2)}, {DiagS1CES2[2, 2, 67], 
  (G^2*m2^2*CS[ES2, 1]*((-8*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]] + 4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]] + 4*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]] + 4*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[1], v[2]] + 4*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]] + 4*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[2]] + 8*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[1, 0]] - 8*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]] + 8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[1]] - 4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] - 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]] + 4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]] - 8*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] + 4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]] + 32*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - 16*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 16*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (32*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]] + 8*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 
       16*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       16*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
       64*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       32*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4))/m1}, 
 {DiagS1CES2[2, 2, 68], (G^2*m2^2*CS[ES2, 1]*
    ((8*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] - 
       16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       8*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
     (-16*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       4*dot[s[1], v[1]]^2*dot[v[2], v[2]] - 24*dot[n12, s[1]]^2*
        dot[v[1], v[1]]*dot[v[2], v[2]] + 16*dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]] - 16*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 + 
       8*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/r12^4 + 
     (4*dot[v[2], v[2]]*s2a[1, 2])/r12^2))/m1}, 
 {DiagS1CES2[2, 2, 69], G^2*m2*CS[ES2, 1]*
   ((2*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]] - 4*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[s[1], a[1, 0]] - 4*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]] + 2*dot[s[1], a[1, 0]]^2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]] + 
      4*dot[n12, a[1, 0]]^2*dot[s[1], s[1]] + 4*dot[n12, a[1, 1]]*
       dot[n12, v[1]]*dot[s[1], s[1]] - 2*dot[a[1, 0], a[1, 0]]*
       dot[s[1], s[1]] + 16*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] + 4*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      2*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[1]] - 
      4*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      2*dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] + 4*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
      4*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]] + 8*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 4*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 4*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[sa[1, 1], v[1]] + 4*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[1]] + 2*dot[sa[1, 1], v[1]]^2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]] + 
      2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 8*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] - 8*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] + 2*dot[n12, s[1]]^2*dot[v[1], a[1, 1]] - 
      2*dot[s[1], s[1]]*dot[v[1], a[1, 1]] + 8*dot[n12, sa[1, 1]]^2*
       dot[v[1], v[1]] + 8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[v[1], v[1]] - 2*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] - 
      2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] - 4*dot[s[1], sa[1, 2]]*
       dot[v[1], v[2]] - 4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] + 
      6*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]] + 6*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[2], v[2]])/r12^2 + 
    (4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      10*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      8*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 8*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 6*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (19*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/4 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (9*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/4 - 
      dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      (11*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] + 
      5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/4 - 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      (15*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (15*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/4 - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] + 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 - 
      (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
      (15*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 + 
      (15*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4)/r12^3 + 
    (6*dot[n12, v[1]]^4*dot[s[1], s[1]] - 6*dot[n12, s[1]]*dot[n12, v[1]]^3*
       dot[s[1], v[1]] + 3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 + 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]] - 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - 2*dot[n12, s[1]]^2*dot[v[1], v[1]]^2 + 
      dot[s[1], s[1]]*dot[v[1], v[1]]^2 + dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[1], v[2]] + 9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[2], v[2]] - 9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/2)/r12^4)}, 
 {DiagS1CES2[2, 2, 70], G^2*m2*CS[ES2, 1]*
   ((2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
    ((-15*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/4 - 
      (dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/4 - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/4 + 
      dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (3*dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 + 3*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/2 + 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
      dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      (dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 - 
      (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 + 
      (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (dot[s[1], v[2]]^2*dot[v[2], v[2]])/4 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/2 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
      (5*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/8 - 
      (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/8)/r12^4 + 
    (dot[n12, v[2]]^2*s2a[1, 2] - dot[v[2], v[2]]*s2a[1, 2])/r12^2)}, 
 {DiagS1CES2[2, 2, 71], G^2*m2*CS[ES2, 1]*
   ((-12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 
      24*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 12*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^2*dot[s[1], v[1]] + 5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] - 12*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] + 10*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + 12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[v[1], v[1]] + 3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[1]] - 16*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - 2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - 3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[1]] - 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[1]])/r12^3 + (30*dot[n12, v[1]]^4*dot[s[1], s[1]] - 
      30*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]] + 
      13*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 + 60*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[1], v[1]] - 30*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[1], v[1]] - 35*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] - 22*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] + dot[s[1], v[1]]^2*dot[v[1], v[1]] + 
      10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      10*dot[n12, s[1]]^2*dot[v[1], v[1]]^2 + 5*dot[s[1], s[1]]*
       dot[v[1], v[1]]^2 + 5*dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]] - 
      6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      3*dot[s[1], v[1]]^2*dot[v[2], v[2]] - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2)/r12^4 + 
    (-4*dot[n12, v[1]]^2*s2a[1, 2] + 2*dot[v[1], v[1]]*s2a[1, 2])/r12^2)}, 
 {DiagS1CES2[2, 2, 72], (G^2*m2^2*CS[ES2, 1]*
    ((-(dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/4 + 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 + 
       (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/2 - 
       dot[s[1], a[1, 0]]^2/2 + (dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], a[1, 1]])/4 - (dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/2 - 
       (dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[s[1], s[1]])/2 + 
       (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/4 - 2*dot[n12, a[1, 0]]*
        dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
       (dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/2 - dot[n12, v[2]]^2*
        dot[s[1], sa[1, 2]] + (dot[n12, a[1, 1]]*dot[n12, s[1]]*
         dot[s[1], v[1]])/4 + (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
         dot[s[1], v[1]])/2 + (dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[s[1], v[1]])/4 - (dot[s[1], a[1, 1]]*dot[s[1], v[1]])/2 + 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
       dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
       (dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/2 - 
       dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]] + 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
       (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/2 - 
       dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - dot[sa[1, 1], v[1]]^2/2 + 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/4 - 
       (dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/2 - dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] + dot[s[1], sa[1, 1]]*
        dot[v[1], a[1, 0]] - (dot[n12, s[1]]^2*dot[v[1], a[1, 1]])/4 + 
       (dot[s[1], s[1]]*dot[v[1], a[1, 1]])/4 - 
       (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/4 - 
       (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/4 + 
       (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/4 + 
       (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/4 - 
       (3*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/2 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/2 - 
       (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/2 - 
       (dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/2)/r12^2 + 
     (-2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] - 
       2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
       5*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
       4*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 4*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 3*dot[n12, a[1, 0]]*
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
       2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
       2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       (9*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/4 + 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/4 + dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] - 2*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
       (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 + 
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
       2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] - 
       3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
       (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/4 + 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
       2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
       (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/4 - 
       (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
       (7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 - 
       2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
       3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
       2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
       dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
       (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
     (-6*dot[n12, v[1]]^4*dot[s[1], s[1]] + 6*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]] - 3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 - 
       3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]] + 
       6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
       7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
       (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 4*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       (dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 + dot[n12, s[1]]^2*
        dot[v[1], v[1]]^2 - (5*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/4 - 
       18*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 + 4*dot[n12, s[1]]^2*
        dot[v[1], v[1]]*dot[v[2], v[2]] - dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/r12^4))/m1}, {DiagS1CES2[2, 2, 73], 
  (G^2*m2^2*CS[ES2, 1]*((-16*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[s[1], a[1, 0]] + 32*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[1, 1]] - 16*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]] + 8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[1]] + 8*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]] + 8*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[2]] - 16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] + 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]] + 4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]] - 8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] + 4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] - 4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (48*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[1]] - 48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]] + 8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 + 
       16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       72*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
       8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
       48*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       6*dot[s[1], v[2]]^2*dot[v[1], v[1]] - 32*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] - 4*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]] + 4*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 
       48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
       96*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] - 
       8*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       2*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - 64*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - 4*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] + 8*dot[s[1], v[2]]^2*dot[v[2], v[2]] - 
       12*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] + 
       2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]] + 
       8*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
       16*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/r12^4 + 
     (-4*dot[n12, v[2]]^2*s2a[1, 2] + 2*dot[v[2], v[2]]*s2a[1, 2])/r12^2))/
   m1}, {DiagS1CES2[2, 2, 74], G^2*m2*CS[ES2, 1]*
   ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] + 
      3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] + 
      3*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/r12^2 + 
    (-2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      4*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 4*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 + 
      (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/4 + 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/4 + 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      (39*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/4 - 
      dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/4 - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
      3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
      3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2)/r12^3 + 
    (-6*dot[n12, v[1]]^4*dot[s[1], s[1]] - 6*dot[n12, v[1]]^3*dot[n12, v[2]]*
       dot[s[1], s[1]] + 6*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 - 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 - dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]] - 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] + 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - (3*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/2 + 2*dot[n12, s[1]]^2*dot[v[1], v[1]]^2 - 
      dot[s[1], s[1]]*dot[v[1], v[1]]^2 + 3*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
      2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]] - 
      9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 + 3*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/2)/r12^4)}, 
 {DiagS1CES2[2, 2, 75], G^2*m2*CS[ES2, 1]*
   ((-3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      6*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 + 
      dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      18*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      9*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 + 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2)/r12^3 + 
    ((15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      (11*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      dot[s[1], v[1]]^2*dot[v[1], v[2]] - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4)/r12^4 + 
    (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] - 
      4*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      4*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 2]] + dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - dot[s[1], a[1, 1]]*dot[s[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] - 
      2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 2*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 2*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[2]] - 2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]] - 
      dot[s[1], v[2]]*dot[sa[1, 2], v[1]] - dot[s[1], v[1]]*
       dot[sa[1, 2], v[2]] + 2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] + 
      2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] + dot[n12, a[1, 0]]*
       dot[n12, v[2]]*s2a[1, 1] - dot[a[1, 0], v[2]]*s2a[1, 1] - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*s2a[1, 2] + 2*dot[v[1], v[2]]*
       s2a[1, 2])/r12^2 + (2*dot[n12, v[2]]*s2a[1, 3])/r12)}, 
 {DiagS1CES2[2, 2, 76], G^2*m2*CS[ES2, 1]*
   ((6*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      12*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      12*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 24*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 6*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      6*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      12*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/2 - 3*dot[n12, v[1]]*
       dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] + 12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] - 5*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] - 4*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] - 3*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] - 3*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] + 18*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[1], a[1, 0]] - 8*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - (15*dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], a[1, 0]])/2 + 24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[v[1], v[1]] - (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[1]])/2 - 3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - (15*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/2 - (15*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[1]])/2 - 3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[2]] + 12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] - 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]] - 15*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[2], a[2, 0]] + 3*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[2], a[2, 0]] + 6*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[2], a[2, 0]] + 18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[v[2], v[2]] - 3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] - (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/2 - (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/2)/r12^3 + (-30*dot[n12, v[1]]^4*dot[s[1], s[1]] - 
      30*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      30*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]] + 
      30*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      13*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 - 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 - 5*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] - 60*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[1], v[1]] - 60*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] + 35*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 22*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] + 12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - dot[s[1], v[1]]^2*dot[v[1], v[1]] + 
      20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      10*dot[n12, s[1]]^2*dot[v[1], v[1]]^2 - 5*dot[s[1], s[1]]*
       dot[v[1], v[1]]^2 + 15*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 2*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 
      10*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]] - 
      45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      3*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 15*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[2], v[2]] - 3*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]] + (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[2], v[2]])/2 - (3*dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/2 + (15*dot[n12, s[1]]^2*dot[v[1], v[2]]*
        dot[v[2], v[2]])/2 - (3*dot[s[1], s[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/2)/r12^4 + 
    (-8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]] + 
      16*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      8*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] - 4*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + 2*dot[s[1], a[1, 1]]*
       dot[s[1], v[1]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] + 4*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
      8*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]] - 8*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[sa[1, 1], v[1]] + 4*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[1]] + 4*dot[sa[1, 1], v[1]]^2 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]] + 
      4*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 8*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] - 4*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] - 
      4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] - 4*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*s2a[1, 1] + 2*dot[v[1], a[1, 0]]*s2a[1, 1] + 
      4*dot[n12, v[1]]^2*s2a[1, 2] + 4*dot[n12, v[1]]*dot[n12, v[2]]*
       s2a[1, 2] - 2*dot[v[1], v[1]]*s2a[1, 2] - 2*dot[v[1], v[2]]*s2a[1, 2])/
     r12^2 - (4*dot[n12, v[1]]*s2a[1, 3])/r12)}, 
 {DiagS1CES2[2, 2, 77], (G^2*m2^2*CS[ES2, 1]*
    ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/r12^2 + 
     (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
       4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 - 
       4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/4 - 
       dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
       (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 - 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
       dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
       (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/4 - 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/4 - 
       2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
       (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
       (3*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 - 
       2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
       (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 - 
       (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
       3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 - 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 + 
       24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
       12*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
       12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
       (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
       (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2)/r12^3 + 
     (12*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
       12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
       4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
       2*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
       6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       8*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
       (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 2*dot[n12, s[1]]^2*
        dot[v[1], v[1]]*dot[v[1], v[2]] + (5*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/2 + 36*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] - 12*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[2], v[2]] - 12*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] + 3*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 12*dot[n12, s[1]]^2*dot[v[1], v[2]]*
        dot[v[2], v[2]] + 3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
      r12^4))/m1}, {DiagS1CES2[2, 2, 78], 
  (G^2*m2^2*CS[ES2, 1]*((8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]] + 16*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[s[1], a[1, 0]] + 16*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]] - 4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]] - 16*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]] - 32*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[1, 1]] - 8*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]] + 8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]] + 16*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^2*dot[s[1], v[1]] + 2*dot[n12, s[1]]*
        dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 2*dot[n12, v[1]]*
        dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 8*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 2*dot[n12, a[1, 0]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 16*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 4*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 2*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 8*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 2*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 8*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 24*dot[n12, s[1]]^2*
        dot[n12, v[2]]*dot[v[1], a[1, 0]] - 4*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], a[1, 0]] - 12*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]] + 24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[1], v[1]] + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[1]] - 6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]] - 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]] - 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]] - 4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]] + 8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] + 16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]] - 2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]] - 48*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[v[2], a[2, 0]] + 24*dot[n12, s[1]]*dot[s[1], v[2]]*
        dot[v[2], a[2, 0]] + 32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]] + 8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]] - 4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]] - 8*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]] - 8*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/r12^3 + (-48*dot[n12, v[1]]^3*dot[n12, v[2]]*
        dot[s[1], s[1]] - 48*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[1]] + 48*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]] + 48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]] - 16*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]^2 - 8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 
       8*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       72*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
       72*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
       24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
       24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       48*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       6*dot[s[1], v[2]]^2*dot[v[1], v[1]] + 24*dot[n12, v[1]]^2*
        dot[s[1], s[1]]*dot[v[1], v[2]] + 32*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] + 4*dot[s[1], v[1]]^2*
        dot[v[1], v[2]] + 4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
       12*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       6*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       4*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 96*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       96*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] + 
       8*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       2*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 32*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] + 64*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[2], v[2]] - 8*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]] - 8*dot[s[1], v[2]]^2*dot[v[2], v[2]] + 
       12*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] - 
       2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       16*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/r12^4 + 
     (-8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] + 
       16*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
       8*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 8*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 4*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]*dot[s[1], v[1]] + 2*dot[s[1], a[1, 1]]*
        dot[s[1], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[1, 0]] + 4*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] + 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 
       8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
       4*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] + 4*dot[sa[1, 1], v[1]]*
        dot[sa[1, 1], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[1]] + 2*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] + 
       2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 4*dot[s[1], sa[1, 2]]*
        dot[v[1], v[2]] - 4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] - 
       4*dot[n12, a[1, 0]]*dot[n12, v[2]]*s2a[1, 1] + 
       2*dot[a[1, 0], v[2]]*s2a[1, 1] + 4*dot[n12, v[1]]*dot[n12, v[2]]*
        s2a[1, 2] + 4*dot[n12, v[2]]^2*s2a[1, 2] - 2*dot[v[1], v[2]]*
        s2a[1, 2] - 2*dot[v[2], v[2]]*s2a[1, 2])/r12^2 - 
     (2*dot[n12, v[2]]*s2a[1, 3])/r12))/m1}, 
 {DiagS1CES2[2, 2, 79], G^2*m2*CS[ES2, 1]*
   ((dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] - 
      10*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      2*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      12*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      2*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 20*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[s[1], v[1]] + 6*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 10*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]])/2 - (dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[1]])/2 + 2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] + (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/2 + 
      (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] - 
      10*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
      (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] - 
      36*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      4*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      (17*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 + 
      18*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] - 
      36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/2 - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 + 
      9*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 + 
      9*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 + 
      3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      10*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
      3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] - 
      9*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 
      3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2 + 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2)/r12^3 + 
    ((-15*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 + 36*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] + (15*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 - 36*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]] - 
      (7*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + 10*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + 6*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] - (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[1], v[1]])/4 + 108*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[1], v[1]] + (21*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[1]])/4 - 28*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/4 - 30*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
      36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (15*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/2 - 18*dot[n12, v[1]]^2*
       dot[s[1], s[1]]*dot[v[1], v[2]] + 12*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (5*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 18*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[1], v[2]] + 7*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] - (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[2], v[2]])/8 + 54*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[2], v[2]] + (3*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/8 - 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[2], v[2]] + (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/2 - 18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/4 - 
      18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
      (9*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
      9*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2)/r12^4 + 
    (-2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] + 
      8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] + 
      4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      16*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      8*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 2*dot[n12, v[1]]^2*
       dot[s[1], sa[1, 2]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 2]] - dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 
      2*dot[s[1], a[1, 1]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] + 2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      4*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] + 2*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] + 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] + 2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] + 
      2*dot[sa[1, 1], v[1]]^2 - 4*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] - 
      4*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]] + 
      2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 2*dot[s[1], v[2]]*
       dot[sa[1, 2], v[1]] - 2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 
      9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] - 
      dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 2*dot[s[1], sa[1, 2]]*
       dot[v[1], v[1]] - 2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] + 
      4*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] + 4*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[2]] - 9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[2], a[2, 0]] + 3*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] - 
      dot[n12, a[1, 0]]*dot[n12, v[1]]*s2a[1, 1] + 4*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*s2a[1, 1] - 2*dot[a[1, 0], v[2]]*s2a[1, 1] + 
      dot[v[1], a[1, 0]]*s2a[1, 1] + dot[n12, v[1]]^2*s2a[1, 2] - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*s2a[1, 2] - dot[v[1], v[1]]*s2a[1, 2] + 
      4*dot[v[1], v[2]]*s2a[1, 2])/r12^2 + 
    (-2*dot[n12, v[1]]*s2a[1, 3] + 4*dot[n12, v[2]]*s2a[1, 3])/r12)}, 
 {DiagS1CES2[2, 2, 80], (G^2*m2^2*CS[ES2, 1]*
    ((-8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
       2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
       16*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
       16*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
       4*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
       8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
       2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
       2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
       dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
       2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
       8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
       2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
       4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
       2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
       2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       24*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
       4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
       12*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] - 
       24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
       4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
       6*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       6*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
       2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
       4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
       8*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
       2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
       2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
       2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
       48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
       24*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]] - 
       24*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] + 
       12*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] - 
       48*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
       2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
       dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       12*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] + 
       12*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
     (48*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
       6*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       48*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
       16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
       dot[n12, v[2]]^2*dot[s[1], v[1]]^2 + 8*dot[n12, v[1]]^2*
        dot[s[1], v[1]]*dot[s[1], v[2]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[1], v[2]] + 72*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[1]] - 9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]] - 24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[1]] + dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
       16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
       24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[1]])/4 - 24*dot[n12, v[1]]^2*
        dot[s[1], s[1]]*dot[v[1], v[2]] + 4*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] - 4*dot[s[1], v[1]]^2*
        dot[v[1], v[2]] + (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
        2 - 12*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
       6*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
       (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/2 + 144*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
       18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]] + 
       2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       48*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
       (dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 - 48*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
       12*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
       (3*dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 + 3*dot[n12, s[1]]^2*
        dot[v[1], v[1]]*dot[v[2], v[2]] - (5*dot[s[1], s[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/4 - 24*dot[n12, s[1]]^2*dot[v[1], v[2]]*
        dot[v[2], v[2]] + 6*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 - 
       (3*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4 + 
     (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
       4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] - 
       16*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       8*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 8*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 4*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]*dot[s[1], v[1]] - 2*dot[s[1], a[1, 1]]*
        dot[s[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[1, 0]] - 4*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 
       8*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
       8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
       4*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] - 4*dot[sa[1, 1], v[1]]*
        dot[sa[1, 1], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[1]] - 2*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] - 
       2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] + 4*dot[s[1], sa[1, 2]]*
        dot[v[1], v[2]] + 4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] - 
       24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] + 
       4*dot[n12, a[1, 0]]*dot[n12, v[2]]*s2a[1, 1] - 
       2*dot[a[1, 0], v[2]]*s2a[1, 1] - 4*dot[n12, v[1]]*dot[n12, v[2]]*
        s2a[1, 2] + (dot[n12, v[2]]^2*s2a[1, 2])/2 + 2*dot[v[1], v[2]]*
        s2a[1, 2] - (dot[v[2], v[2]]*s2a[1, 2])/2)/r12^2 + 
     (2*dot[n12, v[2]]*s2a[1, 3])/r12))/m1}, 
 {DiagS1CES2[3, 1, 1], G^3*m1*m2*CS[ES2, 1]*
   (((-32*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
      (48*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
      (48*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
    ((16*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
      (16*dot[s[1], v[1]]^2)/7 - 16*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
      (32*dot[s[1], s[1]]*dot[v[1], v[1]])/7)/r12^5)}, 
 {DiagS1CES2[3, 1, 2], (G^3*m1*m2*CS[ES2, 1]*
    ((16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
     (80*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
     (128*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
     (16*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 32*dot[n12, s[1]]^2*
      dot[v[1], v[2]] - (80*dot[s[1], s[1]]*dot[v[1], v[2]])/7))/r12^5}, 
 {DiagS1CES2[3, 1, 3], G^3*m1*m2*CS[ES2, 1]*
   (((64*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
      (96*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
      (96*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
    ((-16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
      (176*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
      32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (16*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
      (256*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
      (80*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)}, 
 {DiagS1CES2[3, 1, 4], G^3*m1*m2*CS[ES2, 1]*
   (((-32*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
      (48*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
      (48*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
    ((-144*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
      (48*dot[s[1], s[1]]*dot[v[1], v[1]])/7)/r12^5)}, 
 {DiagS1CES2[3, 1, 5], (G^3*m1*m2*CS[ES2, 1]*
    ((96*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
     (96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
     (192*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
     (64*dot[s[1], s[1]]*dot[v[1], v[2]])/7))/r12^5}, 
 {DiagS1CES2[3, 1, 6], (G^3*m1*m2*CS[ES2, 1]*
    ((-16*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
     (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
     (16*dot[s[1], v[1]]^2)/7 - (80*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
     (32*dot[s[1], s[1]]*dot[v[1], v[1]])/7))/r12^5}, 
 {DiagS1CES2[3, 1, 7], (G^3*m2^3*CS[ES2, 1]*
    ((64*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 32*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 32*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     (160*dot[n12, s[1]]^2*dot[v[1], v[2]] - 96*dot[s[1], s[1]]*
        dot[v[1], v[2]])/r12^5))/m1}, {DiagS1CES2[3, 1, 8], 
  (G^3*m2^3*CS[ES2, 1]*(-80*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
     48*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 1, 9], G^3*m1*m2*CS[ES2, 1]*
   (((-184*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/49 + 
      (4756*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/1225 + 
      (206*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/1225 + 
      (206*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/1225)/r12^4 + 
    ((16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (232*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/147 + 
      (68*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 - 
      (184*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/147 + 
      (136*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 + 
      (286*dot[n12, s[1]]^2*dot[v[1], v[2]])/147 - 
      (794*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    logr12*(((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (-2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (4*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    (((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      ((2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
        (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/21 - 
        (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/21 - 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/21 + 
        (4*dot[s[1], v[1]]*dot[s[1], v[2]])/105 - 
        (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/21 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/105)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 10], G^3*m1*m2*CS[ES2, 1]*
   ((20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      (176*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 - 
      (66*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 - 
      (66*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25)/r12^4 + 
    (-34*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (398*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (640*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (676*dot[s[1], v[1]]^2)/1225 + (286*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       49 - (2438*dot[s[1], s[1]]*dot[v[1], v[1]])/1225)/r12^5 + 
    ((8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (8*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (12*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (24*dot[s[1], v[1]]^2)/35 + (12*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (12*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5)/eps + 
    logr12*((-24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (24*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (24*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (24*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (36*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (36*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
        (144*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (72*dot[s[1], v[1]]^2)/35 - (36*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (36*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5))}, 
 {DiagS1CES2[3, 1, 11], G^3*m1*m2*CS[ES2, 1]*
   ((logr12*(-20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
       (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
       (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
       (8*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
       (20*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
       (4*dot[s[1], s[1]]*dot[v[1], v[2]])/7))/r12^5 + 
    ((20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/21 - 
      (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/21 - 
      (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/21 + 
      (8*dot[s[1], v[1]]*dot[s[1], v[2]])/21 - 
      (20*dot[n12, s[1]]^2*dot[v[1], v[2]])/21 + 
      (4*dot[s[1], s[1]]*dot[v[1], v[2]])/21)/(eps*r12^5) + 
    (33*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (239*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (1658*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 - 
      (1322*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/147 + 
      (118*dot[s[1], v[1]]*dot[s[1], v[2]])/49 - 
      (661*dot[n12, s[1]]^2*dot[v[1], v[2]])/147 + 
      (121*dot[s[1], s[1]]*dot[v[1], v[2]])/147)/r12^5)}, 
 {DiagS1CES2[3, 1, 12], G^3*m1*m2*CS[ES2, 1]*
   ((-61*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (631*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (1516*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (118*dot[s[1], v[1]]^2)/49 + (589*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       49 - (185*dot[s[1], s[1]]*dot[v[1], v[1]])/49)/r12^5 + 
    (-30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (30*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (120*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (12*dot[s[1], v[1]]^2)/7 + (30*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
      (6*dot[s[1], s[1]]*dot[v[1], v[1]])/7)/(eps*r12^5) + 
    (logr12*(90*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
       (90*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
       (360*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
       (36*dot[s[1], v[1]]^2)/7 - (90*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
       (18*dot[s[1], s[1]]*dot[v[1], v[1]])/7))/r12^5)}, 
 {DiagS1CES2[3, 1, 13], G^3*m1*m2*CS[ES2, 1]*
   (((63*dot[n12, sa[1, 1]]^2)/25 + (63*dot[n12, s[1]]*dot[n12, sa[1, 2]])/
       25 - (143*dot[s[1], sa[1, 2]])/75 - (143*dot[sa[1, 1], sa[1, 1]])/75)/
     r12^3 + ((-429*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/98 - 
      (858*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (1137*dot[n12, s[1]]*dot[s[1], a[1, 0]])/1225 + 
      (3237*dot[n12, a[1, 0]]*dot[s[1], s[1]])/2450 + 
      (7944*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (163*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (3009*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (63*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (3009*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225 - 
      (63*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((143*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/6 - 
      (69*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (1385*dot[n12, v[1]]^2*dot[s[1], s[1]])/294 + 
      (723*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/98 - 
      (1706*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      (303*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (109*dot[s[1], v[1]]^2)/147 + (429*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (1137*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (601*dot[n12, s[1]]^2*dot[v[1], v[1]])/294 + 
      (55*dot[s[1], s[1]]*dot[v[1], v[1]])/98 + 
      (429*dot[n12, s[1]]^2*dot[v[1], v[2]])/98 - 
      (3237*dot[s[1], s[1]]*dot[v[1], v[2]])/2450)/r12^5 + 
    (((4*dot[n12, sa[1, 1]]^2)/5 + (4*dot[n12, s[1]]*dot[n12, sa[1, 2]])/5 - 
        (4*dot[s[1], sa[1, 2]])/15 - (4*dot[sa[1, 1], sa[1, 1]])/15)/r12^3 + 
      ((-9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 - 
        (36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (18*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 + 
        (9*dot[n12, a[1, 0]]*dot[s[1], s[1]])/35 + 
        (36*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (36*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (36*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((20*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 9*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (20*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/21 + (9*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (80*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/21 + (18*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (8*dot[s[1], v[1]]^2)/21 + 
        (18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (18*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (20*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
        (4*dot[s[1], s[1]]*dot[v[1], v[1]])/21 + 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*(((-12*dot[n12, sa[1, 1]]^2)/5 - 
        (12*dot[n12, s[1]]*dot[n12, sa[1, 2]])/5 + (4*dot[s[1], sa[1, 2]])/
         5 + (4*dot[sa[1, 1], sa[1, 1]])/5)/r12^3 + 
      ((27*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 + 
        (108*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (54*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 - 
        (27*dot[n12, a[1, 0]]*dot[s[1], s[1]])/35 - 
        (108*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (108*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (108*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-20*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 27*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (20*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (27*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (80*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (54*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (8*dot[s[1], v[1]]^2)/7 - 
        (54*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (54*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (20*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (4*dot[s[1], s[1]]*dot[v[1], v[1]])/7 - 
        (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (27*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1CES2[3, 1, 14], G^3*m1*m2*CS[ES2, 1]*
   (((-4*dot[s[1], sa[1, 2]])/3 - (4*dot[sa[1, 1], sa[1, 1]])/3)/r12^3 + 
    (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 14*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      (38*dot[n12, s[1]]*dot[s[1], a[1, 0]])/25 - 
      (19*dot[n12, a[1, 0]]*dot[s[1], s[1]])/25 - 
      (36*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 - 
      (81*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 - 
      (81*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25)/r12^4 + 
    (-20*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (144*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (660*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (1524*dot[s[1], v[1]]^2)/1225 + (88*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       49 - (412*dot[s[1], s[1]]*dot[v[1], v[1]])/1225)/r12^5 + 
    ((-2*dot[n12, sa[1, 1]]^2 - 2*dot[n12, s[1]]*dot[n12, sa[1, 2]] + 
        (2*dot[s[1], sa[1, 2]])/3 + (2*dot[sa[1, 1], sa[1, 1]])/3)/r12^3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 8*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (4*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
        (2*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 - 
        (8*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (8*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (8*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-8*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (8*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (16*dot[s[1], v[1]]^2)/35 + (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (8*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5)/eps + 
    logr12*((6*dot[n12, sa[1, 1]]^2 + 6*dot[n12, s[1]]*dot[n12, sa[1, 2]] - 
        2*dot[s[1], sa[1, 2]] - 2*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
      (-6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 24*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (12*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 + 
        (6*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
        (24*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (24*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (24*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (24*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (24*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
        (96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (48*dot[s[1], v[1]]^2)/35 - (24*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (24*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5))}, 
 {DiagS1CES2[3, 1, 15], G^3*m1*m2*CS[ES2, 1]*
   (((429*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/98 + 
      (429*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/49 - 
      (1137*dot[n12, s[1]]*dot[s[1], a[2, 0]])/1225 - 
      (3237*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2450 - 
      (3237*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/1225 - 
      (1137*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/1225 - 
      (1137*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/1225)/r12^4 + 
    ((-143*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 + 
      (69*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
      (1385*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/294 - 
      (723*dot[n12, v[2]]^2*dot[s[1], s[1]])/98 + 
      (1105*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 + 
      (601*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/147 - 
      (732*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/49 - 
      (109*dot[s[1], v[1]]*dot[s[1], v[2]])/147 + (1137*dot[s[1], v[2]]^2)/
       1225 + (601*dot[n12, s[1]]^2*dot[v[1], v[2]])/294 - 
      (55*dot[s[1], s[1]]*dot[v[1], v[2]])/98 - 
      (429*dot[n12, s[1]]^2*dot[v[2], v[2]])/98 + 
      (3237*dot[s[1], s[1]]*dot[v[2], v[2]])/2450)/r12^5 + 
    logr12*(((-27*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 - 
        (54*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (54*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 + 
        (27*dot[n12, a[2, 0]]*dot[s[1], s[1]])/35 + 
        (54*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (54*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (54*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        27*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
        (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (27*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 - 
        (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (108*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
        (8*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - (54*dot[s[1], v[2]]^2)/35 - 
        (20*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (4*dot[s[1], s[1]]*dot[v[1], v[2]])/7 + 
        (27*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 - 
        (27*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5) + 
    (((9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 + 
        (18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (18*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 - 
        (9*dot[n12, a[2, 0]]*dot[s[1], s[1]])/35 - 
        (18*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      ((-20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
        9*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
        (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/21 - 
        (9*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 + 
        (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/21 + 
        (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/21 - 
        (36*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 - 
        (8*dot[s[1], v[1]]*dot[s[1], v[2]])/21 + (18*dot[s[1], v[2]]^2)/35 + 
        (20*dot[n12, s[1]]^2*dot[v[1], v[2]])/21 - 
        (4*dot[s[1], s[1]]*dot[v[1], v[2]])/21 - 
        (9*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
        (9*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 16], G^3*m1*m2*CS[ES2, 1]*
   ((-9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 6*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (38*dot[n12, s[1]]*dot[s[1], a[1, 0]])/25 + 
      (69*dot[n12, a[1, 0]]*dot[s[1], s[1]])/25 + 
      (38*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (38*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 + 
      (38*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25)/r12^4 + 
    (20*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      (144*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 - 
      (660*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (1524*dot[s[1], v[1]]^2)/1225 - (88*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       49 + (412*dot[s[1], s[1]]*dot[v[1], v[1]])/1225)/r12^5 + 
    logr12*((6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 12*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (12*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
        (6*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 - 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-24*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (24*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (48*dot[s[1], v[1]]^2)/35 + (24*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (24*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5) + 
    ((-2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 4*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (4*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 + 
        (2*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (8*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (8*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
        (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (16*dot[s[1], v[1]]^2)/35 - (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (8*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 17], G^3*m1*m2*CS[ES2, 1]*
   (((299*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/49 - 
      (114*dot[n12, s[1]]*dot[s[1], a[2, 0]])/49 - 
      (71*dot[n12, a[2, 0]]*dot[s[1], s[1]])/49)/r12^4 + 
    ((-33*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      47*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      (351*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/196 - 
      (397*dot[n12, v[2]]^2*dot[s[1], s[1]])/49 + 
      (241*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/294 + 
      (745*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/294 - 
      (1252*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/49 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/98 + (114*dot[s[1], v[2]]^2)/49 + 
      (577*dot[n12, s[1]]^2*dot[v[1], v[2]])/588 - 
      (205*dot[s[1], s[1]]*dot[v[1], v[2]])/588 - 
      (299*dot[n12, s[1]]^2*dot[v[2], v[2]])/49 + 
      (71*dot[s[1], s[1]]*dot[v[2], v[2]])/49)/r12^5 + 
    logr12*(((-30*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 + 
        (12*dot[n12, s[1]]*dot[s[1], a[2, 0]])/7 + 
        (6*dot[n12, a[2, 0]]*dot[s[1], s[1]])/7)/r12^4 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        30*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
        (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (30*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 - 
        (10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (120*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
        (2*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - (12*dot[s[1], v[2]]^2)/7 - 
        (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/7 + 
        (30*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[2], v[2]])/7)/r12^5) + 
    (((10*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 - 
        (4*dot[n12, s[1]]*dot[s[1], a[2, 0]])/7 - 
        (2*dot[n12, a[2, 0]]*dot[s[1], s[1]])/7)/r12^4 + 
      ((-5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
        10*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
        (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/21 - 
        (10*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 + 
        (10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/21 + 
        (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/21 - 
        (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 - 
        (2*dot[s[1], v[1]]*dot[s[1], v[2]])/21 + (4*dot[s[1], v[2]]^2)/7 + 
        (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/21 - 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/21 - 
        (10*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
        (2*dot[s[1], s[1]]*dot[v[2], v[2]])/7)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 18], G^3*m1*m2*CS[ES2, 1]*
   (((-299*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/49 + 
      (114*dot[n12, s[1]]*dot[s[1], a[1, 0]])/49 + 
      (71*dot[n12, a[1, 0]]*dot[s[1], s[1]])/49)/r12^4 + 
    ((33*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 47*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (351*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       196 + (397*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (493*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      (654*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (3*dot[s[1], v[1]]^2)/98 + (598*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (114*dot[s[1], v[1]]*dot[s[1], v[2]])/49 - 
      (577*dot[n12, s[1]]^2*dot[v[1], v[1]])/588 + 
      (205*dot[s[1], s[1]]*dot[v[1], v[1]])/588 + 
      (299*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (71*dot[s[1], s[1]]*dot[v[1], v[2]])/49)/r12^5 + 
    (((-10*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 + 
        (4*dot[n12, s[1]]*dot[s[1], a[1, 0]])/7 + 
        (2*dot[n12, a[1, 0]]*dot[s[1], s[1]])/7)/r12^4 + 
      ((5*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 10*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         21 + (10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 + 
        (20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (2*dot[s[1], v[1]]^2)/21 + (20*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (4*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/21 + 
        (10*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps + 
    logr12*(((30*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 - 
        (12*dot[n12, s[1]]*dot[s[1], a[1, 0]])/7 - 
        (6*dot[n12, a[1, 0]]*dot[s[1], s[1]])/7)/r12^4 + 
      (-5*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 - (30*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (60*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (2*dot[s[1], v[1]]^2)/7 - (60*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/7 - 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5))}, 
 {DiagS1CES2[3, 1, 19], G^3*m1*m2*CS[ES2, 1]*
   ((logr12*(90*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 36*dot[n12, s[1]]*
        dot[s[1], a[1, 0]] - 18*dot[n12, a[1, 0]]*dot[s[1], s[1]]))/r12^4 + 
    (-30*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 12*dot[n12, s[1]]*
       dot[s[1], a[1, 0]] + 6*dot[n12, a[1, 0]]*dot[s[1], s[1]])/
     (eps*r12^4) + (-91*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 
      34*dot[n12, s[1]]*dot[s[1], a[1, 0]] + 23*dot[n12, a[1, 0]]*
       dot[s[1], s[1]])/r12^4)}, {DiagS1CES2[3, 1, 20], 
  (G^3*m2^3*CS[ES2, 1]*((-20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]] + (168*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
       (78*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
       (78*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
     (76*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
       20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       (88*dot[s[1], v[1]]*dot[s[1], v[2]])/25 - 8*dot[n12, s[1]]^2*
        dot[v[1], v[2]] + (44*dot[s[1], s[1]]*dot[v[1], v[2]])/25)/r12^5 + 
     logr12*((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
         (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
         (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
         (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
       (-42*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
         6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
         12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
         12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
         (12*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 6*dot[n12, s[1]]^2*
          dot[v[1], v[2]] - (6*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5) + 
     ((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
         (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
         (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
         (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
       (14*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
         2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
         4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
         4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
         (4*dot[s[1], v[1]]*dot[s[1], v[2]])/5 - 2*dot[n12, s[1]]^2*
          dot[v[1], v[2]] + (2*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)/
      eps))/m1}, {DiagS1CES2[3, 1, 21], 
  (G^3*m2^3*CS[ES2, 1]*((-177*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       51*dot[n12, v[2]]^2*dot[s[1], s[1]] + 84*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]] - 6*dot[s[1], v[2]]^2 + 31*dot[n12, s[1]]^2*
        dot[v[2], v[2]] - 15*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5 + 
     (-70*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 10*dot[n12, v[2]]^2*
        dot[s[1], s[1]] + 40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       4*dot[s[1], v[2]]^2 + 10*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
       2*dot[s[1], s[1]]*dot[v[2], v[2]])/(eps*r12^5) + 
     (logr12*(210*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 30*dot[n12, v[2]]^2*
         dot[s[1], s[1]] - 120*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]] + 12*dot[s[1], v[2]]^2 - 30*dot[n12, s[1]]^2*
         dot[v[2], v[2]] + 6*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5))/m1}, 
 {DiagS1CES2[3, 1, 22], (G^3*m2^3*CS[ES2, 1]*
    ((7*dot[n12, sa[1, 1]]^2 + 7*dot[n12, s[1]]*dot[n12, sa[1, 2]] - 
       (11*dot[s[1], sa[1, 2]])/3 - (11*dot[sa[1, 1], sa[1, 1]])/3)/r12^3 + 
     ((-41*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/2 - 82*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[1]] + 15*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]] + 7*dot[n12, s[1]]*
        dot[s[1], a[1, 0]] + (13*dot[n12, a[1, 0]]*dot[s[1], s[1]])/2 + 
       26*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
       (143*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 14*dot[n12, sa[1, 1]]*
        dot[s[1], v[1]] - (53*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
       14*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
       (53*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
     ((317*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
       (117*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
       (71*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
       (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
       82*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
       15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       7*dot[s[1], v[1]]^2 + 15*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]] - (63*dot[s[1], v[1]]*dot[s[1], v[2]])/25 - 
       (41*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
       (13*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
       (11*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
       (63*dot[s[1], s[1]]*dot[v[1], v[2]])/50)/r12^5 + 
     ((2*dot[n12, sa[1, 1]]^2 + 2*dot[n12, s[1]]*dot[n12, sa[1, 2]] - 
         (2*dot[s[1], sa[1, 2]])/3 - (2*dot[sa[1, 1], sa[1, 1]])/3)/r12^3 + 
       (-5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 20*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[1]] + 4*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]] + 2*dot[n12, s[1]]*
          dot[s[1], a[1, 0]] + dot[n12, a[1, 0]]*dot[s[1], s[1]] + 
         4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
         (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 4*dot[n12, sa[1, 1]]*
          dot[s[1], v[1]] - (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
         4*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
         (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
       (35*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 14*dot[n12, s[1]]^2*
          dot[n12, v[1]]*dot[n12, v[2]] - 5*dot[n12, v[1]]^2*
          dot[s[1], s[1]] + 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
         20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
         4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
         2*dot[s[1], v[1]]^2 + 4*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] - (4*dot[s[1], v[1]]*dot[s[1], v[2]])/5 - 
         5*dot[n12, s[1]]^2*dot[v[1], v[1]] + dot[s[1], s[1]]*
          dot[v[1], v[1]] + 2*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
         (2*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)/eps + 
     logr12*((-6*dot[n12, sa[1, 1]]^2 - 6*dot[n12, s[1]]*dot[n12, sa[1, 2]] + 
         2*dot[s[1], sa[1, 2]] + 2*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
       (15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 60*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[1]] - 12*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]] - 6*dot[n12, s[1]]*
          dot[s[1], a[1, 0]] - 3*dot[n12, a[1, 0]]*dot[s[1], s[1]] - 
         12*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
         (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 12*dot[n12, sa[1, 1]]*
          dot[s[1], v[1]] + (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
         12*dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
         (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
       (-105*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 42*dot[n12, s[1]]^2*
          dot[n12, v[1]]*dot[n12, v[2]] + 15*dot[n12, v[1]]^2*
          dot[s[1], s[1]] - 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
         60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
         12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
         6*dot[s[1], v[1]]^2 - 12*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] + (12*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
         15*dot[n12, s[1]]^2*dot[v[1], v[1]] - 3*dot[s[1], s[1]]*
          dot[v[1], v[1]] - 6*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
         (6*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)))/m1}, 
 {DiagS1CES2[3, 1, 23], (G^3*m2^3*CS[ES2, 1]*
    (((41*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/2 + 41*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]] - 7*dot[n12, s[1]]*
        dot[s[1], a[2, 0]] - (13*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2 - 
       13*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 7*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 7*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     ((-317*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
       (117*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
       (71*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
       (27*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 41*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]] + 41*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]] - 30*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       7*dot[s[1], v[1]]*dot[s[1], v[2]] + (63*dot[s[1], v[2]]^2)/25 + 
       (41*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
       (13*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
       (11*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 
       (63*dot[s[1], s[1]]*dot[v[2], v[2]])/50)/r12^5 + 
     logr12*((-15*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 30*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]] + 6*dot[n12, s[1]]*
          dot[s[1], a[2, 0]] + 3*dot[n12, a[2, 0]]*dot[s[1], s[1]] + 
         6*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 6*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
         42*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 15*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], s[1]] + 6*dot[n12, v[2]]^2*
          dot[s[1], s[1]] - 30*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] - 30*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] + 24*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]] + 6*dot[s[1], v[1]]*dot[s[1], v[2]] - 
         (12*dot[s[1], v[2]]^2)/5 - 15*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
         3*dot[s[1], s[1]]*dot[v[1], v[2]] + 6*dot[n12, s[1]]^2*
          dot[v[2], v[2]] - (6*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5) + 
     ((5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 10*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]] - 2*dot[n12, s[1]]*
          dot[s[1], a[2, 0]] - dot[n12, a[2, 0]]*dot[s[1], s[1]] - 
         2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (-35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
         14*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 5*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], s[1]] - 2*dot[n12, v[2]]^2*
          dot[s[1], s[1]] + 10*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] + 10*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
         2*dot[s[1], v[1]]*dot[s[1], v[2]] + (4*dot[s[1], v[2]]^2)/5 + 
         5*dot[n12, s[1]]^2*dot[v[1], v[2]] - dot[s[1], s[1]]*
          dot[v[1], v[2]] - 2*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
         (2*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5)/eps))/m1}, 
 {DiagS1CES2[3, 1, 24], (G^3*m2^3*CS[ES2, 1]*
    ((123*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 42*dot[n12, s[1]]*
        dot[s[1], a[2, 0]] - 39*dot[n12, a[2, 0]]*dot[s[1], s[1]])/r12^4 + 
     (30*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 12*dot[n12, s[1]]*
        dot[s[1], a[2, 0]] - 6*dot[n12, a[2, 0]]*dot[s[1], s[1]])/
      (eps*r12^4) + (logr12*(-90*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 
        36*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 18*dot[n12, a[2, 0]]*
         dot[s[1], s[1]]))/r12^4))/m1}, {DiagS1CES2[3, 1, 25], 
  G^3*m1*m2*CS[ES2, 1]*
   (((-122*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (1464*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (461*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (461*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    ((16*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 
      (160*dot[n12, v[1]]^2*dot[s[1], s[1]])/147 - 
      (374*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      (22*dot[s[1], v[1]]^2)/147 + (127*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       147 - (15*dot[s[1], s[1]]*dot[v[1], v[1]])/49)/r12^5 + 
    logr12*(((18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (18*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (-5*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (2*dot[s[1], v[1]]^2)/7 + (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/7)/r12^5) + 
    (((-6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((5*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 
        (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/21 - 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 + 
        (2*dot[s[1], v[1]]^2)/21 - (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/21)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 26], G^3*m1*m2*CS[ES2, 1]*
   ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
      (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
      (6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
      (6*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/(eps*r12^5) + 
    (-10*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (110*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (38*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (164*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/49 - 
      (274*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (23*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (213*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    (logr12*(9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
       (18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
       (18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
       (18*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
       (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
       (9*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5)}, 
 {DiagS1CES2[3, 1, 27], G^3*m1*m2*CS[ES2, 1]*
   ((logr12*(-6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 6*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]] + (6*dot[n12, v[1]]^2*dot[s[1], s[1]])/
        7 + (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
       (24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
       (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
       (12*dot[s[1], v[1]]^2)/35 + (12*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]])/7 - (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
       (6*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
       (6*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
       (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
       (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5 + 
    (2*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 2*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
      (4*dot[s[1], v[1]]^2)/35 - (4*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/7 + (4*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
      (2*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
      (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/(eps*r12^5) + 
    (7*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 7*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - (113*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 - 
      (141*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (138*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (74*dot[s[1], v[1]]^2)/1225 - (86*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (774*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (71*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (663*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 - 
      (43*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (663*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5)}, 
 {DiagS1CES2[3, 1, 28], G^3*m1*m2*CS[ES2, 1]*
   (((123*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/98 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
      (937*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2450 + 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 - 
      (206*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 - 
      (206*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
    ((-131*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/48 + 8*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + (1517*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/2352 - (53*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]])/49 + (649*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/588 - (141*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/49 - (2713*dot[s[1], v[1]]^2)/29400 - 
      (106*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/49 + 
      (663*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (817*dot[n12, s[1]]^2*dot[v[1], v[1]])/2352 - 
      (2071*dot[s[1], s[1]]*dot[v[1], v[1]])/19600 - 
      (53*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (244*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    logr12*(((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((13*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 3*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (13*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/28 + (3*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (13*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (6*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (13*dot[s[1], v[1]]^2)/70 + 
        (6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (6*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (13*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (13*dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    (((4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((-13*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 + dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (13*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/84 - (dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (13*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/21 - (2*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (13*dot[s[1], v[1]]^2)/210 - 
        (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (2*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (13*dot[n12, s[1]]^2*dot[v[1], v[1]])/84 - 
        (13*dot[s[1], s[1]]*dot[v[1], v[1]])/420 - 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 29], G^3*m1*m2*CS[ES2, 1]*
   (((-86*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (1326*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (774*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (774*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    ((23*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
      (281*dot[n12, v[1]]^2*dot[s[1], s[1]])/196 - 
      (283*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 - 
      (11*dot[s[1], v[1]]^2)/98 + (641*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       588 - (173*dot[s[1], s[1]]*dot[v[1], v[1]])/588)/r12^5 + 
    logr12*(((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (-5*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (2*dot[s[1], v[1]]^2)/7 + (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/7)/r12^5) + 
    (((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((5*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 
        (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/21 - 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 + 
        (2*dot[s[1], v[1]]^2)/21 - (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/21)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 30], G^3*m1*m2*CS[ES2, 1]*
   (((97*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/98 - 
      (723*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2450 - 
      (274*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (274*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    ((-65*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/24 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      (683*dot[n12, v[1]]^2*dot[s[1], s[1]])/1176 - 
      (25*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/196 + 
      (153*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/98 + 
      (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (103*dot[s[1], v[1]]^2)/588 - (25*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/98 - (137*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (195*dot[n12, s[1]]^2*dot[v[1], v[1]])/392 - 
      (173*dot[s[1], s[1]]*dot[v[1], v[1]])/1176 - 
      (25*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 + 
      (251*dot[s[1], s[1]]*dot[v[1], v[2]])/4900)/r12^5 + 
    (((6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((-25*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 - 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (25*dot[n12, v[1]]^2*dot[s[1], s[1]])/84 + 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 + 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (5*dot[s[1], v[1]]^2)/42 + (3*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (3*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (25*dot[n12, s[1]]^2*dot[v[1], v[1]])/84 - 
        (5*dot[s[1], s[1]]*dot[v[1], v[1]])/84 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps + 
    logr12*(((-18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (18*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((25*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
        (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (25*dot[n12, v[1]]^2*dot[s[1], s[1]])/28 - 
        (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (5*dot[s[1], v[1]]^2)/14 - (9*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (9*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (25*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (5*dot[s[1], s[1]]*dot[v[1], v[1]])/28 - 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5))}, 
 {DiagS1CES2[3, 1, 31], G^3*m1*m2*CS[ES2, 1]*
   ((-14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (112*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (102*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (37*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 + 
      (52*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (37*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25 + 
      (52*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    (27*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 27*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (285*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       49 - (257*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (608*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (374*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (30*dot[s[1], v[1]]^2)/49 - (318*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (58*dot[s[1], v[1]]*dot[s[1], v[2]])/49 - 
      (131*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (43*dot[s[1], s[1]]*dot[v[1], v[1]])/49 - 
      (159*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (43*dot[s[1], s[1]]*dot[v[1], v[2]])/49)/r12^5 + 
    logr12*((18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (18*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (18*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 - 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (30*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 + (30*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (120*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (12*dot[s[1], v[1]]^2)/7 + 
        (60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (30*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[1]])/7 + 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5) + 
    ((-6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (6*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 + 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (10*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 10*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (10*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (10*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (40*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (20*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (4*dot[s[1], v[1]]^2)/7 - 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (4*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (10*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[1]])/7 - 
        (10*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 32], G^3*m1*m2*CS[ES2, 1]*
   ((10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (98*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((-167*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      (1801*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/196 + 
      (1045*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 + 
      (765*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/98 - 
      (69*dot[s[1], v[1]]*dot[s[1], v[2]])/98 + 
      (261*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 - 
      (97*dot[s[1], s[1]]*dot[v[1], v[2]])/196)/r12^5 + 
    ((4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (30*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (30*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (6*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps + 
    logr12*((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (90*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (90*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (18*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5))}, 
 {DiagS1CES2[3, 1, 33], G^3*m1*m2*CS[ES2, 1]*
   ((-22*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (174*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (74*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 + 
      (74*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25)/r12^4 + 
    (61*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 61*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (631*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       49 - (631*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (1516*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (842*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (118*dot[s[1], v[1]]^2)/49 - (674*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (118*dot[s[1], v[1]]*dot[s[1], v[2]])/49 - 
      (337*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (101*dot[s[1], s[1]]*dot[v[1], v[1]])/49 - 
      (337*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (101*dot[s[1], s[1]]*dot[v[1], v[2]])/49)/r12^5 + 
    logr12*((36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (36*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (36*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (36*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-90*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 90*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (90*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 + (90*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (360*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (180*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (36*dot[s[1], v[1]]^2)/7 + 
        (180*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (36*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (90*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (18*dot[s[1], s[1]]*dot[v[1], v[1]])/7 + 
        (90*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5) + 
    ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (30*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (30*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (120*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (12*dot[s[1], v[1]]^2)/7 - 
        (60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (30*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[1]])/7 - 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 34], (G^3*m2^3*CS[ES2, 1]*
    ((24*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 6*dot[n12, v[2]]^2*
        dot[s[1], s[1]] - 12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       (24*dot[s[1], v[2]]^2)/25 + 3*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
       (63*dot[s[1], s[1]]*dot[v[2], v[2]])/25)/r12^5 + 
     (logr12*(-21*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 3*dot[n12, v[2]]^2*
         dot[s[1], s[1]] + 12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
        (6*dot[s[1], v[2]]^2)/5 + 3*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
        (3*dot[s[1], s[1]]*dot[v[2], v[2]])/5))/r12^5 + 
     (7*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - dot[n12, v[2]]^2*
        dot[s[1], s[1]] - 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       (2*dot[s[1], v[2]]^2)/5 - dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       (dot[s[1], s[1]]*dot[v[2], v[2]])/5)/(eps*r12^5)))/m1}, 
 {DiagS1CES2[3, 1, 35], (G^3*m2^3*CS[ES2, 1]*
    ((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] + dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     ((35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
       (81*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/8 - 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
       (27*dot[n12, v[2]]^2*dot[s[1], s[1]])/8 - 5*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]] - 5*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]] + (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
        2 + dot[s[1], v[1]]*dot[s[1], v[2]] - (27*dot[s[1], v[2]]^2)/100 - 
       (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
       (dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
       (13*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 - 
       (177*dot[s[1], s[1]]*dot[v[2], v[2]])/200)/r12^5 + 
     ((-21*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
       (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 3*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]] - (3*dot[s[1], v[2]]^2)/10 + 
       (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
       (3*dot[s[1], s[1]]*dot[v[2], v[2]])/20)/(eps*r12^5) + 
     (logr12*((63*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
        (9*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 9*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]] + (9*dot[s[1], v[2]]^2)/10 - 
        (9*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
        (9*dot[s[1], s[1]]*dot[v[2], v[2]])/20))/r12^5))/m1}, 
 {DiagS1CES2[3, 1, 36], (G^3*m2^3*CS[ES2, 1]*
    ((26*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       14*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     (-106*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       28*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
       26*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       26*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       4*dot[s[1], v[1]]*dot[s[1], v[2]] + 3*dot[n12, s[1]]^2*
        dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5 + 
     ((10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
         2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (-35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
         5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
         10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
         10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
         2*dot[s[1], v[1]]*dot[s[1], v[2]] + 5*dot[n12, s[1]]^2*
          dot[v[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)/eps + 
     logr12*((-30*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
         6*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 6*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
         15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
         30*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
         30*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
         6*dot[s[1], v[1]]*dot[s[1], v[2]] - 15*dot[n12, s[1]]^2*
          dot[v[1], v[2]] + 3*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)))/m1}, 
 {DiagS1CES2[3, 1, 37], (G^3*m2^3*CS[ES2, 1]*
    ((-42*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       18*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 6*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     (177*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       177*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 51*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]] - 51*dot[n12, v[2]]^2*
        dot[s[1], s[1]] - 42*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       42*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       84*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       6*dot[s[1], v[1]]*dot[s[1], v[2]] + 6*dot[s[1], v[2]]^2 - 
       21*dot[n12, s[1]]^2*dot[v[1], v[2]] + 9*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 21*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       9*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5 + 
     logr12*((60*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
         12*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 12*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] - 12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (-210*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
         210*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 30*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], s[1]] + 30*dot[n12, v[2]]^2*
          dot[s[1], s[1]] + 60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] + 60*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] + 120*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]] - 12*dot[s[1], v[1]]*dot[s[1], v[2]] - 
         12*dot[s[1], v[2]]^2 + 30*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
         6*dot[s[1], s[1]]*dot[v[1], v[2]] + 30*dot[n12, s[1]]^2*
          dot[v[2], v[2]] - 6*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5) + 
     ((-20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
         4*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 4*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (70*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
         70*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 10*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], s[1]] - 10*dot[n12, v[2]]^2*
          dot[s[1], s[1]] - 20*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] - 20*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] - 40*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]] + 4*dot[s[1], v[1]]*dot[s[1], v[2]] + 
         4*dot[s[1], v[2]]^2 - 10*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
         2*dot[s[1], s[1]]*dot[v[1], v[2]] - 10*dot[n12, s[1]]^2*
          dot[v[2], v[2]] + 2*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)/eps))/
   m1}, {DiagS1CES2[3, 1, 38], G^3*m1*m2*CS[ES2, 1]*
   (((20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/147 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (3092*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3675 - 
      (23*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (572*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3675 + 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (572*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3675 + 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((-17*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 + 
      (11*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (73*dot[n12, v[1]]^2*dot[s[1], s[1]])/588 + 
      (10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/147 + 
      (41*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (211*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 - 
      (307*dot[s[1], v[1]]^2)/7350 - (127*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/147 + (866*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 + 
      (13*dot[n12, s[1]]^2*dot[v[1], v[1]])/196 + 
      (253*dot[s[1], s[1]]*dot[v[1], v[1]])/14700 - 
      (127*dot[n12, s[1]]^2*dot[v[1], v[2]])/294 - 
      (289*dot[s[1], s[1]]*dot[v[1], v[2]])/7350)/r12^5 + 
    logr12*(((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (4*dot[s[1], v[1]]^2)/35 + (9*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (9*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (2*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5) + 
    (((4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
        (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((-2*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/21 - 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 - 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (4*dot[s[1], v[1]]^2)/105 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (3*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (2*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[1]])/105 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 39], G^3*m1*m2*CS[ES2, 1]*
   (((103*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/49 - 
      (627*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/1225 - 
      (452*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/1225 - 
      (452*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/1225)/r12^4 + 
    (-8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (69*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (103*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (103*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/49 - 
      (452*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (103*dot[n12, s[1]]^2*dot[v[1], v[2]])/98 - 
      (627*dot[s[1], s[1]]*dot[v[1], v[2]])/2450)/r12^5 + 
    (((3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (3*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps + 
    logr12*(((-9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      ((9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (9*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5))}, 
 {DiagS1CES2[3, 1, 40], G^3*m1*m2*CS[ES2, 1]*
   (((-1961*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/147 + 
      (12262*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3675 + 
      (18749*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7350 + 
      (18749*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7350)/r12^4 + 
    ((113*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
      (160*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (508*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (2843*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/294 - 
      (8923*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/294 + 
      (4531*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/294 + 
      (3302*dot[s[1], v[1]]^2)/1225 + (1961*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/147 - (18749*dot[s[1], v[1]]*dot[s[1], v[2]])/7350 - 
      (2341*dot[n12, s[1]]^2*dot[v[1], v[1]])/294 + 
      (15331*dot[s[1], s[1]]*dot[v[1], v[1]])/7350 + 
      (1961*dot[n12, s[1]]^2*dot[v[1], v[2]])/294 - 
      (6131*dot[s[1], s[1]]*dot[v[1], v[2]])/3675)/r12^5 + 
    (((-31*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (31*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (31*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (31*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((52*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 
        (31*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (52*dot[n12, v[1]]^2*dot[s[1], s[1]])/21 + 
        (31*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (208*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 + 
        (31*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (104*dot[s[1], v[1]]^2)/105 + (31*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (31*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (52*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
        (52*dot[s[1], s[1]]*dot[v[1], v[1]])/105 + 
        (31*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (31*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps + 
    logr12*(((93*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (93*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (93*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (93*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (-52*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (93*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (52*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
        (93*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (208*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (93*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (104*dot[s[1], v[1]]^2)/35 - (93*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (93*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (52*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (52*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (93*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (93*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5))}, 
 {DiagS1CES2[3, 1, 41], G^3*m1*m2*CS[ES2, 1]*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/98 - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 + 
      (523*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2450 + 
      (19*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/100 + 
      (453*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2450 + 
      (69*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/100 + 
      (453*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2450 + 
      (69*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/100)/r12^4 + 
    ((dot[n12, s[1]]^2*dot[n12, v[1]]^2)/24 + 
      (117*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
      (115*dot[n12, v[1]]^2*dot[s[1], s[1]])/1176 - 
      (471*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/392 - 
      (73*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/294 - 
      (933*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/196 + 
      (2339*dot[s[1], v[1]]^2)/14700 - (765*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/196 + (4287*dot[s[1], v[1]]*dot[s[1], v[2]])/4900 - 
      (325*dot[n12, s[1]]^2*dot[v[1], v[1]])/1176 - 
      (1231*dot[s[1], s[1]]*dot[v[1], v[1]])/29400 - 
      (765*dot[n12, s[1]]^2*dot[v[1], v[2]])/392 + 
      (1977*dot[s[1], s[1]]*dot[v[1], v[2]])/9800)/r12^5 + 
    logr12*(((3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
      ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
        (27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
        (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/28 + 
        (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 + 
        (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (27*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 - 
        (3*dot[s[1], v[1]]^2)/70 + (27*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/14 - (27*dot[s[1], v[1]]*dot[s[1], v[2]])/70 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/28 - 
        (27*dot[s[1], s[1]]*dot[v[1], v[2]])/140)/r12^5) + 
    ((-(dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
        (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 + 
        (dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 + 
        (dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
        (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
      ((dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
        (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
        (dot[n12, v[1]]^2*dot[s[1], s[1]])/28 - 
        (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 - 
        (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 + 
        dot[s[1], v[1]]^2/70 - (9*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/14 + (9*dot[s[1], v[1]]*dot[s[1], v[2]])/70 - 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/140 - 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/28 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/140)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 42], G^3*m1*m2*CS[ES2, 1]*
   (((-43*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (173*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 + 
      (348*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 + 
      (348*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    ((131*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/48 - 
      (7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (893*dot[n12, v[1]]^2*dot[s[1], s[1]])/2352 + 
      (43*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/98 - 
      (1061*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/588 + 
      (78*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (8329*dot[s[1], v[1]]^2)/29400 + (43*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (348*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (1313*dot[n12, s[1]]^2*dot[v[1], v[1]])/2352 + 
      (6229*dot[s[1], s[1]]*dot[v[1], v[1]])/58800 + 
      (43*dot[n12, s[1]]^2*dot[v[1], v[2]])/98 - 
      (173*dot[s[1], s[1]]*dot[v[1], v[2]])/2450)/r12^5 + 
    (((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         28 + (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (3*dot[s[1], v[1]]^2)/70 + (2*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (2*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*(((6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((-9*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 3*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (9*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         28 - (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (9*dot[s[1], v[1]]^2)/70 - (6*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (6*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (9*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[1]])/140 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1CES2[3, 1, 43], G^3*m1*m2*CS[ES2, 1]*
   (((1005*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/196 - 
      (6369*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4900 - 
      (4269*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4900 - 
      (4269*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4900)/r12^4 + 
    ((-159*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 + 
      (1425*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/392 + 
      (1005*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/196 + 
      (1005*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/196 - 
      (4269*dot[s[1], v[1]]*dot[s[1], v[2]])/4900 + 
      (1005*dot[n12, s[1]]^2*dot[v[1], v[2]])/392 - 
      (6369*dot[s[1], s[1]]*dot[v[1], v[2]])/9800)/r12^5 + 
    (((9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      ((-9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (9*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps + 
    logr12*(((-27*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (27*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (27*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (27*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      ((27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (27*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (27*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (27*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5))}, 
 {DiagS1CES2[3, 1, 44], G^3*m1*m2*CS[ES2, 1]*
   (((-775*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/294 + 
      (4841*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7350 + 
      (1633*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3675 + 
      (1633*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3675)/r12^4 + 
    ((413*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/48 - 
      (121*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/12 - 
      (605*dot[n12, v[1]]^2*dot[s[1], s[1]])/336 + 
      (1069*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/588 - 
      (311*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/84 + 
      (377*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 + 
      (673*dot[s[1], v[1]]^2)/4200 + (775*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/294 - (1633*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 - 
      (71*dot[n12, s[1]]^2*dot[v[1], v[1]])/48 + 
      (3973*dot[s[1], s[1]]*dot[v[1], v[1]])/8400 + 
      (775*dot[n12, s[1]]^2*dot[v[1], v[2]])/588 - 
      (4841*dot[s[1], s[1]]*dot[v[1], v[2]])/14700)/r12^5 + 
    (((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((7*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 2*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (dot[n12, v[1]]^2*dot[s[1], s[1]])/
         4 + (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
        (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        dot[s[1], v[1]]^2/10 + (4*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (4*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/20 + 
        (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*(((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((-21*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 6*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         4 - (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
        (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (3*dot[s[1], v[1]]^2)/10 - (12*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/20 - 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1CES2[3, 1, 45], (G^3*m2^3*CS[ES2, 1]*
    (((64*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
       (20*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
       (11*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
       (11*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3)/r12^4 + 
     ((-493*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 + 
       (523*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/6 + 
       (109*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/6 - 
       (121*dot[n12, v[2]]^2*dot[s[1], s[1]])/6 + 
       (64*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
       (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
       (134*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
       (11*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + (281*dot[s[1], v[2]]^2)/75 + 
       (32*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
       (10*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
       (79*dot[n12, s[1]]^2*dot[v[2], v[2]])/6 + 
       (731*dot[s[1], s[1]]*dot[v[2], v[2]])/150)/r12^5 + 
     logr12*((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
         3*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 3*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
         63*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
         (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
         9*dot[n12, v[2]]^2*dot[s[1], s[1]] - 15*dot[n12, s[1]]*
          dot[n12, v[2]]*dot[s[1], v[1]] - 15*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] + 36*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]] + 3*dot[s[1], v[1]]*dot[s[1], v[2]] - 
         (18*dot[s[1], v[2]]^2)/5 - (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
         (3*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 9*dot[n12, s[1]]^2*
          dot[v[2], v[2]] - (9*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5) + 
     ((5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
         dot[n12, v[2]]*dot[s[1], sa[1, 1]] - dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] - dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       ((-35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
         21*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
         (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
         3*dot[n12, v[2]]^2*dot[s[1], s[1]] + 5*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] + 5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
         12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
         dot[s[1], v[1]]*dot[s[1], v[2]] + (6*dot[s[1], v[2]]^2)/5 + 
         (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
         (dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 3*dot[n12, s[1]]^2*
          dot[v[2], v[2]] + (3*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5)/
      eps))/m1}, {DiagS1CES2[3, 1, 46], 
  (G^3*m2^3*CS[ES2, 1]*
    (((23*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
       (7*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 2*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     (-44*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       (19*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
       (23*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
       (23*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
       2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
       (23*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
       (7*dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5 + 
     (((5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
         (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
         (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
         (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
       ((-35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
         (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
         (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
         (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
         (dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
         (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
         (dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5)/eps + 
     logr12*(((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
         (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
         (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
         (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
       ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
         (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
         (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
         (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
         (3*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
         (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
         (3*dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5)))/m1}, 
 {DiagS1CES2[3, 1, 47], (G^3*m2^3*CS[ES2, 1]*
    (((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
       (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
       (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
       (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
     (logr12*((-21*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
        (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 3*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]] - (3*dot[s[1], v[2]]^2)/10 + 
        (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
        (3*dot[s[1], s[1]]*dot[v[2], v[2]])/20))/r12^5 + 
     ((7*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
       (dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]] + dot[s[1], v[2]]^2/10 - 
       (dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
       (dot[s[1], s[1]]*dot[v[2], v[2]])/20)/(eps*r12^5) + 
     ((35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
       (41*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/8 - 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
       (11*dot[n12, v[2]]^2*dot[s[1], s[1]])/8 - 
       (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
       (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
       (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
       (dot[s[1], v[1]]*dot[s[1], v[2]])/2 + (19*dot[s[1], v[2]]^2)/100 - 
       (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
       (dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
       (13*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 + 
       (169*dot[s[1], s[1]]*dot[v[2], v[2]])/200)/r12^5))/m1}, 
 {DiagS1CES2[3, 1, 48], G^3*m1*m2*CS[ES2, 1]*
   (((110*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (2*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
      (1467*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (519*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2450 - 
      (519*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2450)/r12^4 + 
    logr12*(((-9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((5*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
        (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/14 + 
        (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        dot[s[1], v[1]]^2/7 + (9*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (9*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/14 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/14 + 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5) + 
    (((3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((-5*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/6 + 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/42 - 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 - 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        dot[s[1], v[1]]^2/21 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (3*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/42 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/42 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps + 
    ((-109*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/24 + 5*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + (283*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       1176 - (55*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (941*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/294 - 
      (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (275*dot[s[1], v[1]]^2)/588 - (61*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (137*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (1285*dot[n12, s[1]]^2*dot[v[1], v[1]])/1176 + 
      (235*dot[s[1], s[1]]*dot[v[1], v[1]])/392 - 
      (61*dot[n12, s[1]]^2*dot[v[1], v[2]])/98 + 
      (487*dot[s[1], s[1]]*dot[v[1], v[2]])/2450 - 
      (9*dot[n12, s[1]]^2*dot[v[2], v[2]])/14 + 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/14)/r12^5 + 
    (2*s2a[1, 2])/(3*r12^3))}, {DiagS1CES2[3, 1, 49], 
  G^3*m1*m2*CS[ES2, 1]*
   (((-7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
      (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
      (51*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/50 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
      (13*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 + 
      (13*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    logr12*(((9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
        (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 - 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 - 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
      ((dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
        (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
        (dot[n12, v[1]]^2*dot[s[1], s[1]])/28 + 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 - 
        (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 + 
        dot[s[1], v[1]]^2/70 + (45*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/14 - (9*dot[s[1], v[1]]*dot[s[1], v[2]])/14 - 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/28 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/28)/r12^5) + 
    (((-3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
      (-(dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 + 
        (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
        (dot[n12, v[1]]^2*dot[s[1], s[1]])/84 - 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 + 
        (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 - 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 - 
        dot[s[1], v[1]]^2/210 - (15*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/14 + (3*dot[s[1], v[1]]*dot[s[1], v[2]])/14 + 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/84 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/420 - 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/28 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/28)/r12^5)/eps + 
    ((-17*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/24 + 
      (19*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (1273*dot[n12, v[1]]^2*dot[s[1], s[1]])/1176 - 
      (92*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (69*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (263*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 - 
      (6403*dot[s[1], v[1]]^2)/14700 - (221*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/98 + (20*dot[s[1], v[1]]*dot[s[1], v[2]])/49 - 
      (2109*dot[n12, s[1]]^2*dot[v[1], v[1]])/392 + 
      (65347*dot[s[1], s[1]]*dot[v[1], v[1]])/29400 - 
      (221*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 + 
      (61*dot[s[1], s[1]]*dot[v[1], v[2]])/196 - 
      (27*dot[n12, s[1]]^2*dot[v[2], v[2]])/14 + 
      (9*dot[s[1], s[1]]*dot[v[2], v[2]])/14)/r12^5 + s2a[1, 2]/(3*r12^3))}, 
 {DiagS1CES2[3, 1, 50], (G^3*m2^3*CS[ES2, 1]*
    (((-13*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
       dot[n12, s[1]]*dot[s[1], a[1, 0]] - 2*dot[n12, v[1]]*
        dot[s[1], sa[1, 1]] + (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] + dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] + dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
       dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     ((53*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
       (83*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/8 - 
       (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 7*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]] + (17*dot[n12, v[2]]^2*
         dot[s[1], s[1]])/8 + (5*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]])/2 - (13*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/2 - dot[s[1], v[1]]^2/2 - 
       (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
       (11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
       dot[s[1], v[1]]*dot[s[1], v[2]] - (49*dot[s[1], v[2]]^2)/100 - 
       (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
       (11*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
       (13*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
       (5*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
       (71*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 + 
       (1151*dot[s[1], s[1]]*dot[v[2], v[2]])/200)/r12^5 + 
     (((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
         (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
         (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
         (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
       ((35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
         (7*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
         (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
         (dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 
         (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
         (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
         dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
         (dot[s[1], v[1]]*dot[s[1], v[2]])/2 - dot[s[1], v[2]]^2/10 - 
         (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
         (dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
         (dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
         (dot[s[1], s[1]]*dot[v[2], v[2]])/20)/r12^5)/eps + 
     logr12*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
         (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
         (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
         (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
       ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
         (21*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
         (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
         (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 
         (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
         (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
         3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
         (3*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + (3*dot[s[1], v[2]]^2)/10 + 
         (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
         (3*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
         (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
         (3*dot[s[1], s[1]]*dot[v[2], v[2]])/20)/r12^5) + 
     s2a[1, 2]/(3*r12^3)))/m1}, {DiagS1CES2[3, 1, 51], 
  G^3*m1*m2*CS[ES2, 1]*
   (((-68*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/147 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
      (277*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3675 + 
      (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 + 
      (1079*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7350 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 + 
      (1079*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7350 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
    ((3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/16 + 
      (43*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/12 + 
      (11*dot[n12, v[1]]^2*dot[s[1], s[1]])/784 - 
      (283*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/588 - 
      (149*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/588 - 
      (194*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 + 
      (1177*dot[s[1], v[1]]^2)/9800 - (283*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/294 + (907*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 - 
      (107*dot[n12, s[1]]^2*dot[v[1], v[1]])/2352 - 
      (1369*dot[s[1], s[1]]*dot[v[1], v[1]])/58800 - 
      (283*dot[n12, s[1]]^2*dot[v[1], v[2]])/588 + 
      (1289*dot[s[1], s[1]]*dot[v[1], v[2]])/14700)/r12^5 + 
    logr12*(((3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (-(dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (dot[n12, v[1]]^2*dot[s[1], s[1]])/28 + 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        dot[s[1], v[1]]^2/70 + (3*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (3*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5) + 
    ((-(dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 + 
        (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (dot[n12, v[1]]^2*dot[s[1], s[1]])/84 - 
        (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 - 
        (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        dot[s[1], v[1]]^2/210 - (dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/84 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/420 - 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps)}, 
 {DiagS1CES2[3, 1, 52], (G^3*m2^3*CS[ES2, 1]*
    (((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 + 
       (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
       (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
       (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3)/r12^4 + 
     (logr12*((-21*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
        (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 3*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]] - (3*dot[s[1], v[2]]^2)/10 + 
        (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
        (3*dot[s[1], s[1]]*dot[v[2], v[2]])/20))/r12^5 + 
     ((7*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
       (dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]] + dot[s[1], v[2]]^2/10 - 
       (dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
       (dot[s[1], s[1]]*dot[v[2], v[2]])/20)/(eps*r12^5) + 
     ((35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 + 
       (109*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/24 - 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/6 - 
       (31*dot[n12, v[2]]^2*dot[s[1], s[1]])/24 - 
       (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
       (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
       (13*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 + 
       (dot[s[1], v[1]]*dot[s[1], v[2]])/3 + (47*dot[s[1], v[2]]^2)/300 - 
       (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 + 
       (dot[s[1], s[1]]*dot[v[1], v[2]])/6 - 
       (37*dot[n12, s[1]]^2*dot[v[2], v[2]])/24 + 
       (497*dot[s[1], s[1]]*dot[v[2], v[2]])/600)/r12^5))/m1}, 
 {DiagS1CES2[3, 1, 53], G^3*m1*m2*CS[ES2, 1]*
   (((-209*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/147 + 
      (793*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3675 + 
      (1843*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3675 + 
      (1843*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3675)/r12^4 + 
    ((145*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/24 - 
      (35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 - 
      (1075*dot[n12, v[1]]^2*dot[s[1], s[1]])/1176 + 
      (209*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/294 - 
      (1145*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/294 + 
      (419*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 + 
      (299*dot[s[1], v[1]]^2)/588 + (209*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/147 - (1843*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 - 
      (1565*dot[n12, s[1]]^2*dot[v[1], v[1]])/1176 + 
      (123*dot[s[1], s[1]]*dot[v[1], v[1]])/392 + 
      (209*dot[n12, s[1]]^2*dot[v[1], v[2]])/294 - 
      (793*dot[s[1], s[1]]*dot[v[1], v[2]])/7350)/r12^5 + 
    (((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((25*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 - 2*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (25*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/84 + (2*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (25*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/21 + (4*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (5*dot[s[1], v[1]]^2)/42 + 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (4*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (25*dot[n12, s[1]]^2*dot[v[1], v[1]])/84 + 
        (5*dot[s[1], s[1]]*dot[v[1], v[1]])/84 + 
        (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*(((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((-25*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 6*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (25*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/28 - (6*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (25*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (12*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (5*dot[s[1], v[1]]^2)/14 - 
        (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (25*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (5*dot[s[1], s[1]]*dot[v[1], v[1]])/28 - 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1CES2[3, 2, 1], (G^3*m2^3*CS[ES2, 1]*
    (-20*dot[n12, v[2]]^2*dot[s[1], s[1]] + 20*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] - 8*dot[s[1], v[2]]^2 - 18*dot[n12, s[1]]^2*
      dot[v[2], v[2]] + 14*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 2, 2], (G^3*m2^3*CS[ES2, 1]*
    (-20*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 4*dot[n12, s[1]]*
      dot[s[1], a[2, 0]] + 16*dot[n12, a[2, 0]]*dot[s[1], s[1]]))/
   (m1*r12^4)}, {DiagS1CES2[3, 2, 3], 
  (G^3*m2^3*CS[ES2, 1]*(90*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
     38*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 2, 4], (G^3*m2^3*CS[ES2, 1]*
    (32*dot[n12, v[2]]^2*dot[s[1], s[1]] - 32*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] + 16*dot[s[1], v[2]]^2 + 16*dot[n12, s[1]]^2*
      dot[v[2], v[2]] - 32*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 2, 5], (G^3*m2^3*CS[ES2, 1]*
    ((-40*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 32*dot[n12, a[2, 0]]*
        dot[s[1], s[1]])/r12^4 + (-136*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]] + 144*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       144*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       160*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       32*dot[s[1], v[1]]*dot[s[1], v[2]] + 32*dot[s[1], v[2]]^2 - 
       156*dot[n12, s[1]]^2*dot[v[1], v[2]] + 116*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 32*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5))/m1}, 
 {DiagS1CES2[3, 2, 6], G^3*m1*m2*CS[ES2, 1]*
   ((4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 6*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] - 6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    (12*dot[n12, s[1]]^2*dot[v[1], v[1]] - 4*dot[s[1], s[1]]*dot[v[1], v[1]])/
     r12^5)}, {DiagS1CES2[3, 2, 7], 
  (G^3*m1*m2*CS[ES2, 1]*(6*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
     2*dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1CES2[3, 2, 8], G^3*m1*m2*CS[ES2, 1]*
   ((-4*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 6*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 4*dot[s[1], s[1]]*
       dot[v[1], v[2]])/r12^5)}, {DiagS1CES2[3, 2, 9], 
  (G^3*m1*m2*CS[ES2, 1]*(-12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
     4*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 2, 10], (G^3*m1*m2*CS[ES2, 1]*
    (-8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 4*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1CES2[3, 2, 11], 
  (G^3*m2^3*CS[ES2, 1]*(-210*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
     14*dot[n12, v[2]]^2*dot[s[1], s[1]] + 120*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] - 12*dot[s[1], v[2]]^2 + 45*dot[n12, s[1]]^2*
      dot[v[2], v[2]] - 7*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 2, 12], (G^3*m2^3*CS[ES2, 1]*
    ((-5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 5*dot[n12, s[1]]*
        dot[s[1], a[2, 0]])/r12^4 + 
     (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       3*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 4*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]] - 2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       2*dot[s[1], v[1]]*dot[s[1], v[2]] - dot[s[1], v[2]]^2 + 
       4*dot[n12, s[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*
        dot[v[1], v[2]] - dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       2*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5))/m1}, 
 {DiagS1CES2[3, 2, 13], G^3*m1*m2*CS[ES2, 1]*
   ((-4*dot[n12, sa[1, 1]]^2 - 4*dot[n12, s[1]]*dot[n12, sa[1, 2]])/r12^3 + 
    (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 8*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] - dot[n12, s[1]]*
       dot[s[1], a[1, 0]] + dot[n12, a[1, 0]]*dot[s[1], s[1]] + 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2)/r12^4 + 
    (-6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 6*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] - dot[s[1], v[1]]^2 + dot[n12, s[1]]^2*
       dot[v[1], v[1]])/r12^5)}, {DiagS1CES2[3, 2, 14], 
  (G^3*m1*m2*CS[ES2, 1]*(-6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
     2*dot[n12, v[1]]^2*dot[s[1], s[1]] + 3*dot[n12, s[1]]^2*
      dot[v[1], v[1]] - dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1CES2[3, 2, 15], (G^3*m1*m2*CS[ES2, 1]*
    (-30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 4*dot[n12, v[1]]^2*
      dot[s[1], s[1]] + 18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
     2*dot[s[1], v[1]]^2 + 5*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
     dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1CES2[3, 2, 16], (G^3*m1*m2*CS[ES2, 1]*
    ((-9*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
     (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 
     (9*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
     (3*dot[s[1], s[1]]*dot[v[2], v[2]])/4))/r12^5}, 
 {DiagS1CES2[3, 2, 17], (G^3*m1*m2*CS[ES2, 1]*
    ((-45*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
     (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 9*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] - (3*dot[s[1], v[2]]^2)/2 + 
     (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
     (3*dot[s[1], s[1]]*dot[v[2], v[2]])/4))/r12^5}, 
 {DiagS1CES2[3, 2, 18], (G^3*m2^3*CS[ES2, 1]*
    ((315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       105*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 25*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]] - 3*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       90*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       90*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       60*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       18*dot[s[1], v[1]]*dot[s[1], v[2]] + 6*dot[s[1], v[2]]^2 - 
       45*dot[n12, s[1]]^2*dot[v[1], v[2]] + 5*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 45*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       9*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5 + 
     (-90*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       18*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 18*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] + 18*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 
       4*dot[n12, v[2]]*s2a[1, 1])/r12^4))/m1}, 
 {DiagS1CES2[3, 2, 19], (G^3*m2^3*CS[ES2, 1]*
    (-2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] - dot[s[1], v[2]]^2 - dot[n12, s[1]]^2*
      dot[v[2], v[2]] + 2*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 2, 20], (G^3*m2^3*CS[ES2, 1]*
    ((-8*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 
       (13*dot[n12, s[1]]*dot[s[1], a[2, 0]])/2 - 
       (3*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2)/r12^4 + 
     ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
       49*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 9*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]] - (13*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
       9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       (83*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
       2*dot[s[1], v[1]]*dot[s[1], v[2]] - (11*dot[s[1], v[2]]^2)/2 + 
       (21*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
       (15*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 8*dot[n12, s[1]]^2*
        dot[v[2], v[2]] + (3*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5))/m1}, 
 {DiagS1CES2[3, 2, 21], G^3*m1*m2*CS[ES2, 1]*
   ((-3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      3*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (5*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 7*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + dot[s[1], v[1]]^2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]] - dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      dot[n12, s[1]]^2*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 2, 22], G^3*m1*m2*CS[ES2, 1]*
   ((6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/r12^4 + 
    (-9*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 21*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[1]] + dot[s[1], s[1]]*dot[v[1], v[1]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1CES2[3, 2, 23], G^3*m1*m2*CS[ES2, 1]*
   ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 3*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    (25*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 35*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - 3*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      2*dot[s[1], v[1]]^2 - 10*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] + 2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      5*dot[n12, s[1]]^2*dot[v[1], v[1]] + dot[s[1], s[1]]*dot[v[1], v[1]] - 
      5*dot[n12, s[1]]^2*dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1CES2[3, 2, 24], 
  (G^3*m1*m2*CS[ES2, 1]*((-3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
      2 + (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
     (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
     (dot[s[1], s[1]]*dot[v[1], v[2]])/2))/r12^5}, 
 {DiagS1CES2[3, 2, 25], G^3*m1*m2*CS[ES2, 1]*
   ((2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]] - dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + 
    ((-15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      dot[s[1], v[1]]*dot[s[1], v[2]] + (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/
       2 - (dot[s[1], s[1]]*dot[v[1], v[2]])/2)/r12^5)}, 
 {DiagS1CES2[3, 2, 26], (G^3*m2^3*CS[ES2, 1]*
    ((-315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       (525*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 25*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]] - (51*dot[n12, v[2]]^2*
         dot[s[1], s[1]])/4 + 90*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]] + 90*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       18*dot[s[1], v[1]]*dot[s[1], v[2]] + (15*dot[s[1], v[2]]^2)/2 + 
       45*dot[n12, s[1]]^2*dot[v[1], v[2]] - 5*dot[s[1], s[1]]*
        dot[v[1], v[2]] - (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
       (5*dot[s[1], s[1]]*dot[v[2], v[2]])/4)/r12^5 + 
     (90*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       18*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 18*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 18*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
       4*dot[n12, v[2]]*s2a[1, 1])/r12^4))/m1}, 
 {DiagS1CES2[3, 2, 27], G^3*m1*m2*CS[ES2, 1]*
   ((-6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/r12^4 + 
    ((63*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 21*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (13*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       4 + 5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 3*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 2, 28], G^3*m1*m2*CS[ES2, 1]*
   ((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 3*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    ((39*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 42*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       4 + 5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[s[1], v[1]]^2/2 + 12*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 3*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 6*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 2, 29], (G^3*m2^3*CS[ES2, 1]*
    ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 + 
       (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4)/r12^4 + 
     (7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
       2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 + 
       (11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/4 + 
       (3*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - dot[s[1], v[2]]^2/4 - 
       dot[n12, s[1]]^2*dot[v[1], v[2]] - (dot[s[1], s[1]]*dot[v[1], v[2]])/
        4 + (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
       (dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5))/m1}, 
 {DiagS1CES2[3, 2, 30], (G^3*m2^3*CS[ES2, 1]*
    ((-(dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/6 + 
       (11*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/6 - 
       (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
       (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3)/r12^4 + 
     ((7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/12 - 
       (31*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/12 - 
       (55*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/12 + 
       (73*dot[n12, v[2]]^2*dot[s[1], s[1]])/12 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 + 
       (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
       (11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
       (2*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + (7*dot[s[1], v[2]]^2)/6 - 
       (dot[n12, s[1]]^2*dot[v[1], v[2]])/12 + 
       (11*dot[s[1], s[1]]*dot[v[1], v[2]])/12 + 
       (7*dot[n12, s[1]]^2*dot[v[2], v[2]])/12 - 
       (23*dot[s[1], s[1]]*dot[v[2], v[2]])/12)/r12^5))/m1}, 
 {DiagS1CES2[3, 2, 31], (G^3*m2^3*CS[ES2, 1]*
    (((-8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 + 
       (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/6 + 
       (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/12 + 
       (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/12)/r12^4 + 
     ((28*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
       (19*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/3 - 
       (25*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/12 + 
       (19*dot[n12, v[2]]^2*dot[s[1], s[1]])/12 - 
       (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
       (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/12 + 
       (31*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/12 + 
       (dot[s[1], v[1]]*dot[s[1], v[2]])/12 - dot[s[1], v[2]]^2/12 - 
       (4*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
       (5*dot[s[1], s[1]]*dot[v[1], v[2]])/12 + 
       (dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
       (5*dot[s[1], s[1]]*dot[v[2], v[2]])/12)/r12^5))/m1}, 
 {DiagS1CES2[3, 2, 32], (G^3*m2^3*CS[ES2, 1]*
    ((-(dot[n12, a[2, 0]]*dot[n12, s[1]]^2) + 
       (dot[n12, s[1]]*dot[s[1], a[2, 0]])/2 - 
       (dot[n12, a[2, 0]]*dot[s[1], s[1]])/2)/r12^4 + 
     ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
       (25*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
       (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
       (11*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
       3*dot[n12, v[2]]^2*dot[s[1], s[1]] - (17*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]])/4 + (11*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/2 + dot[s[1], v[1]]^2/2 - 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
       (13*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
       dot[s[1], v[1]]*dot[s[1], v[2]] - dot[s[1], v[2]]^2/2 + 
       (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 2*dot[s[1], s[1]]*
        dot[v[1], v[1]] + dot[n12, s[1]]^2*dot[v[1], v[2]] - 
       2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
       (5*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
       (9*dot[s[1], s[1]]*dot[v[2], v[2]])/4)/r12^5))/m1}, 
 {DiagS1CES2[3, 3, 1], G^3*m1*m2*CS[ES2, 1]*
   ((2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (3*dot[n12, s[1]]^2*dot[v[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1CES2[3, 3, 2], 
  (G^3*m1*m2*CS[ES2, 1]*(6*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
     2*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 3, 3], (G^3*m2^3*CS[ES2, 1]*
    (-28*dot[n12, v[2]]^2*dot[s[1], s[1]] + 28*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] - 14*dot[s[1], v[2]]^2 - 14*dot[n12, s[1]]^2*
      dot[v[2], v[2]] + 28*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 3, 4], (G^3*m2^3*CS[ES2, 1]*
    (26*dot[n12, v[2]]^2*dot[s[1], s[1]] - 30*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] + 9*dot[s[1], v[2]]^2 + 30*dot[n12, s[1]]^2*
      dot[v[2], v[2]] - 17*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 3, 5], (G^3*m2^3*CS[ES2, 1]*
    ((33*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 21*dot[n12, a[2, 0]]*
        dot[s[1], s[1]])/r12^4 + (57*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]] - 85*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
       6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       63*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       105*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       15*dot[s[1], v[1]]*dot[s[1], v[2]] - 21*dot[s[1], v[2]]^2 + 
       87*dot[n12, s[1]]^2*dot[v[1], v[2]] - 56*dot[s[1], s[1]]*
        dot[v[1], v[2]] + 21*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5))/m1}, 
 {DiagS1CES2[3, 3, 6], (G^3*m2^3*CS[ES2, 1]*
    (((945*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
       (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
       (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/8 + 
       (33*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 
       (135*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
       (135*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 + 
       45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       (27*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - (9*dot[s[1], v[2]]^2)/2 - 
       (135*dot[n12, s[1]]^2*dot[v[1], v[2]])/8 + 
       (15*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
       (3*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5 + 
     ((-135*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 + 
       (27*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 + 
       (27*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 + 
       (27*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4 - 
       (3*dot[n12, v[2]]*s2a[1, 1])/2)/r12^4))/m1}, 
 {DiagS1CES2[3, 3, 7], G^3*m1*m2*CS[ES2, 1]*
   (((3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 - 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2)/r12^4 + 
    ((-9*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
      (21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      dot[n12, v[1]]^2*dot[s[1], s[1]] - (5*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]])/4 + (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/2 - (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5)}, 
 {DiagS1CES2[3, 3, 8], G^3*m1*m2*CS[ES2, 1]*
   (((dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 + 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4)/r12^4 + 
    ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
      (21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/8 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/8 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/8)/r12^5)}, 
 {DiagS1CES2[3, 3, 9], (G^3*m2^3*CS[ES2, 1]*
    ((dot[n12, a[2, 0]]*dot[s[1], s[1]])/(2*r12^4) + 
     ((3*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 - 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
       (7*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
       (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
       dot[s[1], v[1]]^2/4 + (dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
       (dot[n12, s[1]]^2*dot[v[1], v[1]])/8 - 
       (dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
       (dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
       (405*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 + 
       (131*dot[s[1], s[1]]*dot[v[2], v[2]])/8)/r12^5))/m1}, 
 {DiagS1CES2[3, 3, 10], G^3*m1*m2*CS[ES2, 1]*
   (((dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] + (dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2)/r12^4 + 
    ((-3*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
      dot[s[1], v[1]]^2/4 - (27*dot[n12, s[1]]^2*dot[v[1], v[1]])/8 + 
      (11*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
      (81*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 + 
      (27*dot[s[1], s[1]]*dot[v[2], v[2]])/8)/r12^5 + s2a[1, 2]/(2*r12^3))}, 
 {DiagS1CES2[3, 4, 1], G^3*m2^2*CS[ES2, 1]*
   ((4*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (6*dot[n12, s[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1CES2[3, 4, 2], 
  (G^3*m2^2*CS[ES2, 1]*(6*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
     2*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 4, 3], (G^3*m2^2*CS[ES2, 1]*
    (6*dot[n12, s[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]]))/
   r12^5}, {DiagS1CES2[3, 4, 4], 
  (G^3*m2^2*CS[ES2, 1]*(-8*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
     8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 4*dot[s[1], v[2]]^2 - 
     4*dot[n12, s[1]]^2*dot[v[2], v[2]] + 8*dot[s[1], s[1]]*dot[v[2], v[2]]))/
   r12^5}, {DiagS1CES2[3, 4, 5], 
  (G^3*m2^2*CS[ES2, 1]*(8*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
     8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 3*dot[s[1], v[2]]^2 + 
     8*dot[n12, s[1]]^2*dot[v[2], v[2]] - 5*dot[s[1], s[1]]*dot[v[2], v[2]]))/
   r12^5}, {DiagS1CES2[3, 4, 6], 
  (G^3*m2^2*CS[ES2, 1]*(-24*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
     24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 9*dot[s[1], v[2]]^2 - 
     24*dot[n12, s[1]]^2*dot[v[2], v[2]] + 15*dot[s[1], s[1]]*
      dot[v[2], v[2]]))/r12^5}, {DiagS1CES2[3, 4, 7], 
  G^3*m2^2*CS[ES2, 1]*((14*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
      10*dot[n12, a[2, 0]]*dot[s[1], s[1]])/r12^4 + 
    (34*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      42*dot[n12, v[2]]^2*dot[s[1], s[1]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      46*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      8*dot[s[1], v[1]]*dot[s[1], v[2]] - 10*dot[s[1], v[2]]^2 + 
      36*dot[n12, s[1]]^2*dot[v[1], v[2]] - 24*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 10*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 4, 8], G^3*m2^2*CS[ES2, 1]*
   ((14*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 10*dot[n12, a[2, 0]]*
       dot[s[1], s[1]])/r12^4 + 
    (38*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      46*dot[n12, v[2]]^2*dot[s[1], s[1]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 44*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      54*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      8*dot[s[1], v[1]]*dot[s[1], v[2]] - 10*dot[s[1], v[2]]^2 + 
      36*dot[n12, s[1]]^2*dot[v[1], v[2]] - 24*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 10*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 4, 9], (G^3*m2^2*CS[ES2, 1]*
    (48*dot[n12, s[1]]^2*dot[v[1], v[2]] - 16*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1CES2[3, 4, 10], 
  G^3*m2^2*CS[ES2, 1]*(((-3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       2 + (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2)/r12^4 + 
    ((21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      dot[n12, v[2]]^2*dot[s[1], s[1]] - (3*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/2 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/2 - (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5)}, 
 {DiagS1CES2[3, 4, 11], G^3*m2^2*CS[ES2, 1]*
   ((-36*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 42*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + 8*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      6*dot[n12, s[1]]^2*dot[v[1], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5 + (12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      6*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + dot[n12, v[1]]*s2a[1, 1])/
     r12^4)}, {DiagS1CES2[3, 4, 12], G^3*m2^2*CS[ES2, 1]*
   ((dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
    ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
      (21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5)}, 
 {DiagS1CES2[3, 4, 13], G^3*m2^2*CS[ES2, 1]*
   ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 3*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + 
    (42*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      24*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + dot[n12, v[2]]^2*
       dot[s[1], s[1]] - 12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      3*dot[s[1], v[1]]*dot[s[1], v[2]] - (3*dot[s[1], v[2]]^2)/2 - 
      6*dot[n12, s[1]]^2*dot[v[1], v[2]] + (dot[s[1], s[1]]*dot[v[2], v[2]])/
       2)/r12^5)}, {DiagS1CES2[3, 4, 14], G^3*m2^2*CS[ES2, 1]*
   (((3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
      (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2)/r12^4 + 
    ((-9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      3*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      (dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5)}, 
 {DiagS1CES2[3, 4, 15], G^3*m2^2*CS[ES2, 1]*
   ((30*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 2*dot[n12, v[1]]^2*
       dot[s[1], s[1]] + 4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      dot[n12, v[2]]^2*dot[s[1], s[1]] - 12*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      3*dot[s[1], v[1]]*dot[s[1], v[2]] - (3*dot[s[1], v[2]]^2)/2 - 
      6*dot[n12, s[1]]^2*dot[v[1], v[2]] + (dot[s[1], s[1]]*dot[v[2], v[2]])/
       2)/r12^5 + (-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 3*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]] + dot[n12, v[1]]*s2a[1, 1] - 
      dot[n12, v[2]]*s2a[1, 1])/r12^4)}, {DiagS1CES2[3, 4, 16], 
  G^3*m2^2*CS[ES2, 1]*((dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    ((-3*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      dot[s[1], v[1]]^2/2 + (9*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      dot[s[1], s[1]]*dot[v[1], v[1]] + (9*dot[n12, s[1]]^2*dot[v[2], v[2]])/
       2 - (3*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5 + s2a[1, 2]/r12^3)}, 
 {DiagS1CES2[3, 4, 17], G^3*m2^2*CS[ES2, 1]*
   ((dot[n12, a[1, 0]]*dot[s[1], s[1]] - 3*dot[n12, a[2, 0]]*dot[s[1], s[1]])/
     r12^4 + (-5*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      22*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      19*dot[n12, v[2]]^2*dot[s[1], s[1]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[s[1], v[1]]^2 - 2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      16*dot[n12, s[1]]^2*dot[v[1], v[1]] + 6*dot[s[1], s[1]]*
       dot[v[1], v[1]] - 4*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      36*dot[n12, s[1]]^2*dot[v[2], v[2]] - 9*dot[s[1], s[1]]*
       dot[v[2], v[2]])/r12^5)}, {DiagS1CES2[3, 5, 1], 
  G^3*m1*m2*CS[ES2, 1]*(((-32*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
      (48*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
      (48*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
    ((96*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
      (96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
      (144*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
      (48*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)}, 
 {DiagS1CES2[3, 5, 2], G^3*m1*m2*CS[ES2, 1]*
   (((32*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
      (48*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
      (48*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
    ((144*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
      (48*dot[s[1], s[1]]*dot[v[1], v[1]])/7)/r12^5)}, 
 {DiagS1CES2[3, 5, 3], (G^3*m1*m2*CS[ES2, 1]*
    ((-96*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
     (192*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
     (64*dot[s[1], s[1]]*dot[v[1], v[2]])/7))/r12^5}, 
 {DiagS1CES2[3, 5, 4], (G^3*m1*m2*CS[ES2, 1]*
    ((24*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
     (8*dot[s[1], s[1]]*dot[v[1], v[1]])/7))/r12^5}, 
 {DiagS1CES2[3, 5, 5], (G^3*m2^3*CS[ES2, 1]*
    ((-32*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 16*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] + 16*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     (-80*dot[n12, s[1]]^2*dot[v[1], v[2]] + 48*dot[s[1], s[1]]*
        dot[v[1], v[2]])/r12^5))/m1}, {DiagS1CES2[3, 5, 6], 
  (G^3*m2^3*CS[ES2, 1]*(40*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
     24*dot[s[1], s[1]]*dot[v[2], v[2]]))/(m1*r12^5)}, 
 {DiagS1CES2[3, 5, 7], G^3*m1*m2*CS[ES2, 1]*
   (((-404*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      22*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (3476*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (174*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (676*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (74*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (676*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225 - 
      (74*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((61*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 95*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (655*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       147 + 21*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (444*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      22*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (1636*dot[s[1], v[1]]^2)/3675 + 22*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - (74*dot[s[1], v[1]]*dot[s[1], v[2]])/25 - 
      (69*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (1693*dot[s[1], s[1]]*dot[v[1], v[1]])/3675 + 11*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - (87*dot[s[1], s[1]]*dot[v[1], v[2]])/25)/r12^5 + 
    (((-24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (24*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (24*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (24*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((22*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 42*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (22*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/21 + 6*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]] - (88*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
         21 + 12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
        (44*dot[s[1], v[1]]^2)/105 + 12*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]] - (12*dot[s[1], v[1]]*dot[s[1], v[2]])/5 - 
        (22*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
        (22*dot[s[1], s[1]]*dot[v[1], v[1]])/105 + 6*dot[n12, s[1]]^2*
         dot[v[1], v[2]] - (6*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)/
     eps + logr12*(((72*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (72*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (36*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (72*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (36*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (72*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
        (36*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-22*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 126*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (22*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - 18*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[1]] + (88*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
         7 - 36*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
        (44*dot[s[1], v[1]]^2)/35 - 36*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]] + (36*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
        (22*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (22*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 18*dot[n12, s[1]]^2*
         dot[v[1], v[2]] + (18*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5))}, 
 {DiagS1CES2[3, 5, 8], (G^3*m2^3*CS[ES2, 1]*
    ((42*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       18*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 6*dot[n12, sa[1, 1]]*
        dot[s[1], v[2]] - 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
     (-177*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       41*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 51*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]] - 11*dot[n12, v[2]]^2*
        dot[s[1], s[1]] + 42*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
       42*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
       20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
       6*dot[s[1], v[1]]*dot[s[1], v[2]] + (38*dot[s[1], v[2]]^2)/25 + 
       21*dot[n12, s[1]]^2*dot[v[1], v[2]] - 9*dot[s[1], s[1]]*
        dot[v[1], v[2]] - 3*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
       (19*dot[s[1], s[1]]*dot[v[2], v[2]])/25)/r12^5 + 
     logr12*((-60*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
         12*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 12*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] + 12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (210*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
         42*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 30*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], s[1]] + 6*dot[n12, v[2]]^2*
          dot[s[1], s[1]] - 60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] - 60*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] + 24*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]] + 12*dot[s[1], v[1]]*dot[s[1], v[2]] - 
         (12*dot[s[1], v[2]]^2)/5 - 30*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
         6*dot[s[1], s[1]]*dot[v[1], v[2]] + 6*dot[n12, s[1]]^2*
          dot[v[2], v[2]] - (6*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5) + 
     ((20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
         4*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 4*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] - 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
       (-70*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
         14*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 10*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], s[1]] - 2*dot[n12, v[2]]^2*
          dot[s[1], s[1]] + 20*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] + 20*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
         4*dot[s[1], v[1]]*dot[s[1], v[2]] + (4*dot[s[1], v[2]]^2)/5 + 
         10*dot[n12, s[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*
          dot[v[1], v[2]] - 2*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
         (2*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5)/eps))/m1}, 
 {DiagS1CES2[3, 6, 1], (G^3*m2^2*CS[ES2, 1]*
    (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
     12*dot[s[1], v[1]]*dot[s[1], v[2]] + 44*dot[n12, s[1]]^2*
      dot[v[1], v[2]] - 40*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 2], G^3*m2^2*CS[ES2, 1]*
   ((14*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 4*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] - 14*dot[n12, a[2, 0]]*dot[s[1], s[1]])/r12^4 + 
    (-32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      32*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 4*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      6*dot[s[1], v[1]]*dot[s[1], v[2]] + 8*dot[s[1], v[2]]^2 + 
      6*dot[s[1], s[1]]*dot[v[1], v[2]] - 8*dot[s[1], s[1]]*dot[v[2], v[2]])/
     r12^5)}, {DiagS1CES2[3, 6, 3], G^3*m2^2*CS[ES2, 1]*
   ((-32*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 8*dot[n12, s[1]]*
       dot[s[1], a[1, 0]] + 32*dot[n12, a[1, 0]]*dot[s[1], s[1]])/r12^4 + 
    (32*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 32*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - 8*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 6*dot[s[1], v[1]]^2 + 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      8*dot[s[1], v[1]]*dot[s[1], v[2]] - 6*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      8*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 4], G^3*m2^2*CS[ES2, 1]*
   ((-4*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 6*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 4*dot[s[1], s[1]]*
       dot[v[1], v[2]])/r12^5)}, {DiagS1CES2[3, 6, 5], 
  (G^3*m2^2*CS[ES2, 1]*(-36*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     96*dot[n12, s[1]]^2*dot[v[1], v[2]] + 32*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1CES2[3, 6, 6], 
  (G^3*m2^2*CS[ES2, 1]*(8*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
     8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 4*dot[s[1], v[2]]^2 + 
     4*dot[n12, s[1]]^2*dot[v[2], v[2]] - 8*dot[s[1], s[1]]*dot[v[2], v[2]]))/
   r12^5}, {DiagS1CES2[3, 6, 7], 
  (G^3*m2^2*CS[ES2, 1]*(-8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     4*dot[s[1], v[1]]*dot[s[1], v[2]] - 4*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
     8*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 8], G^3*m2^2*CS[ES2, 1]*
   ((4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 6*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] - 6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    (12*dot[n12, s[1]]^2*dot[v[1], v[1]] - 4*dot[s[1], s[1]]*dot[v[1], v[1]])/
     r12^5)}, {DiagS1CES2[3, 6, 9], 
  (G^3*m2^2*CS[ES2, 1]*(-8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 4*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1CES2[3, 6, 10], 
  G^3*m2^2*CS[ES2, 1]*((-34*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 
      14*dot[n12, a[2, 0]]*dot[s[1], s[1]])/r12^4 + 
    (-46*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      66*dot[n12, v[2]]^2*dot[s[1], s[1]] + 34*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + 76*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      134*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      20*dot[s[1], v[1]]*dot[s[1], v[2]] + 26*dot[s[1], v[2]]^2 - 
      68*dot[n12, s[1]]^2*dot[v[1], v[2]] + 36*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 14*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 11], G^3*m2^2*CS[ES2, 1]*
   ((34*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 14*dot[n12, a[1, 0]]*
       dot[s[1], s[1]])/r12^4 + (46*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      66*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      110*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      134*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      20*dot[s[1], v[1]]^2 - 26*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      68*dot[n12, s[1]]^2*dot[v[1], v[1]] - 36*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 14*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 12], G^3*m2^2*CS[ES2, 1]*
   ((-16*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 8*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + 8*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-32*dot[n12, s[1]]^2*dot[v[1], v[2]] + 16*dot[s[1], s[1]]*
       dot[v[1], v[2]])/r12^5)}, {DiagS1CES2[3, 6, 13], 
  (G^3*m2^2*CS[ES2, 1]*(-12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
     4*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 14], G^3*m2^2*CS[ES2, 1]*
   ((-16*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 8*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + 8*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-32*dot[n12, s[1]]^2*dot[v[1], v[2]] + 16*dot[s[1], s[1]]*
       dot[v[1], v[2]])/r12^5)}, {DiagS1CES2[3, 6, 15], 
  (G^3*m2^2*CS[ES2, 1]*(12*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
     4*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 16], (G^3*m2^2*CS[ES2, 1]*
    (-12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 4*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1CES2[3, 6, 17], 
  (G^3*m2^2*CS[ES2, 1]*(32*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
     16*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 18], G^3*m2^2*CS[ES2, 1]*
   ((-4*dot[n12, sa[1, 1]]^2 - 4*dot[n12, s[1]]*dot[n12, sa[1, 2]])/r12^3 + 
    (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 8*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] - dot[n12, s[1]]*
       dot[s[1], a[1, 0]] + dot[n12, a[1, 0]]*dot[s[1], s[1]] + 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2)/r12^4 + 
    (-6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 6*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] - dot[s[1], v[1]]^2 + dot[n12, s[1]]^2*
       dot[v[1], v[1]])/r12^5)}, {DiagS1CES2[3, 6, 19], 
  (G^3*m2^2*CS[ES2, 1]*((87*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
     (13*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 12*dot[n12, s[1]]*
      dot[n12, v[2]]*dot[s[1], v[2]] + (3*dot[s[1], v[2]]^2)/2 - 
     (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
     (13*dot[s[1], s[1]]*dot[v[2], v[2]])/4))/r12^5}, 
 {DiagS1CES2[3, 6, 20], (G^3*m2^2*CS[ES2, 1]*
    (-144*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 25*dot[n12, v[1]]^2*
      dot[s[1], s[1]] + 69*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
     6*dot[s[1], v[1]]^2 + 33*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
     9*dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1CES2[3, 6, 21], (G^3*m2^2*CS[ES2, 1]*
    ((15*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
     (dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 3*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] + dot[s[1], v[2]]^2/2 - 
     (5*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
     (dot[s[1], s[1]]*dot[v[2], v[2]])/4))/r12^5}, 
 {DiagS1CES2[3, 6, 22], (G^3*m2^2*CS[ES2, 1]*
    (90*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 12*dot[n12, v[1]]^2*
      dot[s[1], s[1]] - 54*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
     6*dot[s[1], v[1]]^2 - 15*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
     3*dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1CES2[3, 6, 23], G^3*m2^2*CS[ES2, 1]*
   ((16*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 4*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] - 4*dot[n12, a[2, 0]]*dot[s[1], s[1]])/r12^4 + 
    (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      4*dot[n12, v[2]]^2*dot[s[1], s[1]] - dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 13*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]] + 5*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      14*dot[s[1], s[1]]*dot[v[1], v[2]] + 8*dot[n12, s[1]]^2*
       dot[v[2], v[2]] - 8*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 24], (G^3*m2^2*CS[ES2, 1]*
    (-6*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 2*dot[n12, v[2]]^2*
      dot[s[1], s[1]] + 3*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
     dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 25], (G^3*m2^2*CS[ES2, 1]*
    ((3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
     (dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
     (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
     (dot[s[1], s[1]]*dot[v[1], v[1]])/2))/r12^5}, 
 {DiagS1CES2[3, 6, 26], G^3*m2^2*CS[ES2, 1]*
   ((dot[n12, sa[1, 1]]^2 + dot[n12, s[1]]*dot[n12, sa[1, 2]] + 
      dot[s[1], sa[1, 2]] + dot[sa[1, 1], sa[1, 1]])/r12^3 + 
    (-2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 8*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] + 2*dot[n12, s[1]]*
       dot[s[1], a[1, 0]] - 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 3*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]])/r12^4 + (12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + dot[s[1], v[1]]^2 - 
      4*dot[n12, s[1]]^2*dot[v[1], v[1]] + dot[s[1], s[1]]*dot[v[1], v[1]])/
     r12^5)}, {DiagS1CES2[3, 6, 27], 
  (G^3*m2^2*CS[ES2, 1]*(-48*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
     32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 4*dot[s[1], v[2]]^2 + 
     8*dot[n12, s[1]]^2*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 28], (G^3*m2^2*CS[ES2, 1]*
    (18*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 6*dot[n12, v[2]]^2*
      dot[s[1], s[1]] - 9*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
     3*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 29], (G^3*m2^2*CS[ES2, 1]*
    (144*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 96*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] + 12*dot[s[1], v[2]]^2 - 24*dot[n12, s[1]]^2*
      dot[v[2], v[2]]))/r12^5}, {DiagS1CES2[3, 6, 30], 
  G^3*m2^2*CS[ES2, 1]*((-8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + (12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      dot[n12, v[1]]^2*dot[s[1], s[1]] + dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + dot[s[1], v[1]]^2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]] - dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      dot[n12, s[1]]^2*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 31], G^3*m2^2*CS[ES2, 1]*
   ((30*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      6*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 6*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - 6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    ((-201*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
      57*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      (29*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]] + 33*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + 24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      33*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      6*dot[s[1], v[1]]*dot[s[1], v[2]] + 3*dot[s[1], v[2]]^2 + 
      (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
      (11*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - dot[s[1], s[1]]*
       dot[v[2], v[2]])/r12^5)}, {DiagS1CES2[3, 6, 32], 
  G^3*m2^2*CS[ES2, 1]*((288*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      48*dot[n12, v[1]]^2*dot[s[1], s[1]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 144*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      12*dot[s[1], v[1]]^2 + 9*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 33*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
      7*dot[s[1], s[1]]*dot[v[1], v[1]] - 33*dot[n12, s[1]]^2*
       dot[v[1], v[2]] + 11*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5 + 
    (-96*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      30*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 15*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + 15*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      4*dot[n12, v[1]]*s2a[1, 1])/r12^4)}, {DiagS1CES2[3, 6, 33], 
  G^3*m2^2*CS[ES2, 1]*((2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]] - dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + 
    ((-25*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
      5*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      dot[n12, v[2]]^2*dot[s[1], s[1]] + 3*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + 5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      dot[s[1], v[1]]*dot[s[1], v[2]] + (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/
       2 - (dot[s[1], s[1]]*dot[v[1], v[2]])/2)/r12^5)}, 
 {DiagS1CES2[3, 6, 34], (G^3*m2^2*CS[ES2, 1]*
    (-2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     dot[s[1], v[1]]*dot[s[1], v[2]] - dot[n12, s[1]]^2*dot[v[1], v[2]] + 
     2*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 6, 35], G^3*m2^2*CS[ES2, 1]*
   ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 3*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + 3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    (30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 30*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - 4*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 2*dot[s[1], v[1]]^2 - 
      10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]] - 5*dot[n12, s[1]]^2*
       dot[v[1], v[1]] + dot[s[1], s[1]]*dot[v[1], v[1]] - 
      5*dot[n12, s[1]]^2*dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1CES2[3, 6, 36], G^3*m2^2*CS[ES2, 1]*
   ((14*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 14*dot[n12, a[2, 0]]*
       dot[n12, s[1]]^2 - (17*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
      7*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]])/2 + dot[n12, a[2, 0]]*
       dot[s[1], s[1]])/r12^4 + (-36*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      46*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      82*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      (dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
      (21*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      3*dot[n12, v[2]]^2*dot[s[1], s[1]] + (41*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/2 - (59*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/2 - dot[s[1], v[1]]^2 - 12*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]] - 51*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] + (13*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      5*dot[s[1], v[2]]^2 + 7*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      2*dot[s[1], s[1]]*dot[v[1], v[1]] - 8*dot[n12, s[1]]^2*
       dot[v[1], v[2]] + (3*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
      14*dot[n12, s[1]]^2*dot[v[2], v[2]] - dot[s[1], s[1]]*dot[v[2], v[2]])/
     r12^5)}, {DiagS1CES2[3, 6, 37], G^3*m2^2*CS[ES2, 1]*
   ((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/r12^4 + 
    (-24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      36*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 4*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 8*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[v[2], v[2]] + dot[s[1], s[1]]*dot[v[2], v[2]])/
     r12^5)}, {DiagS1CES2[3, 6, 38], G^3*m2^2*CS[ES2, 1]*
   ((-6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/r12^4 + 
    (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 18*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - 3*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1CES2[3, 6, 39], G^3*m2^2*CS[ES2, 1]*
   ((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 3*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (8*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 32*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      2*dot[s[1], v[1]]*dot[s[1], v[2]] + 8*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 40], G^3*m2^2*CS[ES2, 1]*
   ((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 4*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + 
    (32*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      64*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 16*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      4*dot[s[1], v[1]]*dot[s[1], v[2]] + 4*dot[s[1], v[2]]^2 - 
      8*dot[n12, s[1]]^2*dot[v[1], v[2]] - 8*dot[n12, s[1]]^2*
       dot[v[2], v[2]])/r12^5)}, {DiagS1CES2[3, 6, 41], 
  (G^3*m2^2*CS[ES2, 1]*(6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
     6*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 2*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[1]] - 2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
     3*dot[n12, s[1]]^2*dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[2]] - 
     3*dot[n12, s[1]]^2*dot[v[2], v[2]] + dot[s[1], s[1]]*dot[v[2], v[2]]))/
   r12^5}, {DiagS1CES2[3, 6, 42], G^3*m2^2*CS[ES2, 1]*
   ((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 4*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + 
    (48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      48*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 16*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      4*dot[s[1], v[1]]*dot[s[1], v[2]] + 4*dot[s[1], v[2]]^2 - 
      8*dot[n12, s[1]]^2*dot[v[1], v[2]] - 8*dot[n12, s[1]]^2*
       dot[v[2], v[2]])/r12^5)}, {DiagS1CES2[3, 6, 43], 
  G^3*m2^2*CS[ES2, 1]*(((315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
      393*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      144*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 63*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] - 23*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      108*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (9*dot[s[1], v[1]]^2)/2 + 96*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      18*dot[s[1], v[1]]*dot[s[1], v[2]] + 6*dot[s[1], v[2]]^2 - 
      (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 48*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 10*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      2*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5 + 
    (-30*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      96*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      6*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 30*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 6*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      15*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 6*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - 15*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, v[2]]*s2a[1, 1])/r12^4)}, {DiagS1CES2[3, 6, 44], 
  G^3*m2^2*CS[ES2, 1]*((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 3*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - 3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    ((35*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 47*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + 6*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 6*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] - dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      14*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[s[1], v[1]]^2/2 + 15*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      3*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 6*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 45], G^3*m2^2*CS[ES2, 1]*
   ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]])/r12^4 + (30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      57*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (33*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 - 6*dot[n12, v[1]]^2*
       dot[s[1], s[1]] + 13*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (7*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 12*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + 6*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + 12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      6*dot[n12, s[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 
      (dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5)}, 
 {DiagS1CES2[3, 6, 46], G^3*m2^2*CS[ES2, 1]*
   ((-8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      40*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      8*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 8*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + (16*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      120*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      20*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      8*dot[s[1], v[1]]*dot[s[1], v[2]] + dot[s[1], v[2]]^2 + 
      16*dot[n12, s[1]]^2*dot[v[1], v[2]] - 4*dot[n12, s[1]]^2*
       dot[v[2], v[2]] + dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 6, 47], G^3*m2^2*CS[ES2, 1]*
   ((3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
    ((-21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
      7*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 5*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]])/2 - (3*dot[s[1], v[2]]^2)/2 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + dot[s[1], s[1]]*
       dot[v[1], v[2]] - 3*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
      (7*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5)}, 
 {DiagS1CES2[3, 6, 48], G^3*m2^2*CS[ES2, 1]*
   (((7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
      (8*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6)/r12^4 + 
    ((-49*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 + 
      (49*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/6 + 
      (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (20*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 + 
      (11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 + 
      (5*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - (11*dot[s[1], v[2]]^2)/6 + 
      (7*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 - 
      (4*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      (13*dot[n12, s[1]]^2*dot[v[2], v[2]])/6 + 
      (10*dot[s[1], s[1]]*dot[v[2], v[2]])/3)/r12^5)}, 
 {DiagS1CES2[3, 6, 49], G^3*m2^2*CS[ES2, 1]*
   (((-37*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/6 + 
      (23*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/6 - 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3)/r12^4 + 
    ((215*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 - 
      (259*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/12 - 
      (137*dot[n12, v[1]]^2*dot[s[1], s[1]])/12 + 
      (115*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/12 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      (10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (11*dot[s[1], v[1]]^2)/6 + (37*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/6 + (2*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (47*dot[n12, s[1]]^2*dot[v[1], v[1]])/12 + 
      (55*dot[s[1], s[1]]*dot[v[1], v[1]])/12 + 
      (37*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 - 
      (23*dot[s[1], s[1]]*dot[v[1], v[2]])/12)/r12^5)}, 
 {DiagS1CES2[3, 6, 50], G^3*m2^2*CS[ES2, 1]*
   ((-(dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 - 
      (10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 + 
      (8*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] - (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3)/r12^4 + 
    ((-55*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 + 
      (191*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/12 - 
      (23*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/3 + 
      (13*dot[n12, v[1]]^2*dot[s[1], s[1]])/12 - 
      (95*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/12 + 
      (20*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      dot[s[1], v[1]]^2/6 - (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       6 - (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (4*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + (7*dot[s[1], v[2]]^2)/3 - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/12 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/12 - 
      (29*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 + 
      (55*dot[s[1], s[1]]*dot[v[1], v[2]])/12 + 
      (5*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
      (10*dot[s[1], s[1]]*dot[v[2], v[2]])/3)/r12^5)}, 
 {DiagS1CES2[3, 6, 51], G^3*m2^2*CS[ES2, 1]*
   ((-6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 8*dot[n12, a[2, 0]]*
       dot[n12, s[1]]^2 + (5*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
      4*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]])/2)/r12^4 + 
    (30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 62*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + 72*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
      (41*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      3*dot[s[1], v[1]]^2 + 27*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 44*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 4*dot[s[1], v[2]]^2 - 
      18*dot[n12, s[1]]^2*dot[v[1], v[1]] + 13*dot[s[1], s[1]]*
       dot[v[1], v[1]] - 3*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
      (25*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 17*dot[n12, s[1]]^2*
       dot[v[2], v[2]] + 15*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 7, 1], 0}, {DiagS1CES2[3, 7, 2], 0}, 
 {DiagS1CES2[3, 7, 3], 0}, {DiagS1CES2[3, 7, 4], 0}, 
 {DiagS1CES2[3, 7, 5], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/8 - 
      (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 - 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/8 + 
      (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/8 + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/8 + 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4)/r12^4 + 
    ((-525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/128 + 
      (315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
      (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/64 + 
      (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/128 - 
      (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/8 + 
      (45*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 + 
      (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/32 - 
      (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
      (15*dot[s[1], v[1]]^2)/64 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/4 + (45*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/16 + (9*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (9*dot[s[1], v[2]]^2)/32 + (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/128 - 
      (15*dot[s[1], s[1]]*dot[v[1], v[1]])/128 - 
      (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/8 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/64 - 
      (9*dot[s[1], s[1]]*dot[v[2], v[2]])/64)/r12^5)}, 
 {DiagS1CES2[3, 8, 1], 0}, {DiagS1CES2[3, 8, 2], 0}, 
 {DiagS1CES2[3, 8, 3], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/8 - 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/8 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/8 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/8)/r12^4 + 
    ((-315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/64 + 
      (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/64 + 
      (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/16 - 
      (9*dot[s[1], v[1]]^2)/32 + (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/64 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]])/64)/r12^5)}, 
 {DiagS1CES2[3, 8, 4], (G^3*m2^2*Pi^2*CS[ES2, 1]*
    ((-525*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 + 
     (75*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 + 
     (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 - 
     (15*dot[s[1], v[2]]^2)/64 + (75*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 - 
     (15*dot[s[1], s[1]]*dot[v[2], v[2]])/128))/r12^5}, 
 {DiagS1CES2[3, 8, 5], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((-3*dot[n12, sa[1, 1]]^2)/16 - (3*dot[n12, s[1]]*dot[n12, sa[1, 2]])/
       16 + dot[s[1], sa[1, 2]]/16 + dot[sa[1, 1], sa[1, 1]]/16)/r12^3 + 
    ((15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/32 + 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/8 - 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]])/16 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]])/32 - 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/8 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/8 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/8)/r12^4 + 
    ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/32 + 
      (15*dot[n12, v[1]]^2*dot[s[1], s[1]])/32 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/8 - 
      (3*dot[s[1], v[1]]^2)/16 + (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/32 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]])/32)/r12^5)}, 
 {DiagS1CES2[3, 8, 6], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((-15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/32 - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/16 + 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]])/32 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/16 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/16 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/16)/r12^4 + 
    ((105*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/32 - 
      (15*dot[n12, v[1]]^2*dot[s[1], s[1]])/32 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/8 + 
      (3*dot[s[1], v[1]]^2)/16 - (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/32 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]])/32)/r12^5)}, 
 {DiagS1CES2[3, 8, 7], 0}, {DiagS1CES2[3, 8, 8], 
  G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/32 - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/32 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/32 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/32)/r12^4 + 
    ((-1785*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 + 
      (255*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/1024 + 
      (255*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 + 
      (255*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/512 - 
      (51*dot[s[1], v[1]]*dot[s[1], v[2]])/512 + 
      (255*dot[n12, s[1]]^2*dot[v[1], v[2]])/1024 - 
      (51*dot[s[1], s[1]]*dot[v[1], v[2]])/1024)/r12^5)}, 
 {DiagS1CES2[3, 8, 9], (G^3*m2^2*Pi^2*CS[ES2, 1]*
    ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 - 
     (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 - 
     (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 + 
     (3*dot[s[1], v[1]]*dot[s[1], v[2]])/32 - 
     (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
     (3*dot[s[1], s[1]]*dot[v[1], v[2]])/64))/r12^5}, 
 {DiagS1CES2[3, 8, 10], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 + 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
    ((525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 - 
      (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 - 
      (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
      (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 + 
      (15*dot[s[1], v[1]]*dot[s[1], v[2]])/32 - 
      (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
      (15*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5)}, 
 {DiagS1CES2[3, 8, 11], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((-45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/16 + 
      (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/16 + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/16 + 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/16)/r12^4 + 
    ((525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 - 
      (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 - 
      (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
      (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 + 
      (15*dot[s[1], v[1]]*dot[s[1], v[2]])/32 - 
      (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
      (15*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5)}, 
 {DiagS1CES2[3, 8, 12], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/512 - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/64 - 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/512 + 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/64 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/512 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/64 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/512 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/64)/r12^4 + 
    ((-315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4096 + 
      (735*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 + 
      (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/4096 - 
      (105*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/1024 + 
      (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/1024 - 
      (105*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 - 
      (9*dot[s[1], v[1]]^2)/2048 - (105*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/512 + (21*dot[s[1], v[1]]*dot[s[1], v[2]])/512 + 
      (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/4096 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]])/4096 - 
      (105*dot[n12, s[1]]^2*dot[v[1], v[2]])/1024 + 
      (21*dot[s[1], s[1]]*dot[v[1], v[2]])/1024)/r12^5)}, 
 {DiagS1CES2[3, 8, 13], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((-45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/256 + 
      (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/256 + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/256 + 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/256)/r12^4 + 
    ((315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/512 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2048 - 
      (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/512 + 
      (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/2048 - 
      (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/256 - 
      (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/256 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/512 + 
      (9*dot[s[1], v[1]]*dot[s[1], v[2]])/256 - (3*dot[s[1], v[2]]^2)/1024 - 
      (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/512 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]])/512 + 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/2048 - 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/2048)/r12^5)}, 
 {DiagS1CES2[3, 8, 14], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/256 - 
      (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/256 - 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/256 - 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/256)/r12^4 + 
    ((-315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/512 + 
      (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/512 + 
      (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/256 + 
      (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/256 - 
      (9*dot[s[1], v[1]]*dot[s[1], v[2]])/256 + 
      (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/512 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]])/512)/r12^5)}, 
 {DiagS1CES2[3, 8, 15], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/512 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/512 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/512 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/512)/r12^4 + 
    ((525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4096 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 - 
      (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/4096 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/1024 - 
      (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/1024 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 + 
      (15*dot[s[1], v[1]]^2)/2048 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/512 - (3*dot[s[1], v[1]]*dot[s[1], v[2]])/512 - 
      (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/4096 + 
      (15*dot[s[1], s[1]]*dot[v[1], v[1]])/4096 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/1024 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/1024)/r12^5)}, 
 {DiagS1CES2[3, 8, 16], G^3*m2^2*Pi^2*CS[ES2, 1]*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/64 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/64 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/64 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/64)/r12^4 + 
    ((525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/1024 + 
      (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/512 - 
      (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/1024 - 
      (45*dot[n12, v[2]]^2*dot[s[1], s[1]])/512 - 
      (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/256 + 
      (15*dot[s[1], v[1]]^2)/512 - (45*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/128 + (9*dot[s[1], v[2]]^2)/256 - 
      (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/1024 + 
      (15*dot[s[1], s[1]]*dot[v[1], v[1]])/1024 - 
      (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/512 + 
      (9*dot[s[1], s[1]]*dot[v[2], v[2]])/512)/r12^5)}, 
 {DiagS1CES2[3, 9, 1], G^3*m2^2*CS[ES2, 1]*
   ((22*dot[n12, sa[1, 1]]^2 + 22*dot[n12, s[1]]*dot[n12, sa[1, 2]] - 
      18*dot[s[1], sa[1, 2]] - 18*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
    (-29*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 116*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] + 84*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[2]] + 2*dot[n12, s[1]]*
       dot[s[1], a[1, 0]] + dot[n12, a[1, 0]]*dot[s[1], s[1]] + 
      28*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 32*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 16*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      18*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 16*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - 18*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    ((529*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
      (803*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (7*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
      (93*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      67*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (57*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (3*dot[s[1], v[1]]^2)/2 + (157*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/2 - (13*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (7*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (17*dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5 + 
    Pi^2*(((-3*dot[n12, sa[1, 1]]^2)/2 - (3*dot[n12, s[1]]*
          dot[n12, sa[1, 2]])/2 + dot[s[1], sa[1, 2]]/2 + 
        dot[sa[1, 1], sa[1, 1]]/2)/r12^3 + 
      ((15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/8 + 
        (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 - 
        (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
        (3*dot[n12, s[1]]*dot[s[1], a[1, 0]])/4 - 
        (3*dot[n12, a[1, 0]]*dot[s[1], s[1]])/8 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
      ((-525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/64 + 
        (1155*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/64 - 
        (165*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/16 - 
        (165*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (15*dot[s[1], v[1]]^2)/32 - (165*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/32 + (33*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/64 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[1]])/64 - 
        (165*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
        (33*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 2], G^3*m2^2*CS[ES2, 1]*
   ((19*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 58*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[2]] - 2*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] - 3*dot[n12, a[2, 0]]*dot[s[1], s[1]] - 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    ((-529*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      (803*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
      (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      (93*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 
      (127*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
      107*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + (13*dot[s[1], v[2]]^2)/2 + 
      (7*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
      (17*dot[s[1], s[1]]*dot[v[2], v[2]])/4)/r12^5 + 
    Pi^2*(((-15*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/8 - 
        (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 + 
        (3*dot[n12, s[1]]*dot[s[1], a[2, 0]])/4 + 
        (3*dot[n12, a[2, 0]]*dot[s[1], s[1]])/8 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4)/r12^4 + 
      ((525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 - 
        (1155*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/64 - 
        (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (165*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 - 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 + 
        (165*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/16 + 
        (15*dot[s[1], v[1]]*dot[s[1], v[2]])/32 - (33*dot[s[1], v[2]]^2)/32 - 
        (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
        (15*dot[s[1], s[1]]*dot[v[1], v[2]])/64 + 
        (165*dot[n12, s[1]]^2*dot[v[2], v[2]])/64 - 
        (33*dot[s[1], s[1]]*dot[v[2], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 3], G^3*m2^2*CS[ES2, 1]*
   ((189*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 78*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] - 29*dot[n12, a[2, 0]]*dot[s[1], s[1]])/r12^4 + 
    ((-445*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
      (91*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      (25*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 
      (29*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (91*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
      21*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (9*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - (15*dot[s[1], v[2]]^2)/2 + 
      (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (31*dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
      (55*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
      (13*dot[s[1], s[1]]*dot[v[2], v[2]])/4)/r12^5 + 
    Pi^2*(((-75*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/8 + 
        (15*dot[n12, s[1]]*dot[s[1], a[2, 0]])/4 + 
        (15*dot[n12, a[2, 0]]*dot[s[1], s[1]])/8)/r12^4 + 
      ((525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (525*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/64 - 
        (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 - 
        (75*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 - 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 - 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/16 + 
        (15*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + (15*dot[s[1], v[2]]^2)/32 - 
        (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
        (15*dot[s[1], s[1]]*dot[v[1], v[2]])/64 - 
        (75*dot[n12, s[1]]^2*dot[v[2], v[2]])/64 + 
        (15*dot[s[1], s[1]]*dot[v[2], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 4], G^3*m2^2*CS[ES2, 1]*
   ((-159*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 70*dot[n12, s[1]]*
       dot[s[1], a[1, 0]] + 11*dot[n12, a[1, 0]]*dot[s[1], s[1]])/r12^4 + 
    ((445*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (91*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
      (25*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      31*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (29*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      (9*dot[s[1], v[1]]^2)/2 - (71*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/2 + (15*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (27*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (31*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
      (55*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (13*dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5 + 
    Pi^2*(((75*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/8 - 
        (15*dot[n12, s[1]]*dot[s[1], a[1, 0]])/4 - 
        (15*dot[n12, a[1, 0]]*dot[s[1], s[1]])/8)/r12^4 + 
      ((-525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/64 - 
        (525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/64 + 
        (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/16 + 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (15*dot[s[1], v[1]]^2)/32 + (75*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/32 - (15*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/64 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[1]])/64 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 5], G^3*m2^2*CS[ES2, 1]*
   ((Pi^2*((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
       (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/64 - 
       (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 - 
       (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 - 
       (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 - 
       (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/16 + 
       (3*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + (3*dot[s[1], v[2]]^2)/32 - 
       (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
       (3*dot[s[1], s[1]]*dot[v[1], v[2]])/64 - 
       (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/64 + 
       (3*dot[s[1], s[1]]*dot[v[2], v[2]])/64))/r12^5 + 
    ((-13*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (101*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 + 
      (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      (43*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
      9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (dot[s[1], v[1]]*dot[s[1], v[2]])/2 - (3*dot[s[1], v[2]]^2)/2 + 
      (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (15*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (21*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
      (9*dot[s[1], s[1]]*dot[v[2], v[2]])/4)/r12^5)}, 
 {DiagS1CES2[3, 9, 6], G^3*m2^2*CS[ES2, 1]*
   (((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
    ((11*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
      (dot[n12, s[1]]^2*dot[n12, v[2]]^2)/8 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/8 - 
      (9*dot[n12, v[2]]^2*dot[s[1], s[1]])/8 + 
      (11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
      dot[s[1], v[1]]^2 + (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       4 + (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (9*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - (3*dot[s[1], v[2]]^2)/4 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/8 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      (31*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 - 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/8)/r12^5 + 
    Pi^2*(((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/32 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/32 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/32 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/32)/r12^4 + 
      ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/128 + 
        (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 - 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/128 - 
        (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 - 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/64 - 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/64 - 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 + 
        (3*dot[s[1], v[1]]*dot[s[1], v[2]])/64 + (3*dot[s[1], v[2]]^2)/64 - 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/128 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/128 - 
        (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
        (3*dot[s[1], s[1]]*dot[v[2], v[2]])/128)/r12^5))}, 
 {DiagS1CES2[3, 9, 7], G^3*m2^2*CS[ES2, 1]*
   ((-10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 14*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 2*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    ((13*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
      (101*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (27*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 - 
      (43*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      dot[s[1], v[1]]^2/2 - (19*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/2 + (3*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (27*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (15*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (21*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/4 + 
        (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/4 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/4 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4)/r12^4 + 
      ((-525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/64 - 
        (525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/64 + 
        (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/16 + 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (15*dot[s[1], v[1]]^2)/32 + (75*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/32 - (15*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/64 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[1]])/64 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 8], G^3*m2^2*CS[ES2, 1]*
   ((-10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      10*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    ((127*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      (39*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
      (73*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      (57*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 
      (17*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
      9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - (7*dot[s[1], v[2]]^2)/2 + 
      (7*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (41*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
      (29*dot[s[1], s[1]]*dot[v[2], v[2]])/4)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
      ((-1575*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 - 
        (1575*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/64 + 
        (225*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (225*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 + 
        (225*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 + 
        (225*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 + 
        (225*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/16 - 
        (45*dot[s[1], v[1]]*dot[s[1], v[2]])/32 - (45*dot[s[1], v[2]]^2)/32 + 
        (225*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
        (45*dot[s[1], s[1]]*dot[v[1], v[2]])/64 + 
        (225*dot[n12, s[1]]^2*dot[v[2], v[2]])/64 - 
        (45*dot[s[1], s[1]]*dot[v[2], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 9], G^3*m2^2*CS[ES2, 1]*
   ((10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      10*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 2*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    ((-127*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
      (39*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
      (73*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
      (57*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
      5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      (19*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (3*dot[s[1], v[1]]^2)/2 + (dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/2 + (7*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (7*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (41*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
      (29*dot[s[1], s[1]]*dot[v[1], v[2]])/4)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/4 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/4 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/4)/r12^4 + 
      ((-525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/64 - 
        (525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/64 + 
        (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/16 + 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (15*dot[s[1], v[1]]^2)/32 + (75*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/32 - (15*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/64 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[1]])/64 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 10], G^3*m2^2*CS[ES2, 1]*
   ((40*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      20*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 20*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + 
    (-88*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      8*dot[s[1], v[1]]*dot[s[1], v[2]] + 40*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 16*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1CES2[3, 9, 11], (G^3*m2^2*CS[ES2, 1]*
    (-88*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
     16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     48*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     8*dot[s[1], v[1]]*dot[s[1], v[2]] + 40*dot[n12, s[1]]^2*
      dot[v[1], v[2]] - 16*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 9, 12], G^3*m2^2*CS[ES2, 1]*
   ((-40*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      20*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 20*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]])/r12^4 + (88*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      16*dot[n12, v[1]]^2*dot[s[1], s[1]] - 56*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 8*dot[s[1], v[1]]^2 - 40*dot[n12, s[1]]^2*
       dot[v[1], v[1]] + 16*dot[s[1], s[1]]*dot[v[1], v[1]])/r12^5)}, 
 {DiagS1CES2[3, 9, 13], (G^3*m2^2*CS[ES2, 1]*
    (88*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 16*dot[n12, v[2]]^2*
      dot[s[1], s[1]] - 56*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
     8*dot[s[1], v[2]]^2 - 40*dot[n12, s[1]]^2*dot[v[2], v[2]] + 
     16*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1CES2[3, 9, 14], G^3*m2^2*CS[ES2, 1]*
   ((-14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      6*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 12*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] + dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 6*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/
     r12^4 + Pi^2*(((45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
         32 - (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/32 - 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/32 - 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/32)/r12^4 + 
      ((-315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 + 
        (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 - 
        (9*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5) + 
    (50*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      15*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      7*dot[s[1], v[1]]^2 - (29*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/2 + (7*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      45*dot[n12, s[1]]^2*dot[v[1], v[1]] + 10*dot[s[1], s[1]]*
       dot[v[1], v[1]] - (21*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
      2*dot[s[1], s[1]]*dot[v[1], v[2]] - 45*dot[n12, s[1]]^2*
       dot[v[2], v[2]] + 3*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5 + 
    (4*s2a[1, 2])/r12^3)}, {DiagS1CES2[3, 9, 15], 
  G^3*m2^2*CS[ES2, 1]*((48*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 28*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - 28*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-88*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      4*dot[s[1], v[1]]*dot[s[1], v[2]] + 92*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 16*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5 + 
    Pi^2*(((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4)/r12^4 + 
      ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 - 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 - 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 - 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/8 + 
        (3*dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/16)/r12^5))}, 
 {DiagS1CES2[3, 9, 16], G^3*m2^2*CS[ES2, 1]*
   ((-312*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      116*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      84*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      24*dot[s[1], v[1]]*dot[s[1], v[2]] + 112*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 8*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5 + 
    (Pi^2*((525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 - 
       (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 - 
       (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 - 
       (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/8 + 
       (15*dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
       (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 + 
       (15*dot[s[1], s[1]]*dot[v[1], v[2]])/16))/r12^5)}, 
 {DiagS1CES2[3, 9, 17], G^3*m2^2*CS[ES2, 1]*
   (((-17*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/3 + 
      15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (13*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 11*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 3*dot[n12, s[1]]*
       dot[sa[1, 1], v[2]])/r12^4 + 
    ((19*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
      (98*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
      (50*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      3*dot[s[1], v[1]]^2 + (28*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/3 - (2*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (7*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      (14*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 - 
      (10*dot[s[1], s[1]]*dot[v[1], v[2]])/3)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/32 - 
        (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/32 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/32 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/32 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
      ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/128 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (15*dot[n12, v[1]]^2*dot[s[1], s[1]])/128 - 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/32 - 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (3*dot[s[1], v[1]]^2)/64 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/32 + (9*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/128 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/128 - 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 18], G^3*m2^2*CS[ES2, 1]*
   (((-73*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/3 + 
      (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 + 
      (23*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
      (23*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3)/r12^4 + 
    ((449*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/6 - 
      (511*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 - 
      (11*dot[n12, v[1]]^2*dot[s[1], s[1]])/6 + 
      (25*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/6 - 
      (160*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      (115*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (25*dot[s[1], v[1]]^2)/3 + (73*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/3 - (23*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (101*dot[n12, s[1]]^2*dot[v[1], v[1]])/6 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/6 + 
      (73*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[2]])/6)/r12^5 + 
    Pi^2*(((45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/32 - 
        (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/32 - 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/32 - 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/32)/r12^4 + 
      ((-525*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/128 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (75*dot[n12, v[1]]^2*dot[s[1], s[1]])/128 - 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/32 - 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (15*dot[s[1], v[1]]^2)/64 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/32 + (9*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (75*dot[n12, s[1]]^2*dot[v[1], v[1]])/128 - 
        (15*dot[s[1], s[1]]*dot[v[1], v[1]])/128 - 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5))}, 
 {DiagS1CES2[3, 9, 19], G^3*m2^2*CS[ES2, 1]*
   (((-37*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 + 
      (2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (19*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 + 
      (19*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6)/r12^4 + 
    ((259*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 - 
      (323*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/12 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 + 
      (59*dot[n12, v[2]]^2*dot[s[1], s[1]])/12 - 
      (37*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (95*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 + 
      (85*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 + 
      (19*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - dot[s[1], v[2]]^2/6 - 
      (37*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
      (5*dot[n12, s[1]]^2*dot[v[2], v[2]])/12 - 
      (25*dot[s[1], s[1]]*dot[v[2], v[2]])/12)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/32 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/32 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/32 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/32)/r12^4 + 
      ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 + 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 - 
        (45*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 + 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 + 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 - 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 - 
        (3*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + (9*dot[s[1], v[2]]^2)/64 + 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/64 - 
        (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
        (9*dot[s[1], s[1]]*dot[v[2], v[2]])/128)/r12^5))}, 
 {DiagS1CES2[3, 9, 20], G^3*m2^2*CS[ES2, 1]*
   (((35*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/6 - 
      (70*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
      (7*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/6 + 
      (8*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/6 + 
      (17*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/6 + 
      (17*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3)/r12^4 + 
    ((-35*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
      (2107*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/24 - 
      (973*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/24 + 
      (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
      (181*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/24 + 
      (19*dot[n12, v[2]]^2*dot[s[1], s[1]])/24 + 10*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] - (301*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/12 - dot[s[1], v[1]]^2 - 
      (361*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/12 + 
      (169*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 + 
      (101*dot[s[1], v[1]]*dot[s[1], v[2]])/12 - (71*dot[s[1], v[2]]^2)/12 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (421*dot[n12, s[1]]^2*dot[v[1], v[2]])/24 - 
      (7*dot[s[1], s[1]]*dot[v[1], v[2]])/24 + 
      (139*dot[n12, s[1]]^2*dot[v[2], v[2]])/24 + 
      (49*dot[s[1], s[1]]*dot[v[2], v[2]])/24)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
      ((-735*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/128 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 + 
        (105*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/128 - 
        (45*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 + 
        (105*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/64 + 
        (105*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/64 - 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 - 
        (21*dot[s[1], v[1]]*dot[s[1], v[2]])/64 + (9*dot[s[1], v[2]]^2)/64 + 
        (105*dot[n12, s[1]]^2*dot[v[1], v[2]])/128 - 
        (21*dot[s[1], s[1]]*dot[v[1], v[2]])/128 - 
        (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
        (9*dot[s[1], s[1]]*dot[v[2], v[2]])/128)/r12^5))}, 
 {DiagS1CES2[3, 9, 21], G^3*m2^2*CS[ES2, 1]*
   (((143*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
      (22*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (65*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 - 
      (65*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6)/r12^4 + 
    ((-1001*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 + 
      (1819*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/12 + 
      (55*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/3 - 
      (199*dot[n12, v[2]]^2*dot[s[1], s[1]])/12 + 
      (143*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (325*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 - 
      (551*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 - 
      (65*dot[s[1], v[1]]*dot[s[1], v[2]])/6 + (65*dot[s[1], v[2]]^2)/6 + 
      (143*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 - 
      (11*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      (325*dot[n12, s[1]]^2*dot[v[2], v[2]])/12 + 
      (41*dot[s[1], s[1]]*dot[v[2], v[2]])/12)/r12^5 + 
    Pi^2*(((-105*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/32 + 
        (21*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/32 + 
        (21*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/32 + 
        (21*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/32)/r12^4 + 
      ((735*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 - 
        (1365*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 - 
        (105*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
        (195*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 - 
        (105*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (105*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 + 
        (195*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 + 
        (21*dot[s[1], v[1]]*dot[s[1], v[2]])/32 - (39*dot[s[1], v[2]]^2)/64 - 
        (105*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 + 
        (21*dot[s[1], s[1]]*dot[v[1], v[2]])/64 + 
        (195*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 - 
        (39*dot[s[1], s[1]]*dot[v[2], v[2]])/128)/r12^5))}}


==> anc/graphs-S1S1.dat.m <==
(* graph results for N3LO S1-S1 sector *)
(* data organisation : {{diagram1,value1}, {diagram2,value2}, ... } *)
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

{{DiagS1S1[2, 1, 1], (2*G^2*m2*crossprod[n12, s[1], v[2]]^2*dot[v[2], v[2]])/
   r12^4}, {DiagS1S1[2, 1, 2], 
  (G^2*m2*(-4*crossprod[n12, s[1], v[2]]^2*dot[v[1], v[2]] + 
     4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
      dot[v[2], v[2]]))/r12^4}, {DiagS1S1[2, 1, 3], 
  (G^2*m2*(12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
      dot[v[1], v[2]] - 12*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]]))/
   r12^4}, {DiagS1S1[2, 1, 4], 
  G^2*m2*((2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[2, 0]] + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[2]] + 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]])/
     r12^2 + (-2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] - 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] - 
      2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[1]] + 8*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/r12^3 + 
    (2*crossprod[s[1], v[1], v[2]]^2 + 6*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      2*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 6*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], 
        v[2]]*dot[n12, v[1]]^2 - 8*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
      12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], 
        v[2]]*dot[v[1], v[2]])/r12^4)}, {DiagS1S1[2, 1, 5], 
  G^2*m2*((-2*crossprod[n12, s[1], a[1, 0]]^2 - 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]] - 
      2*crossprod[n12, sa[1, 1], v[1]]^2)/r12^2 + 
    (2*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] + 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 8*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] - 8*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] - 
      8*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]])/r12^3 + 
    (-4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2 + 
      12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      2*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]])/r12^4)}, 
 {DiagS1S1[2, 1, 6], 
  G^2*m2*((2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], a[2, 0]] + 
      2*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]] + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[2]] + 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]])/
     r12^2 + (-2*crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]] - 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
      2*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] - 
      6*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] - 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[1]] + 8*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[2]] + 
      8*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]])/r12^3 + 
    (2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], 
        v[2]]*dot[n12, v[1]] + 6*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
      12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], 
        v[2]]*dot[v[1], v[2]])/r12^4)}, {DiagS1S1[2, 1, 7], 
  G^2*m2*((-4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/
     r12^3 + (-2*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]] + 
      9*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1S1[2, 1, 8], 
  G^2*m2*((-8*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] - 
      8*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/r12^3 + 
    (2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], 
        v[2]]*dot[v[1], v[1]] + 6*crossprod[n12, s[1], v[1]]^2*
       dot[v[1], v[2]] - 6*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1S1[2, 2, 1], (G^2*m2*(-crossprod[s[1], v[1], v[2]]^2 - 
     2*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
      dot[n12, v[1]] + 3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], 
       v[2]]*dot[n12, v[2]] - (9*crossprod[n12, s[1], v[1]]^2*
       dot[n12, v[2]]^2)/4 - (3*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/4 + 
     3*crossprod[n12, s[1], v[2]]^2*dot[v[1], v[1]] - 
     (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/4 + 
     (5*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
     dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
     dot[s[1], v[2]]^2*dot[v[1], v[1]] - 8*crossprod[n12, s[1], v[1]]*
      crossprod[n12, s[1], v[2]]*dot[v[1], v[2]] + 
     6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
     2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
     4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
     dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
     dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 
     (27*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]])/4 - 
     6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
     6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
     (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/4 + 
     (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
     (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2))/r12^4}, 
 {DiagS1S1[2, 2, 2], 
  G^2*m2*((2*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] - 
      2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] - 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, a[1, 0]] + 2*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] - 
      4*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] - 
      10*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[1]] + 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 6*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[a[1, 0], v[2]] - dot[n12, v[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] + 4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], v[1]] + dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 - 3*dot[n12, v[1]]*
       dot[s[1], a[1, 0]]*dot[s[1], v[2]] - dot[n12, a[1, 0]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] + dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (2*crossprod[s[1], v[1], v[2]]^2 + 11*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
      12*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] - (15*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/2 - 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/2 + 
      4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 + 8*dot[n12, v[1]]^2*
       dot[s[1], v[1]]*dot[s[1], v[2]] - 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[s[1], v[2]] - 6*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[1], v[1]] - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      4*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (5*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
      4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + 24*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[1], v[2]] - 24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      14*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (5*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 8*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (7*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 - 2*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] - 
      dot[s[1], v[1]]^2*dot[v[2], v[2]] - 2*dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]] + dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1S1[2, 2, 3], 
  G^2*m2*((-2*crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]] - 
      crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[2, 0]] - 
      crossprod[n12, s[1], a[2, 0]]*crossprod[s[1], v[1], v[2]] - 
      crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]] - 
      4*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] + 
      2*crossprod[n12, s[1], v[2]]^2*dot[n12, a[1, 0]] + 
      4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, a[2, 0]] + 4*crossprod[n12, s[1], a[2, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      6*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]] + 10*crossprod[n12, s[1], v[2]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[2]]*
       dot[n12, v[2]] + 6*dot[n12, s[1]]^2*dot[n12, v[2]]*
       dot[a[1, 0], v[2]] + dot[n12, v[2]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] + 2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
       dot[s[1], v[1]] - 4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], v[2]] + 3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[2]] + 2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] + dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 - 
      dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      5*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]] - 
      2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] + 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (4*crossprod[s[1], v[1], v[2]]^2 + 10*crossprod[n12, s[1], v[2]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] - 
      10*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] - 8*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], 
        v[2]]*dot[n12, v[2]] - 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      24*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]]^2 - 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] + 8*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] - 24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + 24*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
       dot[v[1], v[2]] - 4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] + 2*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 4*crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] - 4*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[2], v[2]] + 4*dot[n12, v[1]]^2*
       dot[s[1], s[1]]*dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[2], v[2]] - 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]] - 4*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1S1[2, 2, 4], 
  G^2*m2*((-crossprod[n12, s[1], a[1, 0]]^2/2 + crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], a[1, 0]] - 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, sa[1, 1], v[1]] - crossprod[n12, sa[1, 1], v[1]]^2/2 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/2 - dot[s[1], a[1, 0]]^2/2 - 
      2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[1]] - dot[sa[1, 1], v[1]]^2/2 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]] - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/2)/r12^2 + 
    (2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]] + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + dot[n12, v[1]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] + dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] - 
      dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/r12^3 + 
    ((-9*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/4 - 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + 
      (3*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 + 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/2)/r12^4)}, 
 {DiagS1S1[2, 2, 5], 
  G^2*m2*((4*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] + 
      4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] + 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      4*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      8*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 16*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] + 
      16*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] - 8*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      8*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      8*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/r12^3 + 
    (-4*crossprod[s[1], v[1], v[2]]^2 - 24*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] - 
      8*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 48*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 + 
      16*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + 48*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      16*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[1]] + 4*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      8*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + 24*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - 8*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      4*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      8*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/r12^4)}, 
 {DiagS1S1[2, 2, 6], 
  G^2*m2*((-4*crossprod[s[1], v[1], v[2]]^2 - 8*crossprod[n12, s[1], v[2]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      8*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]])/r12^4 + 
    (4*crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]] - 8*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] + 8*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]] + 
      4*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/r12^3)}, 
 {DiagS1S1[2, 2, 7], 
  (G^2*m2*(-4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
      dot[n12, v[2]] + 9*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 + 
     3*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 3*dot[n12, v[2]]^2*
      dot[s[1], s[1]]*dot[v[1], v[1]] - 3*crossprod[n12, s[1], v[1]]^2*
      dot[v[2], v[2]] - dot[s[1], v[1]]^2*dot[v[2], v[2]] + 
     dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]]))/r12^4}, 
 {DiagS1S1[2, 2, 8], 
  G^2*m2*((-4*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      4*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] + 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] + 8*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] + 4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] + 4*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] - 4*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]])/r12^3 + 
    (4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 18*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      6*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] + 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1S1[2, 2, 9], 
  G^2*m2*((-4*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]] - 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      4*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] - 
      4*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 8*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + 16*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      16*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 4*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      4*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/r12^3 + 
    (2*crossprod[n12, s[1], a[1, 0]]^2 + 4*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, sa[1, 1], v[1]] + 2*crossprod[n12, sa[1, 1], v[1]]^2 + 
      2*dot[s[1], a[1, 0]]^2 - 2*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]] + 
      4*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 2*dot[sa[1, 1], v[1]]^2 - 
      4*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 2*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[1]])/r12^2 + 
    (16*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 9*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2 - 
      48*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 - 16*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 - 3*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]] - 
      3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] + dot[s[1], s[1]]*dot[v[1], v[1]]^2 + 
      8*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] + 
      4*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 4*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1S1[2, 2, 10], 
  G^2*m2*((-4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], a[2, 0]] - 
      4*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]] - 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[2]] - 
      4*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]] + 
      6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]] - 6*dot[n12, a[1, 0]]*
       dot[n12, a[2, 0]]*dot[s[1], s[1]] + 2*dot[a[1, 0], a[2, 0]]*
       dot[s[1], s[1]] - 6*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] - 6*dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 
      6*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] - 
      2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 2*dot[s[1], v[1]]*
       dot[sa[1, 1], a[2, 0]] - 6*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 1]] + 6*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] - 2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 2*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[2]])/r12^2 + 
    (-2*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] + 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      6*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
      4*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] + 
      4*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 12*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] + 
      12*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] + 4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[1]] + 4*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] - 
      16*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]] - 16*crossprod[n12, s[1], v[2]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
      20*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      24*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
      4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      20*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      24*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      10*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      24*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      24*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      20*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      24*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      6*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      10*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      10*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      6*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
      6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      4*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      10*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
      6*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (-2*crossprod[s[1], v[1], v[2]]^2 - 8*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] - 
      4*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 12*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 + 
      16*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + 6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      24*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 - 
      15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      24*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + 7*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 4*crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] - 4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1S1[2, 2, 11], 
  G^2*m2*((-12*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[2, 0]] - 
      12*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[2]] - 
      12*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]] - 
      2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      6*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 2*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] - 6*dot[s[1], v[2]]*
       dot[sa[1, 1], a[1, 0]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 1]] + 2*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] - 6*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - 
      6*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 6*dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]] + 6*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/
     r12^2 + (-2*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] + 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      6*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      12*crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]] + 
      6*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] + 
      4*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] + 
      12*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 12*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] + 
      12*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] + 36*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]] + 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] - 48*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      4*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      4*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      8*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 4*dot[n12, v[1]]*
       dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + 8*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] - 14*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] + 4*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] - 2*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - 4*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]] - 2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] - 2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - 14*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + 14*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]] + 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] - 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[2], v[2]])/r12^3 + (-2*crossprod[s[1], v[1], v[2]]^2 - 
      16*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 12*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], 
        v[2]]*dot[n12, v[1]] - 36*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
      6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      72*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]] + 24*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 - 
      9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      24*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 7*dot[n12, v[1]]^2*
       dot[s[1], v[1]]*dot[s[1], v[2]] + 20*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[s[1], v[2]] + 8*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[1], v[1]] + 
      7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      6*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + 9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 4*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - 5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 4*crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] - 4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      2*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/r12^4)}, {DiagS1S1[2, 2, 12], 
  G^2*m2*((-2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] + 
      2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]] + 
      4*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^2 + 
    (-8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
      8*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      8*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      16*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 2*dot[n12, v[2]]*
       dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[2]] + 2*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]] - 2*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]] + 2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] - 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[2], v[2]] - 2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[2], v[2]] - 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] + 2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       dot[v[2], v[2]])/r12^3 + (-48*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
       dot[s[1], s[1]] + 48*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] - 8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      2*dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 8*dot[n12, v[1]]^2*
       dot[s[1], s[1]]*dot[v[2], v[2]] - 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[2], v[2]] + 2*dot[s[1], v[1]]^2*
       dot[v[2], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1S1[2, 2, 13], 
  G^2*m2*(((dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/6 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/12 - 
      (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/12)/r12 + 
    (-(dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + (2*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/12 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/6 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 - 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/12 + 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/6 + 
      (4*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (2*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (2*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
      dot[sa[1, 1], v[2]]^2/6 - (dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[2]])/3 + (dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/6 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
      (2*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 + 
      (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 + 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
    (2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
      (2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (16*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/6 + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 - (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
      (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/6 + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      (2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - (2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      (2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/6 + 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       3 - (8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       3 - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
      (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    (16*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      8*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 8*dot[n12, s[1]]*
       dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      (2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 2*dot[n12, s[1]]^2*
       dot[n12, v[2]]^2*dot[v[1], v[1]] + (4*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[1]])/3 + (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/3 - (dot[s[1], v[2]]^2*dot[v[1], v[1]])/6 - 
      8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 2*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] + (4*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/3 + (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/3 - (dot[s[1], v[1]]^2*dot[v[2], v[2]])/6 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4)}, 
 {DiagS1S1[2, 2, 14], 
  G^2*m2*(((-5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/6 - 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 - 
      (5*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]])/3 + 
      (5*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/12 + 
      (2*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 
      (5*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (2*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (4*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/3 + 
      (5*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/6 + 
      (5*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/12 + 
      (5*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/6)/r12 + 
    ((2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 + 
      (14*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + (10*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]])/3 + (20*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/3 + (10*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
        dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (10*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
      (10*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/6 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 - 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/6 + 
      (5*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/12 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/6 + 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 - 
      (5*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (4*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (2*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 + 
      (4*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 - 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 + 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (7*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (5*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (4*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      (10*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (5*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 - 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6 - 
      (10*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (10*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/3 + 
      (5*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (5*dot[sa[1, 1], v[2]]^2)/6 - (7*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[1]])/3 + (7*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/6 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/6 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (5*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/6 - 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
      (5*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 - 
      (5*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/6 + 
      (2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/3 + 
      (4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      (5*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/6 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 - 
      (2*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 - 
      (2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/3)/r12^2 + 
    (crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] - 4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (49*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/
       2 + 4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/4 - 
      (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      (10*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 + 
      (2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (2*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/4 + 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (7*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (20*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 + 
      (14*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + 4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + (14*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/3 - (20*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]])/3 - dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], v[1]] - 2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] - (7*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[s[1], v[1]])/6 - (5*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/6 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
      (49*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/12 - 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (28*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 + (2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
      dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 - 
      dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 + 
      (50*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 - (20*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      (11*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (25*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 + 
      (10*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (49*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/12 - 
      (28*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 + 
      (10*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 + 
      (4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
      (7*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      (13*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 - (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 - 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 - 
      (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/6 - 
      (13*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/12 - 
      (13*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/12 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
      (49*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       6 - (28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 - dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[2]] + (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/4 - (7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/6 + (10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/6 + (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 - (25*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/6 + (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/3 - (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[2], v[2]])/3 - (14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[v[2], v[2]])/3 + 
      (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/6 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/6 + 
      (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 + 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    (-4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 18*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      32*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (57*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      28*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      (10*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/2 + 
      16*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (19*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (28*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      4*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 - 2*crossprod[n12, s[1], v[1]]^2*
       dot[v[1], v[2]] - (27*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[1], v[2]])/4 + 16*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[1], v[2]] - (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]])/2 - (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 + (19*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (28*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] - 
      (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
      dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      (4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 4*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] - (2*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[2], v[2]])/3 - (14*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
      (5*dot[s[1], v[1]]^2*dot[v[2], v[2]])/6 - 
      (2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/6)/r12^4)}, 
 {DiagS1S1[2, 2, 15], G^2*m2*((7*dot[n12, sa[1, 2]]^2)/12 - 
    (23*dot[sa[1, 2], sa[1, 2]])/36 - dot[sa[1, 2], sa[1, 2]]/(6*eps) + 
    (logr12*dot[sa[1, 2], sa[1, 2]])/3 + 
    ((-7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 + 
      (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 - 
      (7*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]])/3 + 
      (7*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]])/3 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/6 - 
      (7*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/12 + 
      (dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 - 
      (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 
      (2*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]])/3 - 
      (2*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/3 - 
      (dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/3 - 
      (7*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/6 + 
      (4*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/3 - 
      (7*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/12 + 
      (8*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]])/3 - 
      (7*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/6)/r12 + 
    ((3*crossprod[n12, s[1], a[1, 0]]^2)/4 + 
      (3*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[1, 0]])/2 + 
      (3*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]])/2 + 
      3*crossprod[n12, sa[1, 1], v[1]]^2 - (3*crossprod[n12, s[1], v[1]]*
        crossprod[n12, sa[1, 2], v[1]])/2 - 
      (13*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/12 + 
      (4*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
      (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + (8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]])/3 - (13*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/3 + 
      (41*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/6 + 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (16*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      12*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      (14*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/6 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/3 - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 + 
      (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 + 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/6 - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
      (2*dot[s[1], a[1, 0]]^2)/3 - (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[s[1], a[2, 0]])/3 - (2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]])/3 - (5*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/
       12 + (4*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/3 - 
      (5*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/6 - 
      (5*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/12 + 
      (5*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/12 + 
      (16*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (5*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (5*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (5*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 - 
      (10*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/3 + 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      (2*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 - 
      (13*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/6 + 
      (7*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/6 - 
      (2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
      3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (7*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/6 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (17*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (7*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (7*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (16*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      (10*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/6 - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (10*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/6 + 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 + (8*dot[sa[1, 1], v[1]]^2)/
       3 - (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/3 - 
      (5*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (19*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/6 + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]] - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/6 - 
      (3*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 + 3*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 2], v[2]] - 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 + 
      (7*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/6 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/3 - 
      (5*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
      (5*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 - 
      (2*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/3 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/6 + 
      (7*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/6 - 
      (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (4*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 + 3*dot[n12, s[1]]*
       dot[n12, sa[1, 2]]*dot[v[1], v[2]] - 
      (3*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 + 
      (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 + 
      (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3)/r12^2 + 
    ((-3*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/2 - 
      3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]] + 
      (3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]])/2 - 
      (3*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      3*crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] - 
      3*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] - 
      6*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + (13*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2)/2 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2)/2 + 13*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^3 + 6*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 13*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 29*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]] + 8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[2]]^2 + 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2 + (13*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/6 - (8*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[a[1, 0], v[2]])/3 + (29*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[1, 0]])/6 - (26*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
      (10*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/2 - 
      (16*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      (32*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       3 - (10*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 - 
      (8*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      (5*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
      (32*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 + 
      (52*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (20*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + 2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 8*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[s[1], v[1]] + (10*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/3 - (46*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
      (28*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
      (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 - 
      (8*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      (8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 + 
      (2*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/3 - 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/2 + 
      (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       3 + (29*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/6 - 
      (16*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 - (16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/3 + (4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]])/3 + (13*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]])/6 - (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]])/3 - (5*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/6 + (2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 
      7*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      (26*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 - (8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      4*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (13*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (13*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 + 
      (4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (29*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/6 - 
      (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 + (23*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 - 
      (14*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/3 - 
      (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 - 
      (5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 - 
      (2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/3 + 
      (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/2 + 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 - 
      (17*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/6 + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/3 - 
      dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]] + 
      (11*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 + 
      7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/3 + 
      (13*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/6 + 
      (29*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 - (16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 + (13*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/6 - (8*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 - (26*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 + (10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 + (23*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/6 + (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 - (13*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/6 + (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/3 - (4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[2], v[2]])/3 - (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[v[2], v[2]])/3 - 
      (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/6 + 
      (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/6 + 
      (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    ((-3*crossprod[s[1], v[1], v[2]]^2)/2 - 6*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] - 
      (27*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/4 - 
      (19*dot[n12, s[1]]^2*dot[n12, v[1]]^4)/4 + 
      12*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + 18*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 14*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      18*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 - 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      (41*dot[n12, v[1]]^4*dot[s[1], s[1]])/8 + 
      (25*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      12*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (17*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/2 - 
      18*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (15*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + 6*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 - 2*dot[n12, v[2]]^2*
       dot[s[1], v[1]]^2 - (7*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/2 + 6*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], v[2]] + 3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/2 - 
      (3*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
      9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]] - 
      (39*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      12*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
      (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      dot[s[1], v[2]]^2*dot[v[1], v[1]] - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 - 
      3*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      (21*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 + 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (25*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 2*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      (13*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      (dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/2 - dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 + 3*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/2 + 
      2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 - 2*dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1S1[2, 2, 16], G^2*m2*(-dot[n12, sa[1, 2]]^2/4 - 
    dot[sa[1, 2], sa[1, 2]]/4 - dot[sa[1, 2], sa[1, 2]]/(2*eps) + 
    logr12*dot[sa[1, 2], sa[1, 2]] + 
    (-(dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/2 + 
      dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]] - 
      dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]] - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/2 + dot[n12, a[1, 0]]*
       dot[s[1], sa[1, 2]] + (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]] + 2*dot[n12, v[1]]*
       dot[sa[1, 1], sa[1, 2]] - 2*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]] - 
      dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/2 + 
      (dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/2)/r12 + 
    (-(crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/2 - 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]] - 
      (crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]])/2 - 
      (crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      (crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] + 
      crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] - 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2)/2 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2)/2 + 3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^3 + 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]] + 12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2 + (dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/2 + (dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[1, 0]])/2 + (dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[2, 0]])/2 - 8*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 8*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]] - dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] + dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] + (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[2]])/2 - 4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[2]] - dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] - dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] - (dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]])/2 + (5*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[sa[1, 1], v[2]])/2 - 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
      5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (crossprod[n12, s[1], a[1, 0]]^2/4 + (crossprod[n12, s[1], v[1]]*
        crossprod[n12, sa[1, 1], a[1, 0]])/2 + 
      (crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]])/2 + 
      crossprod[n12, sa[1, 1], v[1]]^2 - (crossprod[n12, s[1], v[1]]*
        crossprod[n12, sa[1, 2], v[1]])/2 - 
      (dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/4 - dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/2 + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      2*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/2 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/2 - 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/2 + 
      (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/4 + 2*dot[n12, a[2, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 2*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - dot[a[1, 0], v[2]]*
       dot[s[1], sa[1, 1]] - 2*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
      dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/2 + 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 4*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 2*dot[n12, v[2]]^2*
       dot[sa[1, 1], sa[1, 1]] + (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]])/2 - 2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] - (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 + dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]] - dot[sa[1, 1], v[2]]^2/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 - 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/2 + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 + dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] - (dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[1], a[2, 0]])/2 - dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/2 + 
      (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/2 + dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[1]] - dot[n12, sa[1, 1]]^2*dot[v[1], v[2]] - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/2 - 
      dot[s[1], sa[1, 2]]*dot[v[1], v[2]] - 2*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[2]] + (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/2 + 
      dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/r12^2 + 
    (crossprod[s[1], v[1], v[2]]^2/2 + 2*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      (3*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/4 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^4)/4 - 4*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
      6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 - 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      (3*dot[n12, v[1]]^4*dot[s[1], s[1]])/8 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/2 - 
      3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 - 3*dot[n12, s[1]]*
       dot[n12, v[1]]^3*dot[s[1], v[2]] + 6*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] + (dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[1], v[2]])/2 - (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/2 - 
      (5*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/2 - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 + dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/
       4 + (7*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/8 + 
      crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 + 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/2 - crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] + (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[2], v[2]])/2 - (dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/2)/r12^4)}, {DiagS1S1[2, 2, 17], 
  G^2*m2*(((dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/6 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/2 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]])/3 - 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/2 + dot[n12, sa[1, 1]]*
       dot[s[1], a[2, 1]] - 2*dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]] - 
      (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/2 + 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 + 
      dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]] - 
      (5*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/6 + 
      (2*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/3 - 
      (4*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/2 - 
      (4*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/3)/r12 + 
    ((crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], a[2, 0]])/2 + 
      crossprod[n12, s[1], a[2, 1]]*crossprod[n12, s[1], v[1]] + 
      2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], a[1, 0]] + 
      (3*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[2, 0]])/2 - 
      (crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]])/2 + 
      4*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]] - 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 2], v[2]] - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 - (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]])/3 - (4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/3 - 2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[n12, v[2]] + (2*dot[n12, sa[1, 1]]^2*
        dot[n12, v[2]]^2)/3 + 2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]^2 - (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/3 + 
      (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[2, 1]] - 
      (7*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/6 + 
      dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[1]] - 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/6 - 
      (2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (10*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      12*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/3 + 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 2]] - dot[n12, v[2]]^2*
       dot[s[1], sa[1, 2]] + (7*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
        dot[s[1], v[1]])/3 - dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + dot[s[1], a[2, 1]]*dot[s[1], v[1]] + 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 + 
      2*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
      dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 - 
      (4*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] - 
      (7*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      3*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]] - 
      (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (5*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (5*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
      (20*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/3 - 
      3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]] - 
      (4*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      dot[sa[1, 1], v[2]]^2/3 + dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[1]] - 2*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]] - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/2 + 
      dot[s[1], v[2]]*dot[sa[1, 2], v[2]] - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/6 - 
      (7*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 - 
      dot[s[1], s[1]]*dot[v[1], a[2, 1]] - 
      (2*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 + 
      dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]] + 
      dot[s[1], sa[1, 2]]*dot[v[1], v[2]] - 
      (2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3 + 
      6*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] - 
      (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/2 + 
      (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/2 + 
      (5*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/6)/r12^2 + 
    (crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      (crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]])/2 - 
      2*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] + 
      (crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]])/2 - 
      crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[2, 0]] - 
      crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, s[1], a[2, 0]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] - 
      (3*crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]])/2 + 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[2], a[2, 0]] + 
      (crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      6*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, a[1, 0]] + 4*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]] - 
      2*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] - 
      12*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] + 8*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[1]] + (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2)/2 + 8*crossprod[n12, s[1], a[2, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]] - 2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] + 6*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]] + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 - 
      (14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 + (14*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
      dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
      (14*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       3 + 12*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - (14*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], s[1]])/3 + (dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/3 + (5*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/6 + 18*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - (8*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[1, 1]])/3 - 16*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (28*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/3 + 
      (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
      4*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/2 - 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
      (10*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 + (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/3 + 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], v[2]] - (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/
       3 + (2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 - 
      (11*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 + 
      3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
      (8*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 + 
      2*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (2*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 - 4*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      (4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 - 
      8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 + 8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      (14*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
      8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      (2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 + 
      (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/2 - 
      5*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 + 
      dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] - 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       3 + (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/3 + 
      2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] - 
      (11*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/3 - 
      4*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/6 + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/6 - 
      3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       3 - (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/6 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/6 + 
      (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 + 
      12*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3 - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
    (-crossprod[s[1], v[1], v[2]]^2/2 - 4*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      2*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 18*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 + 
      2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] - 8*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], 
        v[2]]*dot[n12, v[2]] - 12*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      24*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]]^2 + 12*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 - 9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      3*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      24*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
      9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 + 9*dot[n12, s[1]]*
       dot[n12, v[1]]^3*dot[s[1], v[2]] - 9*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] - 24*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], v[2]] - 8*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] + 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] + 8*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]]^2 + (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]])/2 - 3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
       dot[v[1], v[1]] + (13*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/2 - 2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] + dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] + 2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[1], v[2]])/2 - 3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + (17*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]])/2 + dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 16*dot[n12, v[2]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + dot[s[1], v[1]]^2*dot[v[1], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      2*dot[s[1], v[2]]^2*dot[v[1], v[2]] + dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[1], v[2]] - 3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/2 - 4*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[2], v[2]] - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/2 - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/2 - 
      12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 + 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[2], v[2]] - 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]] + (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/
       2 + 4*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1S1[2, 2, 18], 
  G^2*m2*(((dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/6 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 + 
      (dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/6 - 
      (dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]])/2 + dot[n12, a[2, 1]]*
       dot[s[1], sa[1, 1]] + (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/6 + 
      (dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]])/2 + 
      (dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/6 + 
      (dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/6)/r12 + 
    (-(crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], a[2, 0]])/2 - 
      (crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[2, 0]])/2 - 
      (crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/4 - 
      (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       6 + (2*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/2 - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/6 - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[2, 1]] + 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/4 - 
      dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[1]] + 
      (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/4 + 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/6 + 
      6*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      (dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/6 - 
      (dot[s[1], a[2, 1]]*dot[s[1], v[1]])/2 - dot[n12, a[2, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
      (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] + 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (3*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/2 + 
      (dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/6 + 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 - dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/2 - 
      dot[sa[1, 1], v[2]]^2/3 + (dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], v[2]])/6 - (dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
      (2*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[s[1], s[1]]*dot[v[1], a[2, 1]])/2 - 3*dot[s[1], sa[1, 1]]*
       dot[v[2], a[2, 0]] - (dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 - 
      (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/6 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/6)/r12^2 + 
    ((crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]])/2 + 
      (crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]])/2 + 
      (crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]])/2 + 
      (crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      2*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2)/2 - 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[2]] - 
      2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[2]] - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2)/2 - 7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[n12, v[2]]^2 + (5*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[a[1, 0], v[2]])/4 + 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[2, 0]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 0]] - dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 12*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/4 + 
      (2*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 + 
      8*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (13*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       6 - 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
      3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
      dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/2 + 
      (2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
      (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 - 
      (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       6 - 4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 + 
      (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      4*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/4 + 
      3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 - 
      dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 - 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/2 + 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (23*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       6 - 2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] + 
      3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (7*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/6 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/6 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/6 + 
      3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       6 - (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 - 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/6 - 
      6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/6 + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/6 + 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
    (-crossprod[s[1], v[1], v[2]]^2/2 - 2*crossprod[n12, s[1], v[2]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + 12*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      6*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      24*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      4*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]]^2 - (3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]])/2 + dot[n12, v[2]]^2*dot[s[1], s[1]]*
       dot[v[1], v[1]] - (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/2 + (dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 - 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] - (21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/2 + dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 12*dot[n12, v[2]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] + (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/2 - 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] + 2*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/4 - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/2 + 
      dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1S1[2, 2, 19], 
  G^2*m2*((-(dot[n12, a[1, 1]]*dot[s[1], sa[1, 1]]) + 
      2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]] + 
      dot[n12, s[1]]*dot[sa[1, 1], a[1, 1]] - 2*dot[n12, a[1, 0]]*
       dot[sa[1, 1], sa[1, 1]] - dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]] + 
      dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/r12 + 
    ((crossprod[n12, s[1], a[1, 1]]*crossprod[n12, s[1], v[1]])/2 + 
      (crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[1, 0]])/2 - 
      crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]] - 
      crossprod[n12, sa[1, 1], v[1]]^2 + (crossprod[n12, s[1], v[1]]*
        crossprod[n12, sa[1, 2], v[1]])/2 - 2*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[s[1], a[1, 0]] - 3*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]] + 4*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[s[1], a[1, 0]] - (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], a[1, 1]])/2 + 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 1]] + dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]] + 
      2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]] + 
      (3*dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[s[1], s[1]])/2 - 
      2*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] + dot[a[1, 1], v[2]]*
       dot[s[1], s[1]] + (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[s[1], sa[1, 1]])/2 + 2*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] - 2*dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 
      (3*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/2 - 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 2*dot[n12, a[2, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[s[1], a[1, 1]]*dot[s[1], v[1]] - dot[s[1], a[1, 1]]*
       dot[s[1], v[2]] - dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] + dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] + 
      dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] + 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], sa[1, 1]] - (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]])/2 - dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] - 2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] + 2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
      2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] + dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]] + dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
      dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 2*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] - dot[s[1], s[1]]*dot[v[1], a[1, 1]] - 
      dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] - dot[s[1], sa[1, 2]]*
       dot[v[1], v[1]] + dot[s[1], sa[1, 2]]*dot[v[1], v[2]] - 
      dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (2*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      (3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/2 - 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] + 
      2*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] + 
      crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] - 8*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] - 
      4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] + 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[1, 0]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] - 8*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]] - 3*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] + 8*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
       dot[s[1], s[1]] - 4*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] - 3*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 - 
      dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/2 - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 + 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 + 
      dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + 
      2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (crossprod[s[1], v[1], v[2]]^2 - 4*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] - 
      (3*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/4 - 
      8*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + 12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 + 
      (9*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 12*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2*dot[s[1], s[1]] - (9*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 + 12*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], v[1]] + dot[n12, v[1]]^2*
       dot[s[1], v[1]]^2 + 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 - 4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[s[1], v[2]] + (5*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      2*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 2*crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] + 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1S1[2, 2, 20], 
  G^2*m2*((dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] - 
      (dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 - dot[n12, a[1, 0]]*
       dot[n12, a[2, 0]]*dot[s[1], s[1]] + dot[n12, a[1, 1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + (dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/2 - 
      (dot[a[1, 1], v[2]]*dot[s[1], s[1]])/2 - 2*dot[n12, a[2, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 3*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      (3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
      dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (dot[s[1], a[1, 1]]*dot[s[1], v[2]])/2 - dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] + (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/2 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 + dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[2]] + (dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 + dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]] - (dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/2)/r12^2 + 
    (-(crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]]) - 
      crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] - 
      crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] + 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] + 4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] + 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] + 4*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]] + 4*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 8*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
       dot[s[1], s[1]] + 2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] + 2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] - 8*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - 8*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]] - 4*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + 6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] - (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/
       2 - dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 - 
      (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
      dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 + 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 12*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      24*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      24*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 + 2*dot[n12, v[1]]^2*
       dot[s[1], v[1]]*dot[s[1], v[2]] + 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[s[1], v[2]] - 4*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]]*dot[v[1], v[1]] - 4*dot[n12, v[2]]^2*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
       2 + 2*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 2*dot[s[1], v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - 
      4*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      dot[s[1], v[1]]^2*dot[v[2], v[2]] + dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/r12^4)}, {DiagS1S1[2, 2, 21], 
  G^2*m2*((-(dot[n12, a[1, 1]]*dot[s[1], sa[1, 1]]) + 
      2*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]] + 
      dot[n12, s[1]]*dot[sa[1, 1], a[1, 1]] - 2*dot[n12, a[1, 0]]*
       dot[sa[1, 1], sa[1, 1]] - dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]] + 
      dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/r12 + 
    ((3*crossprod[n12, s[1], a[1, 1]]*crossprod[n12, s[1], v[1]])/2 + 
      (3*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[1, 0]])/2 - 
      3*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]] - 
      3*crossprod[n12, sa[1, 1], v[1]]^2 + (3*crossprod[n12, s[1], v[1]]*
        crossprod[n12, sa[1, 2], v[1]])/2 - dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], a[1, 0]] - (dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], a[1, 1]])/2 + (dot[n12, a[1, 1]]*dot[n12, v[1]]*
        dot[s[1], s[1]])/2 + (11*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[s[1], sa[1, 1]])/2 + 2*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] + (dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/2 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 3*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] + 3*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]] + 
      2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] + dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[1]] + dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
      2*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - dot[s[1], s[1]]*
       dot[v[1], a[1, 1]] - dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] - 
      dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/r12^2 + 
    ((3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/2 + 
      3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] - 
      5*crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] - 
      6*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] - 
      7*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[1, 0]] - 3*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 7*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/2 - 2*dot[n12, a[2, 0]]*
       dot[s[1], v[1]]^2 + 5*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] - 8*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[1]] - 3*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + 4*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]] + (7*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[1], a[1, 0]])/2 - (dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], a[1, 0]])/2 + dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[1], a[2, 0]] - (dot[n12, s[1]]*dot[s[1], v[1]]*
        dot[v[1], a[2, 0]])/2 - dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[1]] + (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/2 + 2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] - dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (-3*crossprod[s[1], v[1], v[2]]^2 + (75*crossprod[n12, s[1], v[1]]^2*
        dot[n12, v[1]]^2)/4 + 24*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
      36*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 + 
      (15*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 12*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2*dot[s[1], s[1]] - (15*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 + 12*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], v[1]] + 5*dot[n12, v[1]]^2*
       dot[s[1], v[1]]^2 - 8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (5*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
      (31*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 - 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] + dot[s[1], s[1]]*dot[v[1], v[1]]^2 + 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      dot[s[1], s[1]]*dot[v[1], v[2]]^2 + 6*crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] + 2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      2*dot[s[1], v[1]]^2*dot[v[2], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/r12^4)}, {DiagS1S1[2, 2, 22], 
  G^2*m2*((crossprod[n12, s[1], a[1, 0]]^2/2 + crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, sa[1, 1], v[1]] + crossprod[n12, sa[1, 1], v[1]]^2/2 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
      dot[s[1], a[1, 0]]^2 - (5*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/2 + 
      dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]] - 5*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
      2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      (5*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/2 + 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/2 - 
      dot[sa[1, 1], v[1]]^2 + 2*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] + 
      dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/r12^2 + 
    (-(crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/2 + 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]] - 
      (crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      (crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 - 
      3*crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] + 
      crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 7*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[1, 0]] + 10*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] + 10*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 10*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/2 + 10*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 
      10*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      7*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      10*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (9*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      (9*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 + 
      2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/2 + 
      (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2)/r12^3 + 
    (8*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + (3*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/4 - 
      24*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (33*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 + 18*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] + (33*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 - 18*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]] - 4*dot[n12, v[1]]^2*
       dot[s[1], v[1]]^2 + 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 + 3*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] - (5*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
      (37*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] - (dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/2 - dot[s[1], s[1]]*dot[v[1], v[1]]^2 + 
      4*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1S1[2, 2, 23], 
  G^2*m2*((crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] - 4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] + 12*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] - 3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] + 12*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - 6*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] - 6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]])/2 + 2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] + (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[2]])/2 + (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/2 - 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]] + 2*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] + (3*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]])/2 + (3*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[2]])/2 - 2*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] - 2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/2 - 3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/2 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/2)/r12^3 + 
    (-4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 36*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] + 
      36*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      6*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      2*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] + 
      18*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (5*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 4*dot[s[1], s[1]]*
       dot[v[1], v[1]]*dot[v[1], v[2]])/r12^4)}, 
 {DiagS1S1[2, 2, 24], 
  G^2*m2*(((-5*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], a[1, 0]])/
       2 + (11*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[2, 0]])/
       2 - (5*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]])/
       2 + (11*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[2]])/
       2 + 3*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]] + 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/2 - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] + 
      (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 + 
      (9*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
      4*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 4*dot[n12, a[1, 0]]*
       dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/2 + 
      5*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] + dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] - 
      (3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
      (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/2 - 
      (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/2 + 
      5*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] + dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 3*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[sa[1, 1], v[2]] - 
      (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 + 
      (7*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/2 - 
      4*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 
      (7*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/2 - 4*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[2]])/r12^2 + 
    ((3*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]])/2 - 
      (3*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (11*crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      (5*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, a[1, 0]] - crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] + 
      crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 3*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] + 
      5*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] - 17*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]] - 
      crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] - 10*crossprod[n12, s[1], v[2]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] + 
      22*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[2]]*
       dot[n12, v[2]] - 4*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[a[1, 0], v[2]] + 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] + 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[2, 0]] - 5*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 5*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/2 - 18*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 18*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]] + 3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + 3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] + (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]])/2 - (dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[1], v[1]])/2 - 2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
       dot[s[1], v[1]] - (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/2 + 
      2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      10*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      16*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      6*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
      (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      9*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      (23*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      (5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/2 + 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 - 
      dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 - 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
      14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (25*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
      (25*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], 
        v[2]]*dot[n12, v[1]] + 9*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 + 
      2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + (3*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/2 + 6*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 + 
      (57*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      30*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (27*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
      18*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/2 + 
      12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (27*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      11*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (3*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
      crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]] + 
      (39*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 - 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (17*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] + (dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/2 - (11*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 + (5*dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/2 + 3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/2 + crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] + 5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      (dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 + dot[n12, s[1]]^2*
       dot[v[1], v[1]]*dot[v[2], v[2]] - (dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/2)/r12^4)}, {DiagS1S1[2, 2, 25], 
  G^2*m2*(((5*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], a[2, 0]])/
       2 + (5*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[2]])/
       2 + (5*crossprod[n12, sa[1, 1], v[2]]^2)/2 + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2)/3 - 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/3 + 
      (16*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (8*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/3 + 
      (11*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (8*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
      (10*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (11*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/6 + 
      (11*dot[sa[1, 1], v[2]]^2)/6 + (16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[2], a[2, 0]])/3 - (17*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/
       3 + (8*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/3 - 
      (17*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/6)/r12^2 + 
    ((-3*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[2, 0]])/2 - 
      (3*crossprod[n12, s[1], a[2, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      3*crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]] - 
      2*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
      4*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[1]] - 10*crossprod[n12, s[1], v[2]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]] + 
      2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[2]] + 10*crossprod[n12, s[1], v[2]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]] - 
      (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
       2 - 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2 + 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]^3 + 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 0]] - (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 + 
      (32*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
      dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      (32*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 - 11*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] - 
      dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] - 
      dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      (11*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - 3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] + 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (11*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      7*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/2 + 
      (3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/2 - 
      dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       3 - dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] + 
      (3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      (16*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
      (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/2 + 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 + 
      3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
      (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       3 + 10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[2], v[2]] + (17*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]])/3 - 11*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] + (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/3 + (11*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/3 - 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[2], v[2]])/r12^3 + (2*crossprod[s[1], v[1], v[2]]^2 + 
      7*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + (27*crossprod[n12, s[1], v[2]]^2*dot[n12, v[1]]^2)/
       4 - 2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] - 6*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], 
        v[2]]*dot[n12, v[2]] - 12*crossprod[n12, s[1], v[2]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2 - 6*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]]^3 + (15*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[1]])/2 - (27*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[1], s[1]])/2 - 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] + 3*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] - 
      9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (39*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/2 + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (9*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (5*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/4 - 5*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[2]]^2 - (5*crossprod[n12, s[1], v[2]]^2*
        dot[v[1], v[1]])/4 + (3*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]])/4 - (7*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        dot[v[1], v[1]])/4 + 2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - (3*dot[s[1], v[2]]^2*dot[v[1], v[1]])/4 - 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + 2*crossprod[n12, s[1], v[2]]^2*dot[v[1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/4 - 
      7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (33*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      (3*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 2*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 + 2*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] + 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/2 - 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 - 
      7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      2*dot[s[1], v[1]]^2*dot[v[2], v[2]] + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (7*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
      (7*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4)/r12^4)}, 
 {DiagS1S1[2, 2, 26], 
  G^2*m2*((-(dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/2 + 
      (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] - 
      dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]] - 
      (5*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2 + 
      (3*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/2 - 5*dot[n12, a[2, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] - 
      dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] + 
      (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
      dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] + 3*dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]])/r12^2 + 
    (-2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]] + 
      10*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      10*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (11*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 - 
      20*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      6*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      6*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] + 
      (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/2 + 4*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      (7*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
      dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 + 6*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[1]] - (7*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[1, 1], v[1]])/2 + 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      (7*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      (11*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/2 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 + 
      dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]] - 
      (5*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      11*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/2 + 
      (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 + 
      5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (60*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      36*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      6*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 24*dot[n12, s[1]]*
       dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      18*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 10*dot[n12, v[2]]^2*
       dot[s[1], s[1]]*dot[v[1], v[1]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]]*dot[v[1], v[1]] - dot[s[1], v[2]]^2*dot[v[1], v[1]] + 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      42*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 + 
      (11*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/2 - 10*dot[n12, v[1]]^2*
       dot[s[1], s[1]]*dot[v[2], v[2]] + 6*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[2], v[2]] - 
      (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2)/r12^4)}, 
 {DiagS1S1[2, 2, 27], 
  G^2*m2*(((2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]])/3 + 
      (2*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/3 - 
      (7*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 - 
      (7*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]])/3 + 
      (2*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/3 - 
      (dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]])/3)/r12 + 
    (-crossprod[n12, s[1], a[1, 0]]^2/2 - (3*crossprod[n12, s[1], v[1]]*
        crossprod[n12, sa[1, 1], a[1, 0]])/2 - crossprod[n12, sa[1, 1], v[1]]^
       2 + (crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 2], v[1]])/2 - 
      (2*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/3 - 2*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 - (4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/3 - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2 + 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       3 + (2*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 + 
      (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/6 - 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      (2*dot[s[1], a[1, 0]]^2)/3 - (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]])/6 + (dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/6 + 
      (dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/6 + 
      (dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      (5*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
      (5*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (5*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 + 
      (9*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/2 - 
      (14*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 + 
      (7*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 - 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 - 
      (5*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/6 + 
      (dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/3 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/3 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/2 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/6 - (4*dot[sa[1, 1], v[1]]^2)/
       3 - (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/6 - 
      (dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/2 - 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 + 
      dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/2 + 
      (dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/2 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
      (5*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/2 - 
      (5*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/2 + 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/6 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 + 
      (7*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/3 + 
      (5*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/6)/r12^2 + 
    (crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      (crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/2 + 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] + 
      crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] - 
      2*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] + 
      3*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + 4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - 2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 + 6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^3 - 4*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] - 
      4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]] + 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2 + dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[a[1, 0], v[2]] - (13*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[1, 0]])/3 + 4*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], a[1, 0]] + (2*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[1], a[2, 0]])/3 - (2*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/3 + (10*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[1]])/3 + 4*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] - dot[n12, v[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] + dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 
      8*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      (20*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      7*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 + 
      (13*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/6 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/3 - 
      (2*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 2*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 - dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
      4*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - 2*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      (2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]])/3 + 
      2*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      (5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/6 + 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/3 - 
      dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]] + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
      (5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 - 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      (11*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/6 - 
      (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 - 
      (5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/6 + 
      (2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] - 
      (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
       3 - dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/3 - 
      (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
       3 + (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    (-crossprod[s[1], v[1], v[2]]^2 - 4*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] - 
      (3*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/4 - 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]^4 + 8*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] + 
      12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      22*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 - 
      16*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      (3*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 
      (37*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      20*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (33*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 - 
      9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (5*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 + 4*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      (8*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (11*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/2 + 
      8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 + 
      (5*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
      (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 - 
      (27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      8*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] + (9*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
      (2*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/4 - 2*crossprod[n12, s[1], v[1]]^2*
       dot[v[1], v[2]] - (33*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[1], v[2]])/4 + 8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + (37*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]])/4 - (40*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[v[1], v[2]])/3 + 3*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[1], v[2]] + (4*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]])/3 - dot[s[1], v[1]]^2*
       dot[v[1], v[2]] - (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 - (dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 + (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 - (3*dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 - (2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
      (5*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 
      2*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]] - 
      (10*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/3 + 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
      (2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 - 
      (4*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
      (2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4)}, 
 {DiagS1S1[2, 2, 28], 
  G^2*m2*(((2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 + 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/
       3 + (4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]])/3 + (4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/3 + (4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
        dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/6 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
      (4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/3 - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 + 
      (2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 + 
      (7*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/3 - 
      (7*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/6 + 
      (14*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 + 
      (11*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      (11*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 + 
      (11*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
      (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/3 - 
      (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
      (2*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
      (11*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/3 + 
      (5*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 + 
      (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 + 
      (2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
      (7*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
      (dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 - 
      (11*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/6 - 
      (11*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/6)/r12^2 + 
    (-(crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]]) - 
      crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] - 
      crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      4*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      4*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] + 4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] - 8*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^2*dot[n12, v[2]] + 4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[2]]^2 + 8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2 + (4*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/3 - (4*dot[n12, s[1]]^2*dot[n12, v[2]]*
        dot[a[1, 0], v[2]])/3 + (14*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
      (28*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 - 
      (44*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       3 + (28*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/3 + 
      (11*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
      (14*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 - 
      (88*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (56*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 + 
      (20*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + (14*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/3 + (34*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (16*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/3 - 
      (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 - 
      (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (5*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
      (4*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 - 
      (8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
      (8*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
       3 + (2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
      (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 + 
      (8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 - 
      (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 + 
      (dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/3 + 
      (22*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 - (16*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
      (7*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (11*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 + 
      (8*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 - 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
       3 - (17*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 + 
      (8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/3 + 
      (4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 - 
      (2*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 + 
      (4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      (14*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
      (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
      (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 - (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
      (7*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      (19*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/3 + 
      (4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
      (16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 - (8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 - (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/6 + (11*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 + (44*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (28*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 - (17*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/6 + (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/3 - (11*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/6 + (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/3 - (2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
        dot[v[2], v[2]])/3 - (4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[v[2], v[2]])/3 + 
      (4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
      (14*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 + 
      (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
      (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3)/r12^3 + 
    (4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 32*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      32*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      44*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
      56*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      36*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
      40*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      (16*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 8*dot[n12, s[1]]*
       dot[n12, v[1]]^3*dot[s[1], v[2]] + 16*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[2]] + 6*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] - (40*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/3 - (4*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 
      12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
      4*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (28*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 2*crossprod[n12, s[1], v[1]]^2*
       dot[v[1], v[2]] - 12*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[1], v[2]] + 16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - 22*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] + (112*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 + 12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - (40*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/3 - (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
      (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (10*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      (4*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
      (14*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 + 4*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[v[2], v[2]] + 
      (28*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/3 - 
      (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 + 
      (4*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 - 
      (2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
      (7*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4)}, 
 {DiagS1S1[2, 2, 29], 
  G^2*m2*(((3*crossprod[n12, s[1], a[1, 0]]^2)/2 + 
      3*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]] + 
      (3*crossprod[n12, sa[1, 1], v[1]]^2)/2 + 
      (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
      dot[s[1], a[1, 0]]^2 - (7*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/2 + 
      dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]] - 7*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      (7*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
      2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      (7*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/2 + 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/2 - 
      dot[sa[1, 1], v[1]]^2 + 2*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] + 
      dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/r12^2 + 
    ((-3*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/2 + 
      6*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]] - 
      (3*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 - 
      11*crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] + 
      5*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + 6*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - 3*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[1, 0]] + 14*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 14*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + (7*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/2 + 14*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 
      14*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      11*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      14*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 + 
      (11*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      11*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      14*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (11*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
      8*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 + 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] - 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2)/r12^3 + 
    (-20*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - (171*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/
       4 + 60*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (39*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 + 18*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] + (39*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 - 18*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]] - 12*dot[n12, v[1]]^2*
       dot[s[1], v[1]]^2 + 16*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 + 3*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]] + (21*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/
       4 + (75*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
      20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      3*dot[s[1], v[1]]^2*dot[v[1], v[1]] - dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - 3*dot[s[1], s[1]]*dot[v[1], v[1]]^2 - 
      10*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      4*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 5*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/r12^4)}, {DiagS1S1[2, 2, 30], 
  G^2*m2*(((2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
      (2*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]])/3 + 
      (2*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/3 - 
      (7*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 - 
      (7*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]])/3 + 
      (2*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/3 - 
      (dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/3 - 
      (dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]])/3)/r12 + 
    ((-3*crossprod[n12, s[1], a[1, 0]]^2)/2 - 
      (9*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[1, 0]])/2 - 
      3*crossprod[n12, sa[1, 1], v[1]]^2 + (3*crossprod[n12, s[1], v[1]]*
        crossprod[n12, sa[1, 2], v[1]])/2 - 2*dot[n12, a[1, 0]]^2*
       dot[n12, s[1]]^2 + 2*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
       dot[n12, s[1]]^2 - 6*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] + 2*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] - 4*dot[n12, sa[1, 1]]^2*
       dot[n12, v[1]]^2 - (2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
        dot[n12, v[1]]^2)/3 + (14*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 + 
      (14*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/2 - 
      (dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/2 - 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 + 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]] + 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/2 - 
      dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]] + 
      (9*dot[n12, a[1, 0]]^2*dot[s[1], s[1]])/2 - 5*dot[n12, a[1, 0]]*
       dot[n12, a[2, 0]]*dot[s[1], s[1]] - 
      (3*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]])/2 + 
      (5*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/2 + 
      (27*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      5*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      (29*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 + 
      (29*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/6 + 
      (dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/6 + 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 + 
      dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      (2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
      (7*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 - 
      (3*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/6 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 9*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]] - (29*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 1]])/3 - 3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]] + (8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]])/3 + (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/
       2 - (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 - 
      (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6 - 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 - 
      (7*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/6 - 
      (4*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 + 
      (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/6 + 
      (dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/3 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/2 - 
      (9*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/2 - 
      (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/2 + 
      (5*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/2 + 
      dot[n12, sa[1, 1]]^2*dot[v[1], v[1]] + 
      (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/6 - 
      (5*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/6 - 3*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[1]] - (7*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/6 + 
      (29*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/6)/r12^2 + 
    (3*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      (9*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/2 - 
      3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] + 
      3*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      5*crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] + 
      6*crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] + 
      11*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] + 12*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - 2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 + 14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]^3 - 12*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] - 22*dot[n12, a[1, 0]]*
       dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
      12*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (11*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 - 
      4*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] - 
      (26*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
       3 + 8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
      (2*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
      18*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      (2*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/3 + 
      (116*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       3 - 20*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (29*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/3 + 
      10*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      (49*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]])/3 + 
      (116*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/3 - 
      20*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      (10*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       3 + 5*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 - 
      (38*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
       3 + 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 + 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 + 
      (2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
      (5*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 - 
      dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 + 
      (4*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
      (22*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       3 + (14*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/3 - 
      8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] + 
      (13*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/6 - 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 + 
      dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 - 12*dot[n12, s[1]]*
       dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      (34*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
       3 + 4*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
      (8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/3 - 
      (17*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 - 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      (14*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/3 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 
      (19*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/6 - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]] + 
      (14*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (15*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      (17*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/3 - 
      (7*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/3 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/3 - 
      (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/6 - 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      (2*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 - 
      6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      (14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
       3 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/2 + 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
      (9*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (7*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/3 + 
      13*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (29*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/3 - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/6 + 
      3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] - 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/6 + 
      (11*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/3 + 
      (28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
       3 - 4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] + (13*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/6 - (29*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 - (58*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]])/3 + 10*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] + (19*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/6 + dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - (17*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/6 + dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[2]] - 2*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[v[2], v[2]] - 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[v[2], v[2]] - 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[2], v[2]] + 5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[2], v[2]] + 5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[2], v[2]] - dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    (3*crossprod[s[1], v[1], v[2]]^2 + 16*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      (75*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/4 - 
      10*dot[n12, s[1]]^2*dot[n12, v[1]]^4 - 24*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
      48*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      26*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      36*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 - 
      16*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      (43*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 + 
      (37*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      4*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
      (103*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/4 - 
      51*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
      20*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
      (11*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 + 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      (16*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/3 - 
      (13*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/2 + 
      8*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (17*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
      (2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 
      (5*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      4*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
      (5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (28*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/3 - 
      (31*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] - (dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/4 + 8*crossprod[n12, s[1], v[1]]^2*
       dot[v[1], v[2]] - (39*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
        dot[v[1], v[2]])/4 + 8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - (37*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]])/4 + (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[v[1], v[2]])/3 + 17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - (20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/3 - (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 + 
      (5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/3 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      (2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]]^2)/3 - 6*crossprod[n12, s[1], v[1]]^2*
       dot[v[2], v[2]] + 2*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[v[2], v[2]] + (2*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/
       3 - (10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
       3 - (4*dot[s[1], v[1]]^2*dot[v[2], v[2]])/3 + 
      (2*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
      (7*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3)/r12^4)}, 
 {DiagS1S1[2, 2, 31], 
  G^2*m2*((crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], a[2, 0]] + 
      (crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], a[1, 0]])/2 + 
      (crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[2, 0]])/2 + 
      (crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]])/2 + 
      (crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[2]])/2 + 
      crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]] + 
      (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/2 - 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] + 
      (5*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/2 + 
      (11*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2 - 
      4*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]] + 
      (11*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 + 
      (11*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
      4*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 
      (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
      4*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 
      (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/2 + 
      3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 4*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + 3*dot[s[1], v[1]]*
       dot[sa[1, 1], a[2, 0]] + (11*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 1]])/2 - (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]])/2 - (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 + 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]] - 
      (dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 + 
      (5*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/2 - 
      4*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] + 
      (5*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/2 - 4*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[2]])/r12^2 + 
    ((7*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/2 - 
      crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]] - 
      (3*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]])/2 - 
      2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] - 
      (5*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 + 
      (crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (crossprod[n12, sa[1, 1], v[2]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 - 
      (crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, a[1, 0]] + crossprod[n12, s[1], v[1]]^2*dot[n12, a[2, 0]] - 
      13*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 3*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] + 
      9*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] - 13*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]] - 
      crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] + 4*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[2]] + 
      2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[2]] - 8*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[a[1, 0], v[2]] + 10*dot[n12, s[1]]^2*dot[n12, v[2]]*
       dot[a[1, 0], v[2]] + 15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] - 18*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]] + 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[2, 0]] - 5*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[s[1], s[1]] - 17*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + 22*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
       dot[s[1], s[1]] + (13*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/2 - (27*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[1]])/2 - 22*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 22*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]] + 3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] + 15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]] - 18*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/2 - 
      (7*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 - 
      4*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
      dot[n12, a[2, 0]]*dot[s[1], v[1]]^2 + 2*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      6*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] - 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      12*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      4*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      4*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      (19*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 + 
      2*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 + 3*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      (9*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
      dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      10*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
      5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      (21*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] - 
      dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      (7*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      5*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] + 
      dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] + 
      dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
      dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]] + 
      2*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (11*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      2*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]] + 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      2*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (27*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
      (27*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (11*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 + 
      (9*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/2 - 
      (11*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 - 
      (11*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (2*crossprod[s[1], v[1], v[2]]^2 + 14*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      13*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 51*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
      10*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] - (3*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/2 - 78*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2 + 
      (63*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      30*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
      18*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      4*dot[n12, v[2]]^2*dot[s[1], v[1]]^2 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/2 + 
      12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (45*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      19*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 6*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[1], v[1]] - 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      6*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
      (47*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      8*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (19*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 - 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      (13*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      dot[s[1], v[2]]^2*dot[v[1], v[1]] - (crossprod[n12, s[1], v[1]]^2*
        dot[v[1], v[2]])/2 + 13*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[1], v[2]] + 
      (33*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 - 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
      (27*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      30*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[2]] + 3*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]] - (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
       4 + (7*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 5*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 - crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] + 
      5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      dot[s[1], v[1]]^2*dot[v[2], v[2]] - dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1S1[2, 2, 32], 
  G^2*m2*((-(crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], a[2, 0]])/
       2 - (crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[2]])/2 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       2 + (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/2 - 
      (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/2 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
      (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/2 + 
      (3*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2)/r12^2 + 
    ((crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[2, 0]])/2 + 
      (crossprod[n12, s[1], a[2, 0]]*crossprod[s[1], v[1], v[2]])/2 + 
      2*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[1]] - 2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[2]] - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3)/2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
      3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      3*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]] + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 - 
      2*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/4 + 
      dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]] + 
      (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/4 - 
      2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      (dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/4 - 
      (3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/4 + 
      (dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/2 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 + 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/2 - 
      (3*dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 - 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 - 
      (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]])/
       2 + 3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4)/r12^3 + 
    (2*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + 6*crossprod[n12, s[1], v[2]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
      9*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[1]] + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/2 - 
      (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/2 + 
      (7*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 - 
      crossprod[n12, s[1], v[2]]^2*dot[v[1], v[2]] + 
      (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/4 - 
      (9*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      dot[s[1], v[2]]^2*dot[v[1], v[2]] + (21*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]])/2 - 6*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]]*dot[v[2], v[2]] - (7*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[2], v[2]])/2 - dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[2], v[2]] + (dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]])/4 - (7*dot[n12, s[1]]^2*dot[v[1], v[2]]*
        dot[v[2], v[2]])/4 + (3*dot[s[1], s[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/2)/r12^4)}, {DiagS1S1[2, 2, 33], 
  G^2*m2*((crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]] + 
      dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] - dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]] - 2*dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]])/r12^2 + 
    (-12*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      10*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] - 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] - 
      crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      (17*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 - 
      crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
      24*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[n12, a[1, 0]] - 2*crossprod[n12, s[1], a[2, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[1]] - 
      48*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[1]] - 36*crossprod[n12, s[1], v[2]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] + 11*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], s[1]] + dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
      6*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]] - 
      12*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      4*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      6*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      10*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
      6*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]] + 
      2*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]] - 
      6*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] + 
      (13*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/r12^3 + 
    (crossprod[s[1], v[1], v[2]]^2 + 8*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      2*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
      4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] - 12*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      6*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[1]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]] - (9*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
       2 + 10*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + 12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]] - 10*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] + (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      2*dot[n12, s[1]]^2*dot[v[1], v[2]]^2 - 2*dot[s[1], s[1]]*
       dot[v[1], v[2]]^2 - 5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[2], v[2]] + 3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]] - (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
       2 - dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2)/r12^4)}, 
 {DiagS1S1[2, 2, 34], 
  G^2*m2*((-2*crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]] - 
      3*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
      2*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[2]]*
       dot[n12, v[1]] + 4*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]] - 4*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
       dot[s[1], s[1]] - 4*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[1, 1]] + 4*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]] - dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]] + 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/r12^3 + 
    (crossprod[n12, sa[1, 1], v[2]]^2/2 + dot[sa[1, 1], v[2]]^2/2 - 
      (dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/2)/r12^2 + 
    (crossprod[s[1], v[1], v[2]]^2 + 4*crossprod[n12, s[1], v[2]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      (9*crossprod[n12, s[1], v[2]]^2*dot[n12, v[1]]^2)/4 + 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
      (27*crossprod[n12, s[1], v[1]]^2*dot[n12, v[2]]^2)/4 + 
      (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/4 - 
      (3*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/2 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/4 - 
      (3*crossprod[n12, s[1], v[2]]^2*dot[v[1], v[1]])/4 + 
      (3*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (dot[s[1], v[2]]^2*dot[v[1], v[1]])/4 + crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[1], v[2]] - 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
      dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
      dot[s[1], s[1]]*dot[v[1], v[2]]^2 + (5*crossprod[n12, s[1], v[1]]^2*
        dot[v[2], v[2]])/4 - (crossprod[n12, s[1], v[2]]^2*dot[v[2], v[2]])/
       2 + (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
      (3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/2 - 
      (7*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 + 
      (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      (7*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/8 + 
      (5*dot[s[1], s[1]]*dot[v[2], v[2]]^2)/8)/r12^4)}, 
 {DiagS1S1[2, 2, 35], 
  G^2*m2*((6*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], a[2, 0]] + 
      6*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]] - 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[2]] - 
      8*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[1, 1], v[2]] + 
      12*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] + 
      2*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]] - 6*dot[n12, a[1, 1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] - 2*dot[a[1, 0], a[2, 0]]*
       dot[s[1], s[1]] + 2*dot[a[1, 1], v[2]]*dot[s[1], s[1]] - 
      14*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      10*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 6*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 6*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]*dot[s[1], v[1]] - 2*dot[s[1], a[1, 1]]*
       dot[s[1], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] - 6*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] + 
      2*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] - 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 2*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 4*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[2]] - 6*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] - 
      2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 2*dot[s[1], sa[1, 1]]*
       dot[v[1], a[2, 0]] + 2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] + 
      6*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/r12^2 + 
    (4*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      6*crossprod[n12, s[1], v[2]]*crossprod[s[1], a[1, 0], v[2]] + 
      6*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] - 
      crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[2, 0]] + 
      6*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      4*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      8*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      6*crossprod[n12, s[1], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
      4*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 24*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]] + 
      24*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[1]] + 8*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[2]]*dot[n12, v[1]] - 6*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      24*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]] - 6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] + 24*crossprod[n12, s[1], v[2]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
      9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      10*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      10*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
      4*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      10*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] - 
      (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 + 
      8*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      4*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] + 
      8*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] + 
      3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]] - 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/2 + 
      6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      6*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      18*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] - 
      dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] + 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
      (dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (crossprod[s[1], v[1], v[2]]^2 - 10*crossprod[n12, s[1], v[1]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
      4*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
      4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]] + (27*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/2 - 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      (9*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/2 - 
      (15*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      5*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[1]] - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[1]] - (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/2 + 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] - (15*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]])/
       2 + 4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[2]] + (25*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        dot[v[1], v[2]])/2 + 12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - 6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[2]] - dot[s[1], v[1]]^2*dot[v[1], v[2]] + 
      3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
      3*dot[s[1], s[1]]*dot[v[1], v[2]]^2 - crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]]*dot[v[2], v[2]] - 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
      2*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
      (dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
      (dot[s[1], s[1]]*dot[v[2], v[2]]^2)/2)/r12^4)}, 
 {DiagS1S1[2, 2, 36], 
  G^2*m2*((4*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[1, 0]] + 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]] + 
      6*crossprod[n12, sa[1, 1], v[1]]^2 + 16*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], a[1, 1]] - 8*dot[n12, a[1, 1]]*dot[n12, v[1]]*
       dot[s[1], s[1]] - 28*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]] - 8*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] + 
      8*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      4*dot[s[1], a[1, 1]]*dot[s[1], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[1, 1], a[1, 0]] - 6*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]] + 
      4*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
      6*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]] - 
      8*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 4*dot[s[1], v[1]]*
       dot[sa[1, 2], v[1]] + 8*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] + 
      4*dot[s[1], s[1]]*dot[v[1], a[1, 1]] + 4*dot[s[1], sa[1, 2]]*
       dot[v[1], v[1]])/r12^2 + 
    (-9*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      (17*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/2 - 
      9*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      (9*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (9*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 - 
      48*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 30*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] + 
      36*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] + 18*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
      34*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 
      32*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
      48*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      44*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      11*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] + 
      30*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 26*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 14*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      28*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
      12*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      26*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]] + 
      (13*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 - 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      (5*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/2 - 8*dot[n12, v[1]]*
       dot[s[1], a[1, 0]]*dot[s[1], v[2]] - 3*dot[n12, a[1, 0]]*
       dot[s[1], v[1]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], v[1]] + (13*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[1]])/2 - 4*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]] - (13*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[1, 1], v[2]])/2 - (17*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[v[1], a[1, 0]])/2 + 4*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[v[1], a[1, 0]] + 2*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[1], a[1, 0]] + 7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[1]] - (19*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
        dot[v[1], v[1]])/2 - (25*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[1]])/2 + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]] + (11*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/2 + (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[1]])/2 - 8*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       dot[v[1], v[2]] + 11*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 13*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[2]] - (13*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/2 + 6*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[v[2], a[2, 0]] + 6*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[v[2], a[2, 0]] - 6*dot[n12, s[1]]*dot[s[1], v[1]]*
       dot[v[2], a[2, 0]] + 6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[v[2], v[2]] + (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[2], v[2]])/2 - 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]] - (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/2)/r12^3 + 
    (12*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 36*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2 - 
      36*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      12*dot[n12, v[1]]^4*dot[s[1], s[1]] + 12*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] + 12*dot[n12, s[1]]*dot[n12, v[1]]^3*
       dot[s[1], v[1]] - 12*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], v[1]] + 3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      2*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      4*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]] + 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      dot[s[1], v[1]]^2*dot[v[1], v[1]] + dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]] + dot[s[1], s[1]]*dot[v[1], v[1]]^2 + 
      6*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      dot[s[1], v[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] + 3*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] - 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]] + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 - 6*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
      3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
      3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]] + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2 - 
      3*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/r12^4)}, 
 {DiagS1S1[2, 2, 37], 
  G^2*m2*((-4*dot[s[1], a[1, 0]]^2 + 4*dot[a[1, 0], a[1, 0]]*
       dot[s[1], s[1]] - 8*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
      4*dot[sa[1, 1], v[1]]^2 + 8*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] + 
      4*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/r12^2 + 
    (9*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]] + 
      5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] + 
      5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]] + 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
      3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
      3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/r12^3 + 
    ((-7*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 + 
      4*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]] + 
      (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
      (3*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]])/2 - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/2 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
      (7*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/8)/r12^4)}, 
 {DiagS1S1[2, 2, 38], 
  G^2*m2*((16*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      4*crossprod[n12, s[1], v[2]]*crossprod[s[1], v[1], a[1, 0]] - 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] - 
      8*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      16*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      8*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      8*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      8*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/r12^3 + 
    (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
      16*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 4*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]]*dot[v[2], v[2]] - 4*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[v[2], v[2]] + 2*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
     r12^4)}, {DiagS1S1[2, 2, 39], 
  G^2*m2*((-4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] + 
      2*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      dot[a[1, 1], v[2]]*dot[s[1], s[1]] + 6*dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - 3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[s[1], a[1, 1]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] + dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 
      2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] + dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]] + dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 
      dot[s[1], sa[1, 2]]*dot[v[1], v[2]] - dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[2]] + (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[v[2], a[2, 0]])/2 - (3*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2)/
     r12^2 + (-(crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/
       2 - (crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      (crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] + 2*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] + 11*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], a[1, 0]] - 14*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      (7*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 - 
      14*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      11*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/4 - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (11*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/4 - 
      (11*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/4 + 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (11*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/4 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (11*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 - 
      3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 + 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 + 
      3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4)/r12^3 + 
    (2*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 18*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[1]] - 
      18*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 + 
      3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] - 
      (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
      (3*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4)/r12^4)}, 
 {DiagS1S1[2, 2, 40], 
  G^2*m2*((4*crossprod[n12, s[1], a[1, 1]]*crossprod[n12, s[1], v[1]] + 
      (23*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], a[1, 0]])/2 - 
      (crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]])/2 - 
      crossprod[n12, sa[1, 1], v[1]]^2/2 + 4*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 2], v[1]] - 12*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], a[1, 0]] + 8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], a[1, 1]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 1]] + 6*dot[n12, a[1, 1]]*dot[n12, v[1]]*
       dot[s[1], s[1]] - 4*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      2*dot[a[1, 1], v[2]]*dot[s[1], s[1]] + 9*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 4*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 2*dot[a[1, 0], v[2]]*
       dot[s[1], sa[1, 1]] + 6*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]] - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] - 
      6*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      2*dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 2*dot[s[1], a[1, 1]]*
       dot[s[1], v[2]] + (9*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[1, 0]])/2 - 4*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]] - dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
      2*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 
      (9*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/2 + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
      (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/2 - 
      4*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      5*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - dot[sa[1, 1], v[1]]^2 - 
      4*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]] + 2*dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]] + 2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
      2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] - 4*dot[s[1], sa[1, 1]]*
       dot[v[1], a[1, 0]] - 2*dot[s[1], s[1]]*dot[v[1], a[1, 1]] - 
      2*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] + dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[1]] + 2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] - 
      2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/2 + 
      (9*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2 - 
      (15*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/4 + 
      (9*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/4)/r12^2 + 
    ((crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/2 + 
      (crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/2 - 
      4*crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] - 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[1]] - 2*crossprod[n12, s[1], a[1, 0]]*
       crossprod[n12, s[1], v[1]]*dot[n12, v[2]] + 
      6*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]] - dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
      6*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      6*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/2 + 
      2*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 2*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 7*dot[n12, a[1, 0]]*
       dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] - 
      7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/4 + 
      2*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      2*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 - 
      (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
      (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/4 - 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/4 - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      2*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/2 - 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/2 + 
      (7*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 - 
      (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 + 
      6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/2 - 
      (9*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 + 
      15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
      (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 + 
      (15*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
      6*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] + 
      (15*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4)/r12^3 + 
    (4*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + (33*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2)/
       4 - 12*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (21*dot[n12, v[1]]^4*dot[s[1], s[1]])/4 - 12*dot[n12, v[1]]^3*
       dot[n12, v[2]]*dot[s[1], s[1]] - (21*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/4 + 12*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]] + dot[n12, v[1]]^2*dot[s[1], v[1]]^2 - 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2 - 
      2*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (7*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
      (17*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 - 
      dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      (dot[s[1], v[1]]^2*dot[v[1], v[1]])/2 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]]^2)/2 + 2*crossprod[n12, s[1], v[1]]^2*
       dot[v[1], v[2]] + 6*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
      (dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      3*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] - 
      (81*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
      18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 - 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 
      9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      3*dot[s[1], v[1]]^2*dot[v[2], v[2]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[2], v[2]] + (9*dot[s[1], v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]])/4 + (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        dot[v[2], v[2]])/8 + (15*dot[s[1], s[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/8 - 3*dot[n12, s[1]]^2*dot[v[1], v[2]]*
       dot[v[2], v[2]] + (3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       4)/r12^4)}, {DiagS1S1[2, 2, 41], 
  G^2*m2*((2*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] + 
      2*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      2*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      2*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] + 
      24*crossprod[n12, s[1], v[1]]^2*dot[n12, a[1, 0]] + 
      48*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] + 36*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] - 
      8*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] - 8*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[1, 1], 
        v[1]]*dot[n12, v[2]] + 10*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] - 4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]] + 5*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 + 
      (15*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
      10*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
      4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      5*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      (15*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/r12^3 + 
    (-8*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] - 24*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2 + 
      24*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      5*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 + 8*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 + 4*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]] + 
      8*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      2*dot[s[1], v[1]]^2*dot[v[1], v[1]] - 2*dot[s[1], s[1]]*
       dot[v[1], v[1]]^2 - 4*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[2]] - 
      2*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]] - 3*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] + 
      9*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      (3*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/2)/r12^4)}, 
 {DiagS1S1[2, 2, 42], 
  G^2*m2*((8*crossprod[n12, s[1], a[1, 0]]^2 + 
      16*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[1, 1], v[1]] + 
      8*crossprod[n12, sa[1, 1], v[1]]^2 + 4*dot[s[1], a[1, 0]]^2 - 
      4*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]] + 8*dot[s[1], v[1]]*
       dot[sa[1, 1], a[1, 0]] + 4*dot[sa[1, 1], v[1]]^2 - 
      8*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 4*dot[sa[1, 1], sa[1, 1]]*
       dot[v[1], v[1]])/r12^2 + 
    (6*crossprod[n12, s[1], v[1]]*crossprod[s[1], a[1, 0], v[2]] - 
      (15*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], a[1, 0]])/2 + 
      6*crossprod[n12, s[1], a[1, 0]]*crossprod[s[1], v[1], v[2]] + 
      6*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[1], v[1], v[2]] + 
      6*crossprod[n12, s[1], v[1]]*crossprod[sa[1, 1], v[1], v[2]] - 
      32*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[1]] - 32*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] - 
      24*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]] - 24*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
      (19*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 - 
      4*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]] - 
      (19*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
      4*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
      (21*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/2 + 
      4*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] - 
      dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]] - 
      (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/2 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      10*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
      3*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]] + 
      3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/2 + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/2 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/2)/r12^3 + 
    (-8*crossprod[n12, s[1], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]] + 24*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]^2 + 
      24*crossprod[n12, s[1], v[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      7*dot[n12, v[1]]^2*dot[s[1], v[1]]^2 + 6*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]^2 - 4*crossprod[n12, s[1], v[1]]^2*dot[v[1], v[1]] - 
      8*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]] - 
      2*dot[s[1], v[1]]^2*dot[v[1], v[1]] - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
      2*dot[s[1], s[1]]*dot[v[1], v[1]]^2 - 4*crossprod[n12, s[1], v[1]]^2*
       dot[v[1], v[2]] - (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
      2*dot[s[1], s[1]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      3*crossprod[n12, s[1], v[1]]^2*dot[v[2], v[2]] - 
      3*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]] - 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2)/r12^4)}, 
 {DiagS1S1[3, 1, 1], 
  (G^3*m1*m2*((36*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 - 
     (24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
     (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
     (4*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
     (4*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
     (32*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 2], G^3*m1*m2*
   (((16*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 - 
      (55*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      (937*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/147 + 
      (362*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 + 
      (362*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/147 + 
      (5834*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 + 
      (643*dot[n12, s[1]]^2*dot[v[1], v[2]])/147 - 
      (9683*dot[s[1], s[1]]*dot[v[1], v[2]])/3675)/r12^5 + 
    (-4*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
      (8*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
      (4*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
      (4*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/(eps*r12^5) + 
    (logr12*(12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
       (12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
       (24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
       (24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
       (24*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
       (12*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
       (12*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5)}, 
 {DiagS1S1[3, 1, 3], G^3*m1*m2*
   ((2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/(eps*r12^4) + 
    (logr12*(-6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
       (6*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
       (6*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
       (6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5))/r12^4 + 
    (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (169*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 - 
      (69*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (31*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    (-6*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (12*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
      (12*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 4], G^3*m1*m2*
   (((-164*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/49 + 
      (1458*dot[n12, s[1]]*dot[s[1], a[2, 0]])/1225 + 
      (1184*dot[n12, a[2, 0]]*dot[s[1], s[1]])/1225)/r12^4 + 
    ((4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 + 
      (55*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/12 - 
      26*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      (265*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/588 + 
      (262*dot[n12, v[2]]^2*dot[s[1], s[1]])/49 - 
      (349*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/294 - 
      (601*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/294 + 
      (670*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/49 + 
      (5273*dot[s[1], v[1]]*dot[s[1], v[2]])/7350 - (1458*dot[s[1], v[2]]^2)/
       1225 + (155*dot[n12, s[1]]^2*dot[v[1], v[2]])/588 - 
      (8167*dot[s[1], s[1]]*dot[v[1], v[2]])/14700 + 
      (164*dot[n12, s[1]]^2*dot[v[2], v[2]])/49 - 
      (1184*dot[s[1], s[1]]*dot[v[2], v[2]])/1225)/r12^5 + 
    (((-6*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 + 
        (12*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 + 
        (6*dot[n12, a[2, 0]]*dot[s[1], s[1]])/35)/r12^4 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        6*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - (dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (6*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 - 
        (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
        (2*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - (12*dot[s[1], v[2]]^2)/35 - 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/35 + 
        (6*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5)/eps + 
    logr12*(((18*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 - 
        (36*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 - 
        (18*dot[n12, a[2, 0]]*dot[s[1], s[1]])/35)/r12^4 + 
      (-3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        18*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (18*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 + 
        (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (72*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 - 
        (6*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + (36*dot[s[1], v[2]]^2)/35 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/35 - 
        (18*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
        (18*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 1, 5], G^3*m1*m2*
   ((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (89*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 + 
      (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25)/r12^4 + 
    ((30*crossprod[n12, s[1], v[1]]^2)/7 + 17*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - 17*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (381*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (395*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (334*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (118*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (898*dot[s[1], v[1]]^2)/1225 + (202*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (338*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (101*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (1289*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 + 
      (101*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (1849*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 6*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (6*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 + (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (12*dot[s[1], v[1]]^2)/35 + (12*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (6*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*((6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-18*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 18*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (18*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (18*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (72*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (36*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (36*dot[s[1], v[1]]^2)/35 - 
        (36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (36*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (18*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (18*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (18*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 1, 6], G^3*m1*m2*
   (((164*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/49 - 
      (1458*dot[n12, s[1]]*dot[s[1], a[1, 0]])/1225 - 
      (1184*dot[n12, a[1, 0]]*dot[s[1], s[1]])/1225)/r12^4 + 
    ((-4*crossprod[n12, s[1], v[1]]^2)/7 - 
      (55*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 + 26*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + (265*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       588 - (262*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (475*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 - 
      (342*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (5273*dot[s[1], v[1]]^2)/7350 - (328*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (1458*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (155*dot[n12, s[1]]^2*dot[v[1], v[1]])/588 + 
      (8167*dot[s[1], s[1]]*dot[v[1], v[1]])/14700 - 
      (164*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (1184*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    logr12*(((-18*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 + 
        (36*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 + 
        (18*dot[n12, a[1, 0]]*dot[s[1], s[1]])/35)/r12^4 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 18*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 + (18*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (36*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (6*dot[s[1], v[1]]^2)/35 + (36*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (36*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (18*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    (((6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 - 
        (12*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 - 
        (6*dot[n12, a[1, 0]]*dot[s[1], s[1]])/35)/r12^4 + 
      (-(dot[n12, s[1]]^2*dot[n12, v[1]]^2) + 6*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 - (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (2*dot[s[1], v[1]]^2)/35 - (12*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps)}, 
 {DiagS1S1[3, 1, 7], G^3*m1*m2*
   (((-78*dot[n12, sa[1, 1]]^2)/25 + (158*dot[sa[1, 1], sa[1, 1]])/75)/
     r12^3 + ((513*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 - 
      23*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (7577*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 + 
      (247*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 - 
      (1557*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 + 
      (97*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 - 
      (577*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225 + 
      (97*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    logr12*(((12*dot[n12, sa[1, 1]]^2)/5 - (4*dot[sa[1, 1], sa[1, 1]])/5)/
       r12^3 + ((-54*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (54*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (18*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (54*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (54*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4) + 
    (((-4*dot[n12, sa[1, 1]]^2)/5 + (4*dot[sa[1, 1], sa[1, 1]])/15)/r12^3 + 
      ((18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (18*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (6*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4)/eps + 
    ((-6*crossprod[n12, s[1], v[1]]^2)/7 + 
      (30*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 6*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] - (30*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/7 + 6*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + (8*dot[s[1], v[1]]^2)/7 - 
      (6*dot[s[1], v[1]]*dot[s[1], v[2]])/5 - 
      (8*dot[s[1], s[1]]*dot[v[1], v[1]])/7 + 
      (6*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 8], 
  (G^3*m1*m2*((-148*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
     12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     (80*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
     (236*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
     (32*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
     (188*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 9], (G^3*m1*m2*(4*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
     (44*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
     (64*dot[s[1], v[1]]^2)/35 + (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
     (32*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 10], G^3*m1*m2*
   ((-8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (16*dot[n12, s[1]]*dot[s[1], a[2, 0]])/5 + 
      (12*dot[n12, a[2, 0]]*dot[s[1], s[1]])/5 + 
      (68*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (68*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (68*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    logr12*((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (54*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (54*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (54*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (27*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    ((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (18*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (9*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    ((-36*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 + 
      (87*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (1033*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/196 + 
      12*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      (445*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 - 
      (893*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/98 - 
      16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      (3149*dot[s[1], v[1]]*dot[s[1], v[2]])/2450 + (16*dot[s[1], v[2]]^2)/
       5 - (445*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 + 
      (3009*dot[s[1], s[1]]*dot[v[1], v[2]])/4900 - 
      (12*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 11], G^3*m1*m2*
   (((72*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (8*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
      (4*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 - 
      (276*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (1116*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (1116*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    (((4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (-(dot[n12, s[1]]^2*dot[n12, v[1]]^2) + 
        (dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (2*dot[s[1], v[1]]^2)/35 + (dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5)/eps + 
    logr12*(((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
        (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (6*dot[s[1], v[1]]^2)/35 - (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5) + 
    ((12*crossprod[n12, s[1], v[1]]^2)/7 - 
      (37*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/12 + 
      (1147*dot[n12, v[1]]^2*dot[s[1], s[1]])/588 - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      (55*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      (23*dot[s[1], v[1]]^2)/7350 - (8*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
      (727*dot[n12, s[1]]^2*dot[v[1], v[1]])/588 - 
      (11363*dot[s[1], s[1]]*dot[v[1], v[1]])/14700 + 
      (4*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 12], 
  (G^3*m1*m2*((-48*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 + 
     (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
     (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (48*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
     (48*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 13], (G^3*m1*m2*((-8*crossprod[n12, s[1], v[1]]^2)/7 - 
     (40*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
     (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
     (192*dot[s[1], v[1]]^2)/35 + (192*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/
   r12^5}, {DiagS1S1[3, 1, 14], 
  (G^3*m1*m2*((12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 - 
     (36*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
     (24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
     (8*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
     (4*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
     (4*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 15], (G^3*m1*m2*((-2*crossprod[n12, s[1], v[1]]^2)/7 + 
     (22*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
     (22*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
     (16*dot[s[1], v[1]]^2)/7 + (12*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
     (44*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 16], G^3*m1*m2*
   (((-8*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/3 + 
      (8*dot[n12, v[2]]^2*dot[s[1], s[1]])/21 + 
      (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/21 - 
      (16*dot[s[1], v[2]]^2)/105 + (8*dot[n12, s[1]]^2*dot[v[2], v[2]])/21 - 
      (8*dot[s[1], s[1]]*dot[v[2], v[2]])/105)/(eps*r12^5) + 
    (logr12*(8*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       (8*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 - 
       (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
       (16*dot[s[1], v[2]]^2)/35 - (8*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
       (8*dot[s[1], s[1]]*dot[v[2], v[2]])/35))/r12^5 + 
    ((-4*crossprod[n12, s[1], v[2]]^2)/7 - 8*dot[n12, s[1]]^2*
       dot[n12, v[2]]^2 + (20*dot[n12, v[2]]^2*dot[s[1], s[1]])/49 + 
      (940*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/147 - 
      (1628*dot[s[1], v[2]]^2)/1225 + (4*dot[n12, s[1]]^2*dot[v[2], v[2]])/
       147 + (1688*dot[s[1], s[1]]*dot[v[2], v[2]])/3675)/r12^5)}, 
 {DiagS1S1[3, 1, 17], G^3*m1*m2*
   ((-16*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (16*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (32*dot[s[1], v[1]]^2)/35 + (16*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
      (16*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/(eps*r12^5) + 
    (logr12*(48*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
       (48*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
       (192*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
       (96*dot[s[1], v[1]]^2)/35 - (48*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
       (48*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/r12^5 + 
    ((-22*crossprod[n12, s[1], v[1]]^2)/7 - 
      (112*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 
      (326*dot[n12, v[1]]^2*dot[s[1], s[1]])/147 + 
      (3190*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 - 
      (12784*dot[s[1], v[1]]^2)/3675 + (472*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       147 + (12088*dot[s[1], s[1]]*dot[v[1], v[1]])/3675)/r12^5)}, 
 {DiagS1S1[3, 1, 18], G^3*m1*m2*
   ((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (4*dot[n12, s[1]]*dot[s[1], a[2, 0]])/5 + 
      (4*dot[n12, a[2, 0]]*dot[s[1], s[1]])/5 + 
      (49*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (29*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (29*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    logr12*((6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (6*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (32*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (16*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (16*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
        (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/21 - 
        (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/21 - 
        (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/21 + 
        (32*dot[s[1], v[1]]*dot[s[1], v[2]])/105 - 
        (16*dot[n12, s[1]]^2*dot[v[1], v[2]])/21 + 
        (16*dot[s[1], s[1]]*dot[v[1], v[2]])/105)/r12^5)/eps + 
    (-2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
      16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (138*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      4*dot[n12, v[2]]^2*dot[s[1], s[1]] - (646*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/147 - (940*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/147 - 4*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] + (1156*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (4*dot[s[1], v[2]]^2)/5 - (176*dot[n12, s[1]]^2*dot[v[1], v[2]])/147 + 
      (404*dot[s[1], s[1]]*dot[v[1], v[2]])/3675 - 
      (4*dot[s[1], s[1]]*dot[v[2], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 19], G^3*m1*m2*
   (((-173*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (2*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
      (2*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
      (327*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/245 - 
      (1017*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/245 + 
      (1041*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/245)/r12^4 + 
    ((64*crossprod[n12, s[1], v[1]]^2)/7 + 
      (23*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 67*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + (907*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       147 - (281*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (1328*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 - 
      (730*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (15038*dot[s[1], v[1]]^2)/3675 - (758*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (478*dot[s[1], v[1]]*dot[s[1], v[2]])/245 + 
      (25*dot[n12, s[1]]^2*dot[v[1], v[1]])/147 - 
      (25661*dot[s[1], s[1]]*dot[v[1], v[1]])/3675 - 
      (379*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (31*dot[s[1], s[1]]*dot[v[1], v[2]])/49)/r12^5 + 
    logr12*(((30*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      (-6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 90*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (6*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 + (90*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (180*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (12*dot[s[1], v[1]]^2)/35 + (180*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (36*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (6*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (90*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5) + 
    (((-10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 - (30*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (60*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (4*dot[s[1], v[1]]^2)/35 - (60*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (2*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps)}, 
 {DiagS1S1[3, 1, 20], 
  (G^3*m1*m2*((-8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 + 
     (24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
     (24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (64*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
     (64*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 21], 
  (G^3*m1*m2*(16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     (48*dot[s[1], v[1]]*dot[s[1], v[2]])/5 - 
     (48*dot[s[1], s[1]]*dot[v[1], v[2]])/5))/r12^5}, 
 {DiagS1S1[3, 1, 22], (G^3*m1*m2*((-16*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
     (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
     (64*dot[s[1], v[1]]^2)/35 + (64*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/
   r12^5}, {DiagS1S1[3, 1, 23], 
  (G^3*m1*m2*((-16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
     (32*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
     (16*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 24], G^3*m1*m2*
   ((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (79*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 + 
      (19*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25)/r12^4 + 
    ((8*crossprod[n12, s[1], v[1]]^2)/7 + 24*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - 24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (494*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (536*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (506*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (176*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (1034*dot[s[1], v[1]]^2)/1225 + (288*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (544*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (144*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (2022*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 + 
      (144*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (2512*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (8*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 8*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (8*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 + (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (16*dot[s[1], v[1]]^2)/35 + (16*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (16*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (8*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (8*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (8*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*((6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-24*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 24*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (24*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (24*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (96*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (48*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (48*dot[s[1], v[1]]^2)/35 - 
        (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (48*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (24*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (24*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (24*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (24*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 1, 25], G^3*m1*m2*
   (((-173*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (229*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/245 + 
      (257*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/245 - 
      (27*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/49)/r12^4 + 
    ((2*crossprod[n12, s[1], v[1]]^2)/7 + 29*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - 29*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (313*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (271*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (510*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (206*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (2*dot[s[1], v[1]]^2)/49 + (346*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (122*dot[s[1], v[1]]*dot[s[1], v[2]])/245 - 
      (173*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (341*dot[s[1], s[1]]*dot[v[1], v[1]])/245 + 
      (173*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (229*dot[s[1], s[1]]*dot[v[1], v[2]])/245)/r12^5 + 
    (((-10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      (10*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 10*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (10*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 + (10*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (40*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (20*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (4*dot[s[1], v[1]]^2)/7 + 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (4*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (10*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[1]])/7 + 
        (10*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps + 
    logr12*(((30*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      (-30*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (30*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (30*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (120*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (12*dot[s[1], v[1]]^2)/7 - 
        (60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (30*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[1]])/7 - 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5))}, 
 {DiagS1S1[3, 1, 26], (G^3*m1*m2*((2*crossprod[n12, s[1], v[1]]^2)/7 - 
     (11*dot[n12, v[1]]^2*dot[s[1], s[1]])/14 + 
     (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/14 - 
     dot[s[1], v[1]]^2/10 + (dot[s[1], s[1]]*dot[v[1], v[1]])/10))/r12^5}, 
 {DiagS1S1[3, 1, 27], (G^3*m1*m2*((12*crossprod[n12, s[1], v[1]]^2)/7 - 
     (36*dot[s[1], v[1]]^2)/35 + (36*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/
   r12^5}, {DiagS1S1[3, 1, 28], 
  (G^3*m1*m2*((2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 - 
     (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
     (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
     (16*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
     (16*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 29], (G^3*m1*m2*((-8*crossprod[n12, s[1], v[1]]^2)/7 + 
     (22*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
     (22*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
     (2*dot[s[1], v[1]]^2)/5 - (2*dot[s[1], s[1]]*dot[v[1], v[1]])/5))/
   r12^5}, {DiagS1S1[3, 1, 30], 
  G^3*m1*m2*(((-4*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/3 + 
      (4*dot[n12, v[2]]^2*dot[s[1], s[1]])/21 + 
      (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/21 - 
      (8*dot[s[1], v[2]]^2)/105 + (4*dot[n12, s[1]]^2*dot[v[2], v[2]])/21 - 
      (4*dot[s[1], s[1]]*dot[v[2], v[2]])/105)/(eps*r12^5) + 
    ((-4*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/3 + 
      (16*dot[n12, v[2]]^2*dot[s[1], s[1]])/147 + 
      (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/49 + 
      (218*dot[s[1], v[2]]^2)/3675 - (4*dot[n12, s[1]]^2*dot[v[2], v[2]])/
       49 + (74*dot[s[1], s[1]]*dot[v[2], v[2]])/3675)/r12^5 + 
    (logr12*(4*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
       (4*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 - 
       (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
       (8*dot[s[1], v[2]]^2)/35 - (4*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
       (4*dot[s[1], s[1]]*dot[v[2], v[2]])/35))/r12^5)}, 
 {DiagS1S1[3, 1, 31], G^3*m1*m2*
   ((logr12*(-36*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       (36*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
       (144*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
       (72*dot[s[1], v[1]]^2)/35 + (36*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
       (36*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/r12^5 + 
    (4*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (8*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (444*dot[s[1], v[1]]^2)/1225 + (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       49 - (292*dot[s[1], s[1]]*dot[v[1], v[1]])/1225)/r12^5 + 
    (12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      (12*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
      (24*dot[s[1], v[1]]^2)/35 - (12*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
      (12*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/(eps*r12^5))}, 
 {DiagS1S1[3, 1, 32], (G^3*m1*m2*((10*crossprod[n12, s[1], v[1]]^2)/7 + 
     (26*dot[s[1], v[1]]^2)/35 - (26*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/
   r12^5}, {DiagS1S1[3, 1, 33], 
  G^3*m1*m2*(((13*crossprod[n12, s[1], v[1]]^2)/14 - 
      (17*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
      (367*dot[n12, v[1]]^2*dot[s[1], s[1]])/98 + 
      (195*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 - 
      (1143*dot[s[1], v[1]]^2)/2450 + (47*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       49 - (1499*dot[s[1], s[1]]*dot[v[1], v[1]])/2450)/r12^5 + 
    (-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (6*dot[s[1], v[1]]^2)/35 + (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/(eps*r12^5) + 
    (logr12*(9*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
       (9*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
       (36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
       (18*dot[s[1], v[1]]^2)/35 - (9*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
       (9*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/r12^5)}, 
 {DiagS1S1[3, 1, 34], G^3*m1*m2*
   (((5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/2 - 2*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      (17*dot[n12, s[1]]*dot[s[1], a[1, 0]])/10 - 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
      (29*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (183*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/50 + 
      (23*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/50)/r12^4 + 
    logr12*((6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (12*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (24*dot[s[1], v[1]]^2)/35 + (12*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (12*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5) + 
    ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (4*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (4*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
        (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (8*dot[s[1], v[1]]^2)/35 - (4*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (4*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5)/eps + 
    ((-5*crossprod[n12, s[1], v[1]]^2)/7 + 3*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 + 7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (107*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 - 
      (442*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      (2302*dot[s[1], v[1]]^2)/1225 - 2*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - dot[s[1], v[1]]*dot[s[1], v[2]] + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 - 
      (109*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 - dot[n12, s[1]]^2*
       dot[v[1], v[2]])/r12^5)}, {DiagS1S1[3, 1, 35], 
  (G^3*m1*m2*((8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 - 
     (24*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
     (24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (4*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
     (4*dot[s[1], s[1]]*dot[v[1], v[2]])/7))/r12^5}, 
 {DiagS1S1[3, 1, 36], (G^3*m1*m2*((-60*crossprod[n12, s[1], v[1]]^2)/7 + 
     (20*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
     (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
     (4*dot[s[1], v[1]]^2)/7 + (4*dot[s[1], s[1]]*dot[v[1], v[1]])/7))/
   r12^5}, {DiagS1S1[3, 1, 37], 
  G^3*m1*m2*(((-14*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 + 
      (14*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
      (8*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
      (14*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
      (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
    ((4*crossprod[n12, s[1], v[1]]^2)/7 - 
      (20*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (36*dot[s[1], v[1]]^2)/35 + (36*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/
     r12^5)}, {DiagS1S1[3, 1, 38], 
  G^3*m1*m2*(((6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
      (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
    ((-18*crossprod[n12, s[1], v[1]]^2)/7 - 
      (24*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 6*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] + (24*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/7 - 6*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - (6*dot[s[1], v[1]]^2)/5 + 
      (6*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
      (6*dot[s[1], s[1]]*dot[v[1], v[1]])/5 - 
      (6*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 39], G^3*m1*m2*
   ((2*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 2*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]])/r12^4 + (6*crossprod[n12, s[1], v[1]]^2 + 
      2*dot[s[1], v[1]]^2 - 2*dot[s[1], s[1]]*dot[v[1], v[1]])/r12^5)}, 
 {DiagS1S1[3, 1, 40], (G^3*m1*m2*((-2*crossprod[n12, s[1], v[1]]^2)/7 + 
     (11*dot[n12, v[1]]^2*dot[s[1], s[1]])/14 - 
     (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/14 + 
     dot[s[1], v[1]]^2/10 - (dot[s[1], s[1]]*dot[v[1], v[1]])/10))/r12^5}, 
 {DiagS1S1[3, 1, 41], (G^3*m1*m2*((2*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
     2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
     2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     (6*dot[s[1], v[1]]^2)/35 + (2*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
     (6*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
     (2*dot[s[1], s[1]]*dot[v[1], v[2]])/5))/r12^5}, 
 {DiagS1S1[3, 1, 42], G^3*m1*m2*
   (((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/49 - 
      (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/1225 - 
      (144*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/1225 - 
      (144*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/1225)/r12^4 + 
    ((8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/147 - 
      (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/49 - 
      (436*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 + 
      (8*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (148*dot[s[1], s[1]]*dot[v[1], v[2]])/3675)/r12^5 + 
    logr12*(((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (-8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (16*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (8*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (8*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    (((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      ((8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
        (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/21 - 
        (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/21 - 
        (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/21 + 
        (16*dot[s[1], v[1]]*dot[s[1], v[2]])/105 - 
        (8*dot[n12, s[1]]^2*dot[v[1], v[2]])/21 + 
        (8*dot[s[1], s[1]]*dot[v[1], v[2]])/105)/r12^5)/eps)}, 
 {DiagS1S1[3, 1, 43], G^3*m1*m2*
   (((12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 + 
      (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25)/r12^4 + 
    (-4*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 4*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - (8*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 - 
      (8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (444*dot[s[1], v[1]]^2)/1225 - (16*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (444*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (292*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 - 
      (8*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (292*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    ((4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (-12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 12*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (12*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 + (12*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (48*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (24*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (24*dot[s[1], v[1]]^2)/35 + 
        (24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (24*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (12*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (12*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (12*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (12*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5)/r12^4 + 
      (36*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 36*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (36*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (36*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (144*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (72*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (72*dot[s[1], v[1]]^2)/35 - 
        (72*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (72*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (36*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (36*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (36*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (36*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 1, 44], G^3*m1*m2*
   (((dot[n12, s[1]]*dot[s[1], a[1, 0]])/10 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]])/10 - 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/10 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]])/10)/r12^4 + 
    ((-2*crossprod[n12, s[1], v[1]]^2)/7 + 
      (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      (dot[s[1], v[1]]*dot[s[1], v[2]])/10 - 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/10)/r12^5)}, 
 {DiagS1S1[3, 1, 45], G^3*m1*m2*
   ((-(dot[n12, s[1]]*dot[s[1], a[1, 0]])/10 + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]])/10 + 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/10 - 
      (dot[n12, sa[1, 1]]*dot[s[1], v[1]])/10)/r12^4 + 
    ((2*crossprod[n12, s[1], v[1]]^2)/7 - 
      (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      (dot[s[1], v[1]]*dot[s[1], v[2]])/10 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/10)/r12^5)}, 
 {DiagS1S1[3, 1, 46], 
  (G^3*m1*m2*((-2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 + 
     (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
     (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
     (16*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
     (16*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 1, 47], G^3*m1*m2*
   (((-2*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 + 
      (2*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
      (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5)/r12^4 + 
    ((8*crossprod[n12, s[1], v[1]]^2)/7 - 
      (8*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] + (8*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/7 + 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - (2*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 48], G^3*m1*m2*
   (((2*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
      (2*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 - 
      (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5)/r12^4 + 
    ((-2*crossprod[n12, s[1], v[1]]^2)/7 + 
      (6*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
      (16*dot[s[1], v[1]]^2)/35 - (16*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/
     r12^5)}, {DiagS1S1[3, 1, 49], 
  G^3*m1*m2*((logr12*(-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
       3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
       (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
       (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
       (6*dot[s[1], v[1]]^2)/35 + (6*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]])/7 - (6*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
       (3*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
       (3*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5 + 
    (dot[n12, s[1]]^2*dot[n12, v[1]]^2 + dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - (dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
      (2*dot[s[1], v[1]]^2)/35 - (2*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/7 + (2*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
      (dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
      (dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/35)/(eps*r12^5) + 
    ((7*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
      (7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (102*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 - 
      (193*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (123*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/98 + 
      (89*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 + 
      (521*dot[s[1], v[1]]^2)/2450 - (43*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (529*dot[s[1], v[1]]*dot[s[1], v[2]])/2450 - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/98 + 
      (69*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 - 
      (43*dot[n12, s[1]]^2*dot[v[1], v[2]])/98 + 
      (944*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5)}, 
 {DiagS1S1[3, 1, 50], G^3*m1*m2*
   ((-(dot[n12, a[1, 0]]*dot[n12, s[1]]^2) - dot[n12, a[2, 0]]*
       dot[n12, s[1]]^2 + (101*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]])/98 + (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]])/2 + (9*dot[n12, s[1]]*dot[s[1], a[1, 0]])/50 + 
      (7*dot[n12, s[1]]*dot[s[1], a[2, 0]])/25 + 
      (27*dot[n12, a[1, 0]]*dot[s[1], s[1]])/50 + 
      (16*dot[n12, a[2, 0]]*dot[s[1], s[1]])/25 - 
      (379*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2450 - 
      (29*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/50 - 
      (169*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2450 - 
      (29*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/50 - 
      (169*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2450 - 
      (29*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/50)/r12^4 + 
    (crossprod[n12, s[1], v[1]]^2/7 + (71*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
       48 - 13*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (17*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 - 
      (2657*dot[n12, v[1]]^2*dot[s[1], s[1]])/2352 + 
      (305*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/98 + 
      (7*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
      (179*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/588 + 
      (253*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 - 
      (71*dot[s[1], v[1]]^2)/29400 + (158*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + 4*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] - (929*dot[s[1], v[1]]*dot[s[1], v[2]])/2450 - 
      (7*dot[s[1], v[2]]^2)/25 - (1565*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       2352 + (25129*dot[s[1], s[1]]*dot[v[1], v[1]])/58800 + 
      (79*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (1357*dot[s[1], s[1]]*dot[v[1], v[2]])/2450 + 
      dot[n12, s[1]]^2*dot[v[2], v[2]] - (16*dot[s[1], s[1]]*dot[v[2], v[2]])/
       25)/r12^5 + ((-(dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/2 - 
        (dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/2 + 
        (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 + 
        (dot[n12, s[1]]*dot[s[1], a[2, 0]])/5 + 
        (dot[n12, a[1, 0]]*dot[s[1], s[1]])/10 + 
        (dot[n12, a[2, 0]]*dot[s[1], s[1]])/10 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
        (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 4*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (7*dot[n12, s[1]]^2*
          dot[n12, v[2]]^2)/2 - (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/28 + 
        (4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 
        (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (3*dot[s[1], v[1]]^2)/70 + (8*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + 2*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]] - (8*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        dot[s[1], v[2]]^2/5 - (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (4*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (4*dot[s[1], s[1]]*dot[v[1], v[2]])/35 + 
        (dot[n12, s[1]]^2*dot[v[2], v[2]])/2 - 
        (dot[s[1], s[1]]*dot[v[2], v[2]])/10)/r12^5)/eps + 
    logr12*(((3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/2 + 
        (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/2 - 
        (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (3*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
        (3*dot[n12, s[1]]*dot[s[1], a[2, 0]])/5 - 
        (3*dot[n12, a[1, 0]]*dot[s[1], s[1]])/10 - 
        (3*dot[n12, a[2, 0]]*dot[s[1], s[1]])/10 + 
        (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((-9*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 12*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (21*dot[n12, s[1]]^2*
          dot[n12, v[2]]^2)/2 + (9*dot[n12, v[1]]^2*dot[s[1], s[1]])/28 - 
        (12*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (3*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 
        (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (9*dot[s[1], v[1]]^2)/70 - (24*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - 6*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]] + (24*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (3*dot[s[1], v[2]]^2)/5 + (9*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[1]])/140 - 
        (12*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (12*dot[s[1], s[1]]*dot[v[1], v[2]])/35 - 
        (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 
        (3*dot[s[1], s[1]]*dot[v[2], v[2]])/10)/r12^5))}, 
 {DiagS1S1[3, 1, 51], G^3*m1*m2*
   (((-2*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 + 
      (2*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
      (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
      (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5)/r12^4 + 
    ((6*crossprod[n12, s[1], v[1]]^2)/7 - 
      (6*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[1]] + (6*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/7 + 2*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - (2*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)}, 
 {DiagS1S1[3, 1, 52], G^3*m1*m2*
   (((16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (144*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (144*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225 - 
      (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((-4*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 6*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + (16*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       147 + (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (218*dot[s[1], v[1]]^2)/3675 - (12*dot[s[1], v[1]]*dot[s[1], v[2]])/
       25 - (4*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (74*dot[s[1], s[1]]*dot[v[1], v[1]])/3675 - 
      (6*dot[s[1], s[1]]*dot[v[1], v[2]])/25)/r12^5 + 
    logr12*(((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (4*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 42*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (4*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 + 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
        (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
        (8*dot[s[1], v[1]]^2)/35 + 12*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]] - (12*dot[s[1], v[1]]*dot[s[1], v[2]])/5 - 
        (4*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (4*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 6*dot[n12, s[1]]^2*
         dot[v[1], v[2]] - (6*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5) + 
    (((4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((-4*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 14*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (4*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         21 - 2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
        (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 - 
        4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
        (8*dot[s[1], v[1]]^2)/105 - 4*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]] + (4*dot[s[1], v[1]]*dot[s[1], v[2]])/5 + 
        (4*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 - 
        (4*dot[s[1], s[1]]*dot[v[1], v[1]])/105 - 2*dot[n12, s[1]]^2*
         dot[v[1], v[2]] + (2*dot[s[1], s[1]]*dot[v[1], v[2]])/5)/r12^5)/
     eps)}, {DiagS1S1[3, 1, 53], 
  G^3*m1*m2*(((26*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/49 - 
      (634*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/1225 - 
      (214*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/1225 - 
      (214*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/1225)/r12^4 + 
    (-(dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]) + 
      (55*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (26*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (26*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/49 - 
      (214*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (13*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (317*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    logr12*(((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (-6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    (((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (4*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps)}, 
 {DiagS1S1[3, 1, 54], G^3*m1*m2*
   (((-136*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 - 
      (242*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/245 + 
      (157*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/245 + 
      (157*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/245)/r12^4 + 
    ((2*crossprod[n12, s[1], v[1]]^2)/7 + 
      (34*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 14*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + (239*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       147 - (79*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (941*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      (241*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (3763*dot[s[1], v[1]]^2)/3675 + (136*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (157*dot[s[1], v[1]]*dot[s[1], v[2]])/245 - 
      (104*dot[n12, s[1]]^2*dot[v[1], v[1]])/147 - 
      (697*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 + 
      (68*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (121*dot[s[1], s[1]]*dot[v[1], v[2]])/245)/r12^5 + 
    (((-20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      ((26*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 10*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (26*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/21 + (10*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (104*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/21 + (20*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (52*dot[s[1], v[1]]^2)/105 + 
        (20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (4*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (26*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
        (26*dot[s[1], s[1]]*dot[v[1], v[1]])/105 + 
        (10*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps + 
    logr12*(((60*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      (-26*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (26*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (30*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (104*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (52*dot[s[1], v[1]]^2)/35 - 
        (60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (26*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (26*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5))}, 
 {DiagS1S1[3, 1, 55], G^3*m1*m2*
   (((28*dot[n12, sa[1, 1]]^2)/25 - (8*dot[sa[1, 1], sa[1, 1]])/75)/r12^3 + 
    (-8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (28*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 - 
      (28*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (58*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 - 
      (28*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 - 
      (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25 - 
      (28*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((-12*crossprod[n12, s[1], v[1]]^2)/7 + 13*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - 29*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (23*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (173*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (94*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/21 + 
      (304*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (108*dot[s[1], v[1]]^2)/175 + (346*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (44*dot[s[1], v[1]]*dot[s[1], v[2]])/49 - 
      (37*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 + 
      (943*dot[s[1], s[1]]*dot[v[1], v[1]])/525 + 
      (173*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (131*dot[s[1], s[1]]*dot[v[1], v[2]])/245)/r12^5 + 
    (((4*dot[n12, sa[1, 1]]^2)/5 - (4*dot[sa[1, 1], sa[1, 1]])/15)/r12^3 + 
      (-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (4*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (4*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 - 
        (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((14*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 10*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         3 + (10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 + 
        (20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (4*dot[s[1], v[1]]^2)/15 + (20*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (4*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (2*dot[n12, s[1]]^2*dot[v[1], v[1]])/3 + 
        (2*dot[s[1], s[1]]*dot[v[1], v[1]])/15 + 
        (10*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (2*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps + 
    logr12*(((-12*dot[n12, sa[1, 1]]^2)/5 + (4*dot[sa[1, 1], sa[1, 1]])/5)/
       r12^3 + (12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 + 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-14*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + 2*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
        (30*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
        (60*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (4*dot[s[1], v[1]]^2)/5 - (60*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        2*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
        (2*dot[s[1], s[1]]*dot[v[1], v[1]])/5 - 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5))}, 
 {DiagS1S1[3, 1, 56], G^3*m1*m2*
   (((68*dot[n12, sa[1, 1]]^2)/25 + (52*dot[sa[1, 1], sa[1, 1]])/75)/r12^3 + 
    (-28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (68*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 - 
      (68*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (163*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 - 
      (68*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 - 
      (27*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25 - 
      (68*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    (-4*crossprod[n12, s[1], v[1]]^2 + 38*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      62*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (429*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (393*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (589*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (513*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (1751*dot[s[1], v[1]]^2)/1225 + (688*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (261*dot[s[1], v[1]]*dot[s[1], v[2]])/245 - 
      (240*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 + 
      (4847*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 + 
      (344*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (267*dot[s[1], s[1]]*dot[v[1], v[2]])/245)/r12^5 + 
    (((24*dot[n12, sa[1, 1]]^2)/5 - (8*dot[sa[1, 1], sa[1, 1]])/5)/r12^3 + 
      (-24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (24*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (24*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (24*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (24*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (24*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 - 
        (24*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (18*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (18*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 + (30*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (72*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (36*dot[s[1], v[1]]^2)/35 + 
        (60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/7 - 
        (18*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (18*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (30*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5)/eps + 
    logr12*(((-72*dot[n12, sa[1, 1]]^2)/5 + (24*dot[sa[1, 1], sa[1, 1]])/5)/
       r12^3 + (72*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        72*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (72*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (72*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (72*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (72*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (72*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 + 
        (72*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-54*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 90*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (54*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (90*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (216*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (180*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (108*dot[s[1], v[1]]^2)/35 - 
        (180*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (36*dot[s[1], v[1]]*dot[s[1], v[2]])/7 + 
        (54*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (54*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (90*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/7)/r12^5))}, 
 {DiagS1S1[3, 1, 57], G^3*m1*m2*
   (((27*dot[n12, sa[1, 1]]^2)/25 - (47*dot[sa[1, 1], sa[1, 1]])/75)/r12^3 + 
    (-9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      (77*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 - 
      (77*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 + 
      (47*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/25 - 
      (27*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/25 - 
      (27*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((-8*crossprod[n12, s[1], v[1]]^2)/7 + 
      (28*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 - 13*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (496*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       147 + (171*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (388*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      (62*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (1844*dot[s[1], v[1]]^2)/3675 + (146*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (58*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (160*dot[n12, s[1]]^2*dot[v[1], v[1]])/147 + 
      (4748*dot[s[1], s[1]]*dot[v[1], v[1]])/3675 + 
      (73*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (729*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    (((6*dot[n12, sa[1, 1]]^2)/5 - (2*dot[sa[1, 1], sa[1, 1]])/5)/r12^3 + 
      (-6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (6*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (4*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 6*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (4*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         7 + (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (8*dot[s[1], v[1]]^2)/35 + (12*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (4*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (4*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*(((-18*dot[n12, sa[1, 1]]^2)/5 + (6*dot[sa[1, 1], sa[1, 1]])/5)/
       r12^3 + (18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        18*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (18*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (18*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (18*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 + 
        (18*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 18*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (12*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 - (18*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (48*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 - (36*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (24*dot[s[1], v[1]]^2)/35 - 
        (36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (36*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (12*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (12*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
        (18*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 1, 58], G^3*m1*m2*
   (((-24*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 + 
      (24*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 + 
      (24*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
      (24*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5)/r12^4 + 
    ((32*crossprod[n12, s[1], v[1]]^2)/7 - 
      (40*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (32*dot[s[1], v[1]]^2)/35 + (6*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
      (10*dot[s[1], s[1]]*dot[v[1], v[1]])/7 + 
      (6*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
      (18*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5)}, 
 {DiagS1S1[3, 1, 59], G^3*m1*m2*
   (((36*dot[n12, sa[1, 1]]^2)/25 - (46*dot[sa[1, 1], sa[1, 1]])/75)/r12^3 + 
    ((-493*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/98 + 
      2*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 2*dot[n12, a[1, 0]]*
       dot[s[1], s[1]] - (75*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/98 + 
      (747*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/245 + 
      (159*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/245)/r12^4 + 
    (((3*dot[n12, sa[1, 1]]^2)/5 - dot[sa[1, 1], sa[1, 1]]/5)/r12^3 + 
      ((-10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 + 
        (2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 + 
        (2*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      ((5*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
        (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
        (5*dot[n12, v[1]]^2*dot[s[1], s[1]])/28 + 
        (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 - 
        (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        dot[s[1], v[1]]^2/14 + (dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/28 + 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5)/eps + 
    logr12*(((-9*dot[n12, sa[1, 1]]^2)/5 + (3*dot[sa[1, 1], sa[1, 1]])/5)/
       r12^3 + ((30*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (6*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/7 - 
        (6*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/7 - 
        (6*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/7)/r12^4 + 
      ((-15*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
        (15*dot[n12, v[1]]^2*dot[s[1], s[1]])/28 - 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/14 + 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (3*dot[s[1], v[1]]^2)/14 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (3*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/28 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/70)/r12^5) + 
    ((-10*crossprod[n12, s[1], v[1]]^2)/7 + 
      (251*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/48 + 
      (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
      (989*dot[n12, v[1]]^2*dot[s[1], s[1]])/2352 - 
      (13*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/196 - 
      (1871*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/588 - 
      (27*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 - 
      (19*dot[s[1], v[1]]^2)/5880 - (13*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/98 + (177*dot[s[1], v[1]]*dot[s[1], v[2]])/2450 - 
      (989*dot[n12, s[1]]^2*dot[v[1], v[1]])/2352 + 
      (601*dot[s[1], s[1]]*dot[v[1], v[1]])/2352 - 
      (13*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 + 
      (107*dot[s[1], s[1]]*dot[v[1], v[2]])/4900 + 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/28 - 
      (39*dot[s[1], s[1]]*dot[v[2], v[2]])/140)/r12^5)}, 
 {DiagS1S1[3, 1, 60], G^3*m1*m2*
   (((-215*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/98 + 
      (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
      (1747*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2450 - 
      (67*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/50 + 
      (907*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2450 - 
      (21*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 + 
      (907*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2450 - 
      (21*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    ((3*crossprod[n12, s[1], v[1]]^2)/14 + 
      (127*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/48 - 
      (17*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (601*dot[n12, v[1]]^2*dot[s[1], s[1]])/2352 + 
      (81*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (1147*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/588 + 
      (247*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 + 
      (10313*dot[s[1], v[1]]^2)/29400 + (113*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (1151*dot[s[1], v[1]]*dot[s[1], v[2]])/2450 - 
      (13*dot[n12, s[1]]^2*dot[v[1], v[1]])/2352 - 
      (13207*dot[s[1], s[1]]*dot[v[1], v[1]])/58800 + 
      (113*dot[n12, s[1]]^2*dot[v[1], v[2]])/98 - 
      (384*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    (((-3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/14 + 
        (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/70 - 
        (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/70 - 
        (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/70 - 
        (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
      ((dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (dot[n12, v[1]]^2*dot[s[1], s[1]])/
         28 + (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        dot[s[1], v[1]]^2/70 + (2*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (2*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*(((9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/14 - 
        (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
        (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/70 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/10 - 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/70 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/10 - 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/70 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/10)/r12^4 + 
      ((-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 3*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         28 - (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (3*dot[s[1], v[1]]^2)/70 - (6*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (6*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/140 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 1, 61], G^3*m1*m2*
   (((-181*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/98 + 
      (251*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/490 + 
      (16*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/49 + 
      (16*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/49)/r12^4 + 
    (7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (68*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (181*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 - 
      (181*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/98 + 
      (16*dot[s[1], v[1]]*dot[s[1], v[2]])/49 - 
      (181*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 + 
      (251*dot[s[1], s[1]]*dot[v[1], v[2]])/980)/r12^5 + 
    logr12*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/14 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/14 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/14 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/14)/r12^4 + 
      ((-15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 + 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 + 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/14 - 
        (3*dot[s[1], v[1]]*dot[s[1], v[2]])/14 + 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/28 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/28)/r12^5) + 
    (((-5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/14 + 
        (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/14 + 
        (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/14 + 
        (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/14)/r12^4 + 
      ((5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
        (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 - 
        (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 - 
        (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/14 + 
        (dot[s[1], v[1]]*dot[s[1], v[2]])/14 - 
        (5*dot[n12, s[1]]^2*dot[v[1], v[2]])/28 + 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/28)/r12^5)/eps)}, 
 {DiagS1S1[3, 1, 62], G^3*m1*m2*
   (((-31*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/98 + 
      (421*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2450 - 
      (17*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (17*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    (crossprod[n12, s[1], v[1]]^2/7 + (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
       16 - dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (51*dot[n12, v[1]]^2*dot[s[1], s[1]])/784 + 
      (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (61*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/196 - 
      (11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 + 
      (1089*dot[s[1], v[1]]^2)/9800 + (31*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/98 + (17*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (247*dot[n12, s[1]]^2*dot[v[1], v[1]])/784 - 
      (4371*dot[s[1], s[1]]*dot[v[1], v[1]])/19600 + 
      (31*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 - 
      (421*dot[s[1], s[1]]*dot[v[1], v[2]])/4900)/r12^5 + 
    logr12*(((-3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/14 + 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/70 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/70 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/70)/r12^4 + 
      ((3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
        (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/28 + 
        (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 - 
        (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 + 
        (3*dot[s[1], v[1]]^2)/70 + (3*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/14 - (3*dot[s[1], v[1]]*dot[s[1], v[2]])/70 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/28 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/140 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/28 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/140)/r12^5) + 
    (((dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/14 - 
        (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/70 - 
        (dot[n12, sa[1, 1]]*dot[s[1], v[1]])/70 - 
        (dot[n12, s[1]]*dot[sa[1, 1], v[1]])/70)/r12^4 + 
      (-(dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
        (dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 + 
        (dot[n12, v[1]]^2*dot[s[1], s[1]])/28 - 
        (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/28 + 
        (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/14 - 
        dot[s[1], v[1]]^2/70 - (dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/14 + (dot[s[1], v[1]]*dot[s[1], v[2]])/70 + 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/28 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/140 - 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/28 + 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/140)/r12^5)/eps)}, 
 {DiagS1S1[3, 1, 63], G^3*m1*m2*
   (((-13*dot[n12, sa[1, 1]]^2)/25 + (43*dot[sa[1, 1], sa[1, 1]])/75)/r12^3 + 
    (2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (38*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/25 + 
      (38*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/25 - 
      (41*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/50 + 
      (13*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/25 - 
      (11*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/50 + 
      (13*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/25)/r12^4 + 
    (-crossprod[n12, s[1], v[1]]^2/7 - (85*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
       24 + 6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (1063*dot[n12, v[1]]^2*dot[s[1], s[1]])/1176 - 
      (127*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/98 + 
      (164*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 - 
      (79*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 - 
      (653*dot[s[1], v[1]]^2)/14700 - (78*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (311*dot[s[1], v[1]]*dot[s[1], v[2]])/2450 + 
      (727*dot[n12, s[1]]^2*dot[v[1], v[1]])/1176 - 
      (6743*dot[s[1], s[1]]*dot[v[1], v[1]])/29400 - 
      (39*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (593*dot[s[1], s[1]]*dot[v[1], v[2]])/2450)/r12^5 + 
    logr12*(((-3*dot[n12, sa[1, 1]]^2)/5 + dot[sa[1, 1], sa[1, 1]]/5)/r12^3 + 
      (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      ((3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 3*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/
         14 + (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (3*dot[s[1], v[1]]^2)/35 + (6*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 - (6*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/14 + 
        (3*dot[s[1], s[1]]*dot[v[1], v[1]])/70 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    ((dot[n12, sa[1, 1]]^2/5 - dot[sa[1, 1], sa[1, 1]]/15)/r12^3 + 
      (-(dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]) + 
        dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 - 
        (dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 + 
        (dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5 - 
        (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
        (dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 - 
        (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
      (-(dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (dot[n12, v[1]]^2*dot[s[1], s[1]])/
         14 - (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        dot[s[1], v[1]]^2/35 - (2*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/7 + (2*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (dot[n12, s[1]]^2*dot[v[1], v[1]])/14 - 
        (dot[s[1], s[1]]*dot[v[1], v[1]])/70 - 
        (dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps)}, 
 {DiagS1S1[3, 2, 1], 
  (G^3*m1*m2*(10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
     3*dot[s[1], v[1]]*dot[s[1], v[2]] + 2*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
     3*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1S1[3, 2, 2], (G^3*m1*m2*(-3*crossprod[n12, s[1], v[2]]^2 + 
     (27*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
     (21*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 3*dot[n12, s[1]]*
      dot[n12, v[2]]*dot[s[1], v[2]] - 3*dot[s[1], v[2]]^2 - 
     (21*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
     (15*dot[s[1], s[1]]*dot[v[2], v[2]])/4))/r12^5}, 
 {DiagS1S1[3, 2, 3], G^3*m1*m2*
   ((-2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      dot[n12, s[1]]*dot[s[1], a[2, 0]] - dot[n12, a[2, 0]]*dot[s[1], s[1]])/
     r12^4 + (2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
      (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      5*dot[n12, v[2]]^2*dot[s[1], s[1]] - dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + 5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      dot[s[1], v[2]]^2 - (3*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]])/2 + dot[s[1], s[1]]*dot[v[2], v[2]])/
     r12^5)}, {DiagS1S1[3, 2, 4], 
  G^3*m1*m2*((-4*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      3*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 2*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    (-2*crossprod[n12, s[1], v[1]]^2 + 14*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      14*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      8*dot[n12, v[1]]^2*dot[s[1], s[1]] - 10*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + dot[s[1], v[1]]^2 + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      2*dot[s[1], v[1]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]^2*
       dot[v[1], v[1]] - dot[s[1], s[1]]*dot[v[1], v[1]] + 
      2*dot[n12, s[1]]^2*dot[v[1], v[2]] + 2*dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1S1[3, 2, 5], (-4*G^3*m1*m2*crossprod[n12, s[1], v[1]]^2)/
   r12^5}, {DiagS1S1[3, 2, 6], 
  G^3*m1*m2*(((dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
      (dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 + 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
      (dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
      (dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
    (-(dot[n12, s[1]]^2*dot[n12, v[1]]^2) + 7*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + (dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      (dot[s[1], v[1]]*dot[s[1], v[2]])/2 - dot[n12, s[1]]^2*
       dot[v[1], v[2]] + (dot[s[1], s[1]]*dot[v[1], v[2]])/2)/r12^5)}, 
 {DiagS1S1[3, 2, 7], (4*G^3*m1*m2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 2, 8], 
  (4*G^3*m1*m2*dot[n12, s[1]]^2*dot[v[1], v[2]])/r12^5}, 
 {DiagS1S1[3, 2, 9], (4*G^3*m1*m2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 2, 10], 
  (G^3*m1*m2*(-8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     4*dot[s[1], v[1]]*dot[s[1], v[2]] + 4*dot[s[1], s[1]]*dot[v[1], v[2]]))/
   r12^5}, {DiagS1S1[3, 2, 11], (G^3*m1*m2*crossprod[n12, s[1], v[1]]^2)/
   r12^5}, {DiagS1S1[3, 2, 12], 
  (G^3*m1*m2*(2*crossprod[n12, s[1], v[1]]^2 - 6*dot[n12, v[1]]^2*
      dot[s[1], s[1]] + 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
     dot[s[1], v[1]]^2 + dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1S1[3, 2, 13], -((G^3*m1*m2*crossprod[n12, s[1], v[1]]*
     crossprod[n12, s[1], v[2]])/r12^5)}, {DiagS1S1[3, 2, 14], 
  -((G^3*m1*m2*crossprod[n12, s[1], v[1]]^2)/r12^5)}, 
 {DiagS1S1[3, 2, 15], G^3*m1*m2*
   ((dot[n12, s[1]]*dot[s[1], a[1, 0]] - dot[n12, a[1, 0]]*dot[s[1], s[1]] - 
      dot[n12, v[1]]*dot[s[1], sa[1, 1]] + dot[n12, sa[1, 1]]*
       dot[s[1], v[1]])/r12^4 + (-2*crossprod[n12, s[1], v[1]]^2 + 
      dot[n12, v[1]]^2*dot[s[1], s[1]] + 5*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]] - dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1S1[3, 2, 16], (G^3*m1*m2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 2, 17], 
  G^3*m1*m2*((dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/r12^4 + 
    (-3*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
      (7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (dot[n12, s[1]]^2*dot[v[1], v[2]])/2)/r12^5)}, 
 {DiagS1S1[3, 2, 18], G^3*m1*m2*
   (((5*dot[n12, sa[1, 1]]^2)/2 - (3*dot[sa[1, 1], sa[1, 1]])/2)/r12^3 + 
    ((-25*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 + 
      (25*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
      (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
      (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] - (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
      (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2)/r12^4 + 
    (2*crossprod[n12, s[1], v[1]]^2 + (35*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
       4 - 14*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
      2*dot[s[1], v[1]]^2 + 4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 - 
      (5*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 2*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - (dot[s[1], s[1]]*dot[v[1], v[2]])/2)/r12^5)}, 
 {DiagS1S1[3, 2, 19], G^3*m1*m2*
   ((2*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 2*dot[n12, a[1, 0]]*
       dot[s[1], s[1]] - 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/r12^4 + 
    (-crossprod[n12, s[1], v[1]]^2 + 3*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + dot[s[1], v[1]]^2 - 
      (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - dot[s[1], s[1]]*
       dot[v[1], v[1]] + (9*dot[n12, s[1]]^2*dot[v[2], v[2]])/2)/r12^5)}, 
 {DiagS1S1[3, 3, 1], (-4*G^3*m1*m2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 3, 2], 
  (2*G^3*m1*m2*crossprod[n12, s[1], v[1]]^2)/r12^5}, 
 {DiagS1S1[3, 4, 1], (-16*G^3*m2^2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 4, 2], 
  (16*G^3*m2^2*crossprod[n12, s[1], v[2]]^2)/r12^5}, 
 {DiagS1S1[3, 4, 3], (-16*G^3*m2^2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 5, 1], 
  (G^3*m1*m2*((-8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 + 
     (136*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
     (72*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
     (64*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
     (176*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
     (16*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
     (128*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 5, 2], (G^3*m1*m2*((8*crossprod[n12, s[1], v[1]]^2)/7 - 
     (16*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
     (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
     (4*dot[s[1], v[1]]^2)/35 + (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
     (4*dot[s[1], s[1]]*dot[v[1], v[1]])/5))/r12^5}, 
 {DiagS1S1[3, 5, 3], G^3*m1*m2*
   (((12*crossprod[n12, s[1], v[2]]^2)/7 + 
      (28*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/3 + 
      (92*dot[n12, v[2]]^2*dot[s[1], s[1]])/147 - 
      (1312*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/147 + 
      (8866*dot[s[1], v[2]]^2)/3675 + (176*dot[n12, s[1]]^2*dot[v[2], v[2]])/
       147 - (5962*dot[s[1], s[1]]*dot[v[2], v[2]])/3675)/r12^5 + 
    (logr12*(-12*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
       (12*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 + 
       (48*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 - 
       (24*dot[s[1], v[2]]^2)/35 + (12*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 - 
       (12*dot[s[1], s[1]]*dot[v[2], v[2]])/35))/r12^5 + 
    (4*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      (4*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 - 
      (16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
      (8*dot[s[1], v[2]]^2)/35 - (4*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
      (4*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/(eps*r12^5))}, 
 {DiagS1S1[3, 5, 4], G^3*m1*m2*
   (((12*crossprod[n12, s[1], v[1]]^2)/7 + 
      (28*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 
      (92*dot[n12, v[1]]^2*dot[s[1], s[1]])/147 - 
      (1312*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      (8866*dot[s[1], v[1]]^2)/3675 + (176*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       147 - (5962*dot[s[1], s[1]]*dot[v[1], v[1]])/3675)/r12^5 + 
    (logr12*(-12*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       (12*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
       (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
       (24*dot[s[1], v[1]]^2)/35 + (12*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
       (12*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/r12^5 + 
    (4*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      (4*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
      (8*dot[s[1], v[1]]^2)/35 - (4*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
      (4*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/(eps*r12^5))}, 
 {DiagS1S1[3, 5, 5], G^3*m1*m2*
   (((-320*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/49 - 
      (464*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/49 + 
      (4432*dot[n12, s[1]]*dot[s[1], a[2, 0]])/1225 + 
      (3056*dot[n12, a[2, 0]]*dot[s[1], s[1]])/1225 + 
      (9488*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/1225 + 
      (528*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/1225 + 
      (528*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/1225)/r12^4 + 
    ((32*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 + 
      (112*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      56*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      (2992*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/147 + 
      (712*dot[n12, v[2]]^2*dot[s[1], s[1]])/49 - 
      (1280*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/147 - 
      (608*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/147 + 
      (1728*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/49 + 
      (2704*dot[s[1], v[1]]*dot[s[1], v[2]])/3675 - (4432*dot[s[1], v[2]]^2)/
       1225 - (808*dot[n12, s[1]]^2*dot[v[1], v[2]])/147 + 
      (15632*dot[s[1], s[1]]*dot[v[1], v[2]])/3675 + 
      (320*dot[n12, s[1]]^2*dot[v[2], v[2]])/49 - 
      (3056*dot[s[1], s[1]]*dot[v[2], v[2]])/1225)/r12^5 + 
    (((-24*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 - 
        (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (48*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 + 
        (24*dot[n12, a[2, 0]]*dot[s[1], s[1]])/35 + 
        (32*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (32*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (32*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (16*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        24*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
        (16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (24*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 - 
        (32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (96*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
        (32*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - (48*dot[s[1], v[2]]^2)/35 - 
        (16*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (16*dot[s[1], s[1]]*dot[v[1], v[2]])/35 + 
        (24*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 - 
        (24*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5)/eps + 
    logr12*(((72*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 + 
        (96*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (144*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 - 
        (72*dot[n12, a[2, 0]]*dot[s[1], s[1]])/35 - 
        (96*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (96*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (96*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (-48*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        72*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
        (48*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (72*dot[n12, v[2]]^2*dot[s[1], s[1]])/7 + 
        (96*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (288*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 - 
        (96*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + (144*dot[s[1], v[2]]^2)/
         35 + (48*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (48*dot[s[1], s[1]]*dot[v[1], v[2]])/35 - 
        (72*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
        (72*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 5, 6], G^3*m1*m2*
   (((-320*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/49 + 
      (464*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (4432*dot[n12, s[1]]*dot[s[1], a[1, 0]])/1225 + 
      (3056*dot[n12, a[1, 0]]*dot[s[1], s[1]])/1225 - 
      (5568*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
      (528*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
      (4448*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    ((-32*crossprod[n12, s[1], v[1]]^2)/7 - 
      (56*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 
      (488*dot[n12, v[1]]^2*dot[s[1], s[1]])/147 + 
      (1952*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 - 
      (10592*dot[s[1], v[1]]^2)/3675 + (152*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       147 + (6464*dot[s[1], s[1]]*dot[v[1], v[1]])/3675)/r12^5 + 
    (((-24*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 + 
        (32*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (48*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 + 
        (24*dot[n12, a[1, 0]]*dot[s[1], s[1]])/35 - 
        (32*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (32*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (32*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (-8*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        (8*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
        (32*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
        (16*dot[s[1], v[1]]^2)/35 + (8*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
        (8*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5)/eps + 
    logr12*(((72*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 - 
        (96*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (144*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 - 
        (72*dot[n12, a[1, 0]]*dot[s[1], s[1]])/35 + 
        (96*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (96*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (96*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (24*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (24*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
        (96*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
        (48*dot[s[1], v[1]]^2)/35 - (24*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (24*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/r12^5))}, 
 {DiagS1S1[3, 5, 7], G^3*m1*m2*
   ((logr12*(-6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
       (6*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
       (24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
       (12*dot[s[1], v[1]]^2)/35 + (6*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
       (6*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/r12^5 + 
    (2*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
      (4*dot[s[1], v[1]]^2)/35 - (2*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[1]])/35)/(eps*r12^5) + 
    ((-6*crossprod[n12, s[1], v[1]]^2)/7 + 7*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - (127*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 - 
      (158*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (136*dot[s[1], v[1]]^2)/1225 - (71*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       49 + (1293*dot[s[1], s[1]]*dot[v[1], v[1]])/1225)/r12^5)}, 
 {DiagS1S1[3, 5, 8], G^3*m1*m2*
   (((-2*crossprod[n12, s[1], v[1]]^2)/7 - 7*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 - 7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (155*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 + 
      (141*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (130*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/49 + 
      (58*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (206*dot[s[1], v[1]]^2)/1225 + (86*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (206*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (43*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 - 
      (663*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 + 
      (43*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (663*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    (-2*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 2*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + (2*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 + 
      (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
      (4*dot[s[1], v[1]]^2)/35 + (4*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/7 - (4*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
      (2*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
      (2*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
      (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/(eps*r12^5) + 
    (logr12*(6*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 6*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]] - (6*dot[n12, v[1]]^2*dot[s[1], s[1]])/
        7 - (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
       (24*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
       (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
       (12*dot[s[1], v[1]]^2)/35 - (12*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]])/7 + (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
       (6*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
       (6*dot[s[1], s[1]]*dot[v[1], v[1]])/35 - 
       (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
       (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5)}, 
 {DiagS1S1[3, 5, 9], 
  (G^3*m1*m2*((32*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/7 - 
     (96*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
     (96*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
     (256*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
     (256*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5}, 
 {DiagS1S1[3, 5, 10], (G^3*m1*m2*((-32*crossprod[n12, s[1], v[1]]^2)/7 - 
     (16*dot[s[1], v[1]]^2)/35 + (16*dot[s[1], s[1]]*dot[v[1], v[1]])/35))/
   r12^5}, {DiagS1S1[3, 5, 11], 
  G^3*m1*m2*(((-8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/49 + 
      (572*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/1225 + 
      (292*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/1225 + 
      (292*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/1225)/r12^4 + 
    (-2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 - 
      (8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/49 + 
      (292*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (4*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (286*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    (((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
        (12*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (-6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
        (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
        (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
        (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps + 
    logr12*(((-36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
        (36*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
        (36*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
        (36*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35)/r12^4 + 
      (18*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        (18*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
        (36*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
        (36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (36*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (18*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5))}, 
 {DiagS1S1[3, 5, 12], G^3*m1*m2*
   (((76*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
      (852*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 + 
      (292*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 + 
      (292*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225)/r12^4 + 
    ((-20*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 8*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (160*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       147 + (60*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (172*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 + 
      (8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (802*dot[s[1], v[1]]^2)/3675 - (76*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 - (292*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (20*dot[n12, s[1]]^2*dot[v[1], v[1]])/147 + 
      (262*dot[s[1], s[1]]*dot[v[1], v[1]])/1225 - 
      (38*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 - 
      (426*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    logr12*(((-36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
        (36*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
        (36*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
        (36*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      (16*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 18*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (16*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 + (18*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (64*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (36*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (32*dot[s[1], v[1]]^2)/35 + 
        (36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (36*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (16*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (16*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (18*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (18*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    (((12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
        (12*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
        (12*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
        (12*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35)/r12^4 + 
      ((-16*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 6*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (16*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/21 - (6*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (64*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/21 - (12*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (32*dot[s[1], v[1]]^2)/105 - 
        (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (16*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 - 
        (16*dot[s[1], s[1]]*dot[v[1], v[1]])/105 - 
        (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps)}, 
 {DiagS1S1[3, 5, 13], G^3*m1*m2*
   (((-8*dot[n12, sa[1, 1]]^2)/5 + (8*dot[sa[1, 1], sa[1, 1]])/15)/r12^3 + 
    (20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      (28*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
      (28*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/5 - 4*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + (8*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/5 + 
      (4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/5 + 
      (8*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/5)/r12^4 + 
    ((24*crossprod[n12, s[1], v[1]]^2)/7 - 28*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2 + 44*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      (432*dot[n12, v[1]]^2*dot[s[1], s[1]])/49 - 
      (432*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 + 
      (1180*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/147 - 
      (332*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (2036*dot[s[1], v[1]]^2)/1225 - (472*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (652*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 + 
      (400*dot[n12, s[1]]^2*dot[v[1], v[1]])/147 - 
      (13396*dot[s[1], s[1]]*dot[v[1], v[1]])/3675 - 
      (236*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (1656*dot[s[1], s[1]]*dot[v[1], v[2]])/1225)/r12^5 + 
    logr12*((12*dot[n12, sa[1, 1]]^2 - 4*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
      (-60*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        60*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
        12*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 12*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]] + 12*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
        12*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 12*dot[n12, s[1]]*
         dot[sa[1, 1], v[1]] - 12*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
      (44*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 72*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (44*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/7 + (72*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 - (176*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/7 + (144*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 + (88*dot[s[1], v[1]]^2)/35 + 
        (144*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
        (144*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
        (44*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 + 
        (44*dot[s[1], s[1]]*dot[v[1], v[1]])/35 + 
        (72*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
        (72*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5) + 
    ((-4*dot[n12, sa[1, 1]]^2 + (4*dot[sa[1, 1], sa[1, 1]])/3)/r12^3 + 
      (20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 4*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]] - 4*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
        4*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 4*dot[n12, s[1]]*
         dot[sa[1, 1], v[1]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
      ((-44*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/3 + 24*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] + (44*dot[n12, v[1]]^2*
          dot[s[1], s[1]])/21 - (24*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[1]])/7 + (176*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/21 - (48*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/7 - (88*dot[s[1], v[1]]^2)/105 - 
        (48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
        (48*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
        (44*dot[n12, s[1]]^2*dot[v[1], v[1]])/21 - 
        (44*dot[s[1], s[1]]*dot[v[1], v[1]])/105 - 
        (24*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
        (24*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/r12^5)/eps)}, 
 {DiagS1S1[3, 5, 14], G^3*m1*m2*
   (((16*dot[n12, s[1]]*dot[s[1], a[1, 0]])/5 - 
      (16*dot[n12, a[1, 0]]*dot[s[1], s[1]])/5 - 
      (16*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/5 + 
      (16*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/5)/r12^4 + 
    (logr12*(-6*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
       (6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 + 
       (12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
       (12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
       (12*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
       (6*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
       (6*dot[s[1], s[1]]*dot[v[1], v[2]])/35))/r12^5 + 
    (2*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/7 - 
      (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
      (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
      (4*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
      (2*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
      (2*dot[s[1], s[1]]*dot[v[1], v[2]])/35)/(eps*r12^5) + 
    ((-12*crossprod[n12, s[1], v[1]]^2)/7 + 7*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + (36*dot[n12, v[1]]^2*dot[s[1], s[1]])/7 - 
      (141*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/49 - 
      (36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
      (58*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/49 + 
      (68*dot[s[1], v[1]]^2)/35 - (86*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/49 + (206*dot[s[1], v[1]]*dot[s[1], v[2]])/1225 - 
      (18*dot[n12, s[1]]^2*dot[v[1], v[1]])/7 - 
      (16*dot[s[1], s[1]]*dot[v[1], v[1]])/7 - 
      (43*dot[n12, s[1]]^2*dot[v[1], v[2]])/49 + 
      (663*dot[s[1], s[1]]*dot[v[1], v[2]])/1225 - 
      (18*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 - 
      (12*dot[s[1], s[1]]*dot[v[2], v[2]])/35)/r12^5)}, 
 {DiagS1S1[3, 6, 1], (G^3*m2^2*(22*crossprod[n12, s[1], v[2]]^2 + 
     10*dot[n12, v[2]]^2*dot[s[1], s[1]] - 10*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] + 8*dot[s[1], v[2]]^2 + 2*dot[n12, s[1]]^2*
      dot[v[2], v[2]] - 10*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1S1[3, 6, 2], 
  (G^3*m2^2*(-42*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
     6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     8*dot[s[1], v[1]]*dot[s[1], v[2]] + 2*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
     6*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1S1[3, 6, 3], 
  (G^3*m2^2*(40*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
     12*dot[s[1], v[1]]*dot[s[1], v[2]] + 8*dot[n12, s[1]]^2*
      dot[v[1], v[2]] - 12*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1S1[3, 6, 4], (G^3*m2^2*(8*crossprod[n12, s[1], v[2]]^2 - 
     18*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 14*dot[n12, v[2]]^2*
      dot[s[1], s[1]] - 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
     8*dot[s[1], v[2]]^2 + 14*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
     10*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1S1[3, 6, 5], G^3*m2^2*
   ((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      8*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 8*dot[n12, a[2, 0]]*
       dot[s[1], s[1]])/r12^4 + 
    (16*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
      44*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      8*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 12*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 32*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      8*dot[s[1], v[2]]^2 - 12*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
      4*dot[s[1], s[1]]*dot[v[1], v[2]] + 8*dot[s[1], s[1]]*dot[v[2], v[2]])/
     r12^5)}, {DiagS1S1[3, 6, 6], 
  G^3*m2^2*((8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      8*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] - 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      24*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      4*dot[s[1], v[1]]*dot[s[1], v[2]] + 6*dot[s[1], v[2]]^2 + 
      6*dot[n12, s[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 6*dot[n12, s[1]]^2*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1S1[3, 6, 7], G^3*m2^2*
   ((8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      16*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 8*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]])/r12^4 + (-10*crossprod[n12, s[1], v[1]]^2 + 
      12*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] - 
      24*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 24*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + 38*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      36*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      14*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      4*dot[s[1], v[1]]^2 - 6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      6*dot[s[1], v[1]]*dot[s[1], v[2]] + 6*dot[n12, s[1]]^2*
       dot[v[1], v[1]] - 10*dot[s[1], s[1]]*dot[v[1], v[1]] - 
      6*dot[n12, s[1]]^2*dot[v[1], v[2]] + 12*dot[s[1], s[1]]*
       dot[v[1], v[2]])/r12^5)}, {DiagS1S1[3, 6, 8], 
  G^3*m2^2*((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      12*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 8*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/r12^4 + 
    (-8*crossprod[n12, s[1], v[1]]^2 + 64*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      64*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      36*dot[n12, v[1]]^2*dot[s[1], s[1]] - 44*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 52*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      44*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      4*dot[s[1], v[1]]^2 + 16*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 8*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      8*dot[n12, s[1]]^2*dot[v[1], v[1]] - 4*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 8*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
      8*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1S1[3, 6, 9], G^3*m2^2*
   ((4*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 4*dot[n12, a[2, 0]]*
       dot[s[1], s[1]] + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
      4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-4*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] - 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      12*dot[n12, v[2]]^2*dot[s[1], s[1]] + 16*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 12*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      8*dot[s[1], v[1]]*dot[s[1], v[2]] + 4*dot[s[1], v[2]]^2 + 
      8*dot[n12, s[1]]^2*dot[v[1], v[2]] + 8*dot[s[1], s[1]]*
       dot[v[1], v[2]] - 4*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1S1[3, 6, 10], (G^3*m2^2*(4*crossprod[n12, s[1], v[2]]^2 + 
     4*dot[n12, v[2]]^2*dot[s[1], s[1]] - 4*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] + 4*dot[s[1], v[2]]^2 + 8*dot[n12, s[1]]^2*
      dot[v[2], v[2]] - 4*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1S1[3, 6, 11], (-16*G^3*m2^2*crossprod[n12, s[1], v[2]]^2)/r12^5}, 
 {DiagS1S1[3, 6, 12], 
  (G^3*m2^2*(-32*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     32*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     16*dot[s[1], v[1]]*dot[s[1], v[2]] + 16*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1S1[3, 6, 13], 
  (16*G^3*m2^2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/r12^5}, 
 {DiagS1S1[3, 6, 14], (-16*G^3*m2^2*crossprod[n12, s[1], v[2]]^2)/r12^5}, 
 {DiagS1S1[3, 6, 15], (16*G^3*m2^2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 6, 16], 
  (G^3*m2^2*(-14*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] - 
     10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
     10*dot[s[1], v[1]]*dot[s[1], v[2]] + 10*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1S1[3, 6, 17], 
  (G^3*m2^2*(38*crossprod[n12, s[1], v[1]]^2 - 10*dot[n12, v[1]]^2*
      dot[s[1], s[1]] + 10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
     10*dot[s[1], v[1]]^2 - 10*dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1S1[3, 6, 18], (-4*G^3*m2^2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 6, 19], 
  (2*G^3*m2^2*crossprod[n12, s[1], v[1]]^2)/r12^5}, 
 {DiagS1S1[3, 6, 20], (-2*G^3*m2^2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 6, 21], 
  (4*G^3*m2^2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]])/r12^5}, 
 {DiagS1S1[3, 6, 22], G^3*m2^2*
   ((4*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 4*dot[n12, a[1, 0]]*
       dot[s[1], s[1]] - 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/r12^4 + 
    (-8*crossprod[n12, s[1], v[1]]^2 + 8*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      4*dot[s[1], v[1]]*dot[s[1], v[2]] - 4*dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1S1[3, 6, 23], (-2*G^3*m2^2*crossprod[n12, s[1], v[1]]*
    crossprod[n12, s[1], v[2]])/r12^5}, {DiagS1S1[3, 6, 24], 
  (2*G^3*m2^2*crossprod[n12, s[1], v[2]]^2)/r12^5}, 
 {DiagS1S1[3, 6, 25], G^3*m2^2*
   ((-8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/r12^4 + 
    (28*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      24*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 8*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      4*dot[n12, s[1]]^2*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1S1[3, 6, 26], G^3*m2^2*
   ((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 4*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (56*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      8*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 20*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + 4*dot[n12, v[2]]^2*dot[s[1], s[1]] - 
      16*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      20*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      4*dot[s[1], v[1]]*dot[s[1], v[2]] - 8*dot[n12, s[1]]^2*
       dot[v[1], v[2]] + 4*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1S1[3, 6, 27], G^3*m2^2*
   ((10*dot[n12, sa[1, 1]]^2 - 6*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
    (-50*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      50*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      18*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 18*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 4*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      10*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 16*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - 10*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (8*crossprod[n12, s[1], v[1]]^2 + 59*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      120*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      40*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 7*dot[n12, v[1]]^2*
       dot[s[1], s[1]] + 30*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      12*dot[n12, v[2]]^2*dot[s[1], s[1]] - 42*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]] + 38*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      8*dot[s[1], v[1]]^2 + 36*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 20*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
      6*dot[s[1], v[1]]*dot[s[1], v[2]] - 5*dot[n12, s[1]]^2*
       dot[v[1], v[1]] - 5*dot[s[1], s[1]]*dot[v[1], v[1]] + 
      8*dot[n12, s[1]]^2*dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1S1[3, 6, 28], 
  G^3*m2^2*((10*dot[n12, sa[1, 1]]^2 - 6*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
    (-50*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      50*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      18*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 18*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 4*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
      10*dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 16*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] - 10*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (8*crossprod[n12, s[1], v[1]]^2 + 35*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
      56*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
      dot[n12, v[1]]^2*dot[s[1], s[1]] + 10*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] - 34*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      30*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      8*dot[s[1], v[1]]^2 + 16*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]] - 6*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      5*dot[n12, s[1]]^2*dot[v[1], v[1]] - 5*dot[s[1], s[1]]*
       dot[v[1], v[1]] + 8*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      2*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1S1[3, 6, 29], G^3*m2^2*
   ((8*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 8*dot[n12, a[1, 0]]*
       dot[s[1], s[1]] - 8*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
      8*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/r12^4 + 
    (-4*crossprod[n12, s[1], v[1]]^2 + 12*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 4*dot[s[1], v[1]]^2 - 
      4*dot[s[1], s[1]]*dot[v[1], v[1]] - 24*dot[n12, s[1]]^2*
       dot[v[2], v[2]])/r12^5)}, {DiagS1S1[3, 7, 1], 0}, 
 {DiagS1S1[3, 7, 2], (G^3*m2^2*Pi^2*((-315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/
      64 + (45*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 + 
     (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/16 - 
     (9*dot[s[1], v[2]]^2)/32 + (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/64 - 
     (9*dot[s[1], s[1]]*dot[v[2], v[2]])/64))/r12^5}, 
 {DiagS1S1[3, 7, 3], G^3*m2^2*Pi^2*
   (((15*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/4 - 
      (3*dot[n12, s[1]]*dot[s[1], a[2, 0]])/2 - 
      (3*dot[n12, a[2, 0]]*dot[s[1], s[1]])/4)/r12^4 + 
    ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/32 + 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/8 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/32 - 
      (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/8 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/16 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/16 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/16 + (3*dot[s[1], v[2]]^2)/4 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/32 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/32 - 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 + 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/8)/r12^5)}, 
 {DiagS1S1[3, 7, 4], (G^3*m2^2*Pi^2*((105*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
      128 - (15*dot[n12, v[1]]^2*dot[s[1], s[1]])/128 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/32 + 
     (3*dot[s[1], v[1]]^2)/64 - (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/128 + 
     (3*dot[s[1], s[1]]*dot[v[1], v[1]])/128))/r12^5}, 
 {DiagS1S1[3, 7, 5], 
  (G^3*m2^2*Pi^2*((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
     (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
     (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 + 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 - 
     (3*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
     (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
     (3*dot[s[1], s[1]]*dot[v[1], v[2]])/64))/r12^5}, {DiagS1S1[3, 7, 6], 0}, 
 {DiagS1S1[3, 7, 7], G^3*m2^2*Pi^2*
   (((15*dot[n12, sa[1, 1]]^2)/8 - (5*dot[sa[1, 1], sa[1, 1]])/8)/r12^3 + 
    ((-75*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/8 + 
      (75*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 + 
      (15*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/8 - 
      (15*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 + 
      (15*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/8 - 
      (15*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 + 
      (15*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/8 - 
      (15*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
    ((945*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/128 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
      (135*dot[n12, v[1]]^2*dot[s[1], s[1]])/128 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/8 - 
      (135*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/32 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
      (27*dot[s[1], v[1]]^2)/64 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/4 - (3*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (135*dot[n12, s[1]]^2*dot[v[1], v[1]])/128 + 
      (27*dot[s[1], s[1]]*dot[v[1], v[1]])/128 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/8 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/8)/r12^5)}, 
 {DiagS1S1[3, 7, 8], G^3*m2^2*Pi^2*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 + 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
    ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/32 - 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 + 
      (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/32 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/8 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/8 + 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/8 - (3*dot[s[1], v[2]]^2)/16 - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/16 + 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/32 - 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/32)/r12^5)}, 
 {DiagS1S1[3, 7, 9], (G^3*m2^2*Pi^2*((105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/
      128 - (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 - 
     (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 + 
     (3*dot[s[1], v[2]]^2)/64 - (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
     (3*dot[s[1], s[1]]*dot[v[2], v[2]])/128))/r12^5}, 
 {DiagS1S1[3, 8, 1], (G^3*m2^2*Pi^2*((315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/
      128 - (45*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 - 
     (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 + 
     (9*dot[s[1], v[2]]^2)/64 - (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
     (9*dot[s[1], s[1]]*dot[v[2], v[2]])/128))/r12^5}, 
 {DiagS1S1[3, 8, 2], 0}, {DiagS1S1[3, 8, 3], 0}, 
 {DiagS1S1[3, 8, 4], G^3*m2^2*Pi^2*
   (((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
    ((-315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/64 + 
      (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/64 + 
      (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 + 
      (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 - 
      (9*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
      (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/64 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]])/64)/r12^5)}, 
 {DiagS1S1[3, 8, 5], 0}, {DiagS1S1[3, 8, 6], 0}, 
 {DiagS1S1[3, 8, 7], (G^3*m2^2*Pi^2*((-105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/
      16 + (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/16 + 
     (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
     (3*dot[s[1], v[2]]^2)/8 + (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/16 - 
     (3*dot[s[1], s[1]]*dot[v[2], v[2]])/16))/r12^5}, {DiagS1S1[3, 8, 8], 0}, 
 {DiagS1S1[3, 8, 9], (G^3*m2^2*Pi^2*((-315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
      256 + (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/256 + 
     (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/64 - 
     (9*dot[s[1], v[1]]^2)/128 + (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/256 - 
     (9*dot[s[1], s[1]]*dot[v[1], v[1]])/256))/r12^5}, 
 {DiagS1S1[3, 8, 10], G^3*m2^2*Pi^2*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/32 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/32 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/32 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/32)/r12^4 + 
    ((105*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/64 - 
      (15*dot[n12, v[1]]^2*dot[s[1], s[1]])/64 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/16 + 
      (3*dot[s[1], v[1]]^2)/32 - (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/64 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[1]])/64)/r12^5)}, 
 {DiagS1S1[3, 8, 11], 0}, {DiagS1S1[3, 8, 12], 0}, 
 {DiagS1S1[3, 8, 13], G^3*m2^2*Pi^2*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 + 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
    ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/16 - 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 - 
      (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/16 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/8 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/4 + 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + (3*dot[s[1], v[2]]^2)/8 - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/16 - 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/16 + 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/16)/r12^5)}, 
 {DiagS1S1[3, 8, 14], 
  (G^3*m2^2*Pi^2*((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/128 - 
     (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/128 - 
     (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/64 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/64 + 
     (3*dot[s[1], v[1]]*dot[s[1], v[2]])/64 - 
     (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/128 + 
     (3*dot[s[1], s[1]]*dot[v[1], v[2]])/128))/r12^5}, 
 {DiagS1S1[3, 8, 15], G^3*m2^2*Pi^2*
   (((-15*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/64 + 
      (3*dot[n12, s[1]]*dot[s[1], a[2, 0]])/32 + 
      (3*dot[n12, a[2, 0]]*dot[s[1], s[1]])/64)/r12^4 + 
    ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/64 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/1024 + 
      (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/512 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/16 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/512 - (3*dot[s[1], v[2]]^2)/32 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/1024 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/1024 + 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/64 - 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/64)/r12^5)}, 
 {DiagS1S1[3, 8, 16], G^3*m2^2*Pi^2*
   (((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
    ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 - 
      (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/8 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + (3*dot[s[1], v[2]]^2)/64 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/16 - 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/128)/r12^5)}, 
 {DiagS1S1[3, 8, 17], G^3*m2^2*Pi^2*
   (((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/256 - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/256 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/256 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/256)/r12^4 + 
    ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/512 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2048 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/512 + 
      (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/2048 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/256 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/256 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/512 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/256 - (3*dot[s[1], v[2]]^2)/1024 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/512 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/512 + 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/2048 - 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]])/2048)/r12^5)}, 
 {DiagS1S1[3, 8, 18], 
  (G^3*m2^2*Pi^2*((-105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/512 + 
     (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/512 + 
     (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/128 - 
     (3*dot[s[1], v[2]]^2)/256 + (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/512 - 
     (3*dot[s[1], s[1]]*dot[v[2], v[2]])/512))/r12^5}, 
 {DiagS1S1[3, 8, 19], G^3*m2^2*Pi^2*
   (((3*dot[n12, sa[1, 1]]^2)/64 - dot[sa[1, 1], sa[1, 1]]/64)/r12^3 + 
    ((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/64 + 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/64 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/64 - 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/64 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/64 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/64 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/64 - 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/64)/r12^4 + 
    ((315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2048 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/512 - 
      (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/2048 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/512 - 
      (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/512 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/256 + 
      (9*dot[s[1], v[1]]^2)/1024 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]])/256 - (3*dot[s[1], v[1]]*dot[s[1], v[2]])/256 - 
      (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/2048 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]])/2048 + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/512 - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/512)/r12^5)}, 
 {DiagS1S1[3, 8, 20], G^3*m2^2*Pi^2*
   (((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/256 + 
      (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/256 + 
      (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/256 + 
      (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/256)/r12^4 + 
    ((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/512 - 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/512 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/256 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/256 + 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]])/256 - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/512 + 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]])/512)/r12^5)}, 
 {DiagS1S1[3, 9, 1], (G^3*m2^2*(-2*crossprod[n12, s[1], v[2]]^2 - 
     22*dot[n12, v[2]]^2*dot[s[1], s[1]] + 16*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] - 14*dot[s[1], v[2]]^2 - 10*dot[n12, s[1]]^2*
      dot[v[2], v[2]] + 30*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1S1[3, 9, 2], G^3*m2^2*
   ((-16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      8*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 4*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + 28*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (72*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] - 
      36*crossprod[n12, s[1], v[2]]^2 + (141*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/2 - (89*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
      (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - 19*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 71*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      54*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      27*dot[s[1], v[1]]*dot[s[1], v[2]] - 15*dot[s[1], v[2]]^2 - 
      (19*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
      (33*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      (71*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 - 
      (35*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5 + 
    (Pi^2*((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/32 + 
       (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/32 + 
       (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/32 - 
       (15*dot[n12, v[2]]^2*dot[s[1], s[1]])/32 + 
       (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/16 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/16 - 
       (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/8 - 
       (3*dot[s[1], v[1]]*dot[s[1], v[2]])/16 + (3*dot[s[1], v[2]]^2)/16 + 
       (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/32 - 
       (3*dot[s[1], s[1]]*dot[v[1], v[2]])/32 - 
       (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/32 + 
       (3*dot[s[1], s[1]]*dot[v[2], v[2]])/32))/r12^5)}, 
 {DiagS1S1[3, 9, 3], G^3*m2^2*
   ((-20*dot[n12, sa[1, 1]]^2 + 12*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
    (100*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      118*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      36*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 38*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - 12*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      20*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 28*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + 24*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (8*crossprod[n12, s[1], v[1]]^2 - 22*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]] + 4*crossprod[n12, s[1], v[2]]^2 - 
      (257*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 270*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (309*dot[n12, s[1]]^2*
        dot[n12, v[2]]^2)/2 + (39*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
      46*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      (35*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 86*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] - 88*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 11*dot[s[1], v[1]]^2 - 76*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]] + 94*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] + 18*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      11*dot[s[1], v[2]]^2 + (15*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
      (13*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 26*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 4*dot[s[1], s[1]]*dot[v[1], v[2]] + 
      (11*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 
      (25*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5 + 
    Pi^2*(((3*dot[n12, sa[1, 1]]^2)/2 - dot[sa[1, 1], sa[1, 1]]/2)/r12^3 + 
      ((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 + 
        (75*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 + 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
        (15*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
        (15*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
        (15*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
      ((315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/32 - 
        (315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/32 - 
        (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/32 + 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 - 
        (45*dot[n12, v[2]]^2*dot[s[1], s[1]])/32 - 
        (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/8 + 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 + 
        (9*dot[s[1], v[1]]^2)/16 + (45*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/8 - (45*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]])/8 - (9*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
        (9*dot[s[1], v[2]]^2)/16 - (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/32 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[1]])/32 + 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/16 - 
        (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/32 + 
        (9*dot[s[1], s[1]]*dot[v[2], v[2]])/32)/r12^5))}, 
 {DiagS1S1[3, 9, 4], G^3*m2^2*
   ((24*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 24*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]])/r12^4 + (-60*crossprod[n12, s[1], v[1]]^2 + 
      44*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] - 
      60*dot[n12, v[1]]^2*dot[s[1], s[1]] + 42*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + 60*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      42*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      24*dot[s[1], v[1]]^2 + 14*dot[s[1], v[1]]*dot[s[1], v[2]] + 
      24*dot[s[1], s[1]]*dot[v[1], v[1]] - 14*dot[s[1], s[1]]*
       dot[v[1], v[2]])/r12^5)}, {DiagS1S1[3, 9, 5], 
  G^3*m2^2*(((-5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/2 - 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 + 
      dot[n12, s[1]]*dot[s[1], a[1, 0]] + 
      (3*dot[n12, a[1, 0]]*dot[s[1], s[1]])/2 + 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 + dot[n12, sa[1, 1]]*
       dot[s[1], v[1]])/r12^4 + (-2*crossprod[n12, s[1], v[1]]^2 + 
      crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
      (17*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 7*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] - (7*dot[n12, v[1]]^2*dot[s[1], s[1]])/
       2 + 7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      dot[s[1], v[1]]*dot[s[1], v[2]] - (3*dot[n12, s[1]]^2*dot[v[1], v[1]])/
       2 + (3*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 2*dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 3*dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5)}, 
 {DiagS1S1[3, 9, 6], G^3*m2^2*
   ((-dot[n12, sa[1, 1]]^2/2 + dot[sa[1, 1], sa[1, 1]]/2)/r12^3 + 
    ((5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/2 + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 - 
      dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
      (3*dot[n12, a[2, 0]]*dot[s[1], s[1]])/2 - 
      (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] - dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
      dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-crossprod[n12, s[1], v[1]]^2/2 + 3*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]] - 2*crossprod[n12, s[1], v[2]]^2 - 
      (13*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 2*dot[n12, s[1]]^2*
       dot[n12, v[1]]*dot[n12, v[2]] + (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/
       2 + (3*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
      (9*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
      dot[s[1], v[1]]^2/2 + dot[s[1], v[1]]*dot[s[1], v[2]] - 
      dot[s[1], v[2]]^2 + (dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/4 + dot[n12, s[1]]^2*
       dot[v[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]] - 
      (3*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 
      (5*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5)}, 
 {DiagS1S1[3, 9, 7], 
  (G^3*m2^2*(-8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
     8*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]))/r12^5}, 
 {DiagS1S1[3, 9, 8], G^3*m2^2*
   ((-4*dot[n12, s[1]]*dot[s[1], a[1, 0]] + 4*dot[n12, a[1, 0]]*
       dot[s[1], s[1]] + 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/r12^4 + 
    (8*crossprod[n12, s[1], v[1]]^2 - 8*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
      6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      8*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]] - 2*dot[s[1], s[1]]*dot[v[1], v[2]])/
     r12^5)}, {DiagS1S1[3, 9, 9], 
  (G^3*m2^2*(10*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
     62*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
     40*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     22*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
     4*dot[s[1], v[1]]*dot[s[1], v[2]] - 6*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
     2*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1S1[3, 9, 10], G^3*m2^2*
   ((Pi^2*((735*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/64 - 
       (105*dot[n12, v[2]]^2*dot[s[1], s[1]])/64 - 
       (105*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/16 + 
       (21*dot[s[1], v[2]]^2)/32 - (105*dot[n12, s[1]]^2*dot[v[2], v[2]])/
        64 + (21*dot[s[1], s[1]]*dot[v[2], v[2]])/64))/r12^5 + 
    (-2*crossprod[n12, s[1], v[2]]^2 - 27*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      5*dot[n12, v[2]]^2*dot[s[1], s[1]] + 10*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] - 2*dot[s[1], v[2]]^2 + 5*dot[n12, s[1]]^2*
       dot[v[2], v[2]] + 3*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1S1[3, 9, 11], G^3*m2^2*
   ((-10*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 + 8*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[2]] - 2*dot[n12, s[1]]*
       dot[s[1], a[2, 0]] + 12*dot[n12, a[2, 0]]*dot[s[1], s[1]] - 
      2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 6*dot[n12, sa[1, 1]]*
       dot[s[1], v[2]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-14*crossprod[n12, s[1], v[2]]^2 - (47*dot[n12, s[1]]^2*dot[n12, v[1]]*
        dot[n12, v[2]])/2 + (187*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
      (69*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      (13*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 - dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 11*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      42*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      9*dot[s[1], v[1]]*dot[s[1], v[2]] - 5*dot[s[1], v[2]]^2 + 
      (17*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
      (41*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
      (37*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 
      (29*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
      ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 - 
        (525*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/32 + 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 + 
        (75*dot[n12, v[2]]^2*dot[s[1], s[1]])/32 + 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 + 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/8 + 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/8 - 
        (3*dot[s[1], v[1]]*dot[s[1], v[2]])/8 - (15*dot[s[1], v[2]]^2)/16 + 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/16 + 
        (75*dot[n12, s[1]]^2*dot[v[2], v[2]])/32 - 
        (15*dot[s[1], s[1]]*dot[v[2], v[2]])/32)/r12^5))}, 
 {DiagS1S1[3, 9, 12], G^3*m2^2*
   ((-4*dot[n12, s[1]]*dot[s[1], a[1, 0]] + 4*dot[n12, a[1, 0]]*
       dot[s[1], s[1]] + 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      4*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/r12^4 + 
    (4*crossprod[n12, s[1], v[1]]^2 - 4*dot[n12, v[1]]^2*dot[s[1], s[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/r12^5)}, 
 {DiagS1S1[3, 9, 13], (G^3*m2^2*(-52*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
     4*dot[n12, v[2]]^2*dot[s[1], s[1]] + 56*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[1], v[2]] - 16*dot[s[1], v[2]]^2 + 4*dot[n12, s[1]]^2*
      dot[v[2], v[2]] + 12*dot[s[1], s[1]]*dot[v[2], v[2]]))/r12^5}, 
 {DiagS1S1[3, 9, 14], G^3*m2^2*
   ((-12*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
      18*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 2*dot[n12, sa[1, 1]]*
       dot[s[1], v[1]])/r12^4 + (8*crossprod[n12, s[1], v[1]]^2 - 
      6*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
      (141*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
      (193*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (119*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
      (139*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
      16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + dot[s[1], v[1]]^2 + 
      39*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      3*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (19*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 + 
      (19*dot[s[1], s[1]]*dot[v[1], v[1]])/2 + 
      (23*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
      (19*dot[s[1], s[1]]*dot[v[1], v[2]])/2)/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/8 - 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/8 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/8 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/8)/r12^4 + 
      ((-315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/32 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/32 + 
        (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/32 - 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/32 + 
        (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/8 - 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/16 - 
        (9*dot[s[1], v[1]]^2)/16 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/16 + (9*dot[s[1], v[1]]*dot[s[1], v[2]])/16 + 
        (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/32 - 
        (9*dot[s[1], s[1]]*dot[v[1], v[1]])/32 - 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/32 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/32)/r12^5))}, 
 {DiagS1S1[3, 9, 15], (G^3*m2^2*(crossprod[n12, s[1], v[1]]^2/2 - 
     (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
     (7*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
     (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
     dot[s[1], v[1]]^2/2 - (dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
     (3*dot[s[1], s[1]]*dot[v[1], v[1]])/4))/r12^5}, 
 {DiagS1S1[3, 9, 16], (G^3*m2^2*(-16*dot[s[1], v[1]]^2 + 
     16*dot[s[1], s[1]]*dot[v[1], v[1]]))/r12^5}, 
 {DiagS1S1[3, 9, 17], 
  (G^3*m2^2*(2*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] - 
     36*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
     4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
     10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     22*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     6*dot[s[1], v[1]]*dot[s[1], v[2]] + 4*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
     2*dot[s[1], s[1]]*dot[v[1], v[2]]))/r12^5}, 
 {DiagS1S1[3, 9, 18], 
  (G^3*m2^2*(-8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
     28*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] - 
     28*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
     36*dot[s[1], v[1]]*dot[s[1], v[2]] - 36*dot[s[1], s[1]]*
      dot[v[1], v[2]]))/r12^5}, {DiagS1S1[3, 9, 19], 
  G^3*m2^2*((-10*dot[n12, a[2, 0]]*dot[n12, s[1]]^2 - 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
      6*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 4*dot[n12, a[2, 0]]*
       dot[s[1], s[1]] + 4*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
      6*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/r12^4 + 
    (-10*crossprod[n12, s[1], v[1]]*crossprod[n12, s[1], v[2]] + 
      8*crossprod[n12, s[1], v[2]]^2 + 44*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] - 8*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
      18*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      14*dot[n12, v[2]]^2*dot[s[1], s[1]] - 10*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
      6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 6*dot[s[1], v[2]]^2 - 
      8*dot[n12, s[1]]^2*dot[v[1], v[2]] + 8*dot[s[1], s[1]]*
       dot[v[1], v[2]] + 4*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
      10*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5)}, 
 {DiagS1S1[3, 9, 20], G^3*m2^2*
   ((8*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      4*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/r12^4 + 
    (4*crossprod[n12, s[1], v[2]]^2 - 28*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[n12, v[2]] + 12*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + 
      10*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
      2*dot[n12, v[2]]^2*dot[s[1], s[1]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 6*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
      2*dot[s[1], v[2]]^2 + 4*dot[n12, s[1]]^2*dot[v[1], v[2]] - 
      2*dot[s[1], s[1]]*dot[v[1], v[2]] + 2*dot[n12, s[1]]^2*
       dot[v[2], v[2]] - 4*dot[s[1], s[1]]*dot[v[2], v[2]])/r12^5 + 
    Pi^2*(((15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/8 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/8 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/8)/r12^4 + 
      ((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
        (525*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 + 
        (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 - 
        (75*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 + 
        (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 + 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/8 - 
        (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 - 
        (3*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + (15*dot[s[1], v[2]]^2)/64 + 
        (15*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 - 
        (3*dot[s[1], s[1]]*dot[v[1], v[2]])/16 - 
        (75*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
        (15*dot[s[1], s[1]]*dot[v[2], v[2]])/128)/r12^5))}, 
 {DiagS1S1[3, 9, 21], G^3*m2^2*
   ((-11*dot[n12, sa[1, 1]]^2 + 5*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
    (55*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      55*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      15*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 15*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] - 9*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      13*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 13*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + 9*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-2*crossprod[n12, s[1], v[1]]^2 - 10*crossprod[n12, s[1], v[1]]*
       crossprod[n12, s[1], v[2]] + 4*crossprod[n12, s[1], v[2]]^2 - 
      (131*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
      (221*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (143*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
      (21*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 
      (63*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
      (37*dot[n12, v[2]]^2*dot[s[1], s[1]])/2 + 40*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[1]] - 31*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]] - 5*dot[s[1], v[1]]^2 - 27*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]] + 32*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]] + dot[s[1], v[1]]*dot[s[1], v[2]] + 
      dot[s[1], v[2]]^2 + (17*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (27*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
      (23*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      (13*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 - 
      (13*dot[s[1], s[1]]*dot[v[2], v[2]])/2)/r12^5 + 
    Pi^2*(((3*dot[n12, sa[1, 1]]^2)/16 - dot[sa[1, 1], sa[1, 1]]/16)/r12^3 + 
      ((-15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/16 + 
        (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/16 + 
        (3*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/16 - 
        (3*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/16 + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/16 - 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/16 + 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/16 - 
        (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/16)/r12^4 + 
      ((315*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/256 + 
        (525*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/128 - 
        (45*dot[n12, v[1]]^2*dot[s[1], s[1]])/256 - 
        (75*dot[n12, v[2]]^2*dot[s[1], s[1]])/128 - 
        (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/64 + 
        (9*dot[s[1], v[1]]^2)/128 - (75*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]])/32 + (15*dot[s[1], v[2]]^2)/64 - 
        (45*dot[n12, s[1]]^2*dot[v[1], v[1]])/256 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[1]])/256 - 
        (75*dot[n12, s[1]]^2*dot[v[2], v[2]])/128 + 
        (15*dot[s[1], s[1]]*dot[v[2], v[2]])/128)/r12^5))}, 
 {DiagS1S1[3, 9, 22], G^3*m2^2*
   ((-dot[n12, sa[1, 1]]^2 + 3*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
    (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
      5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
      9*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 9*dot[n12, v[2]]*
       dot[s[1], sa[1, 1]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
      dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 5*dot[n12, s[1]]*
       dot[sa[1, 1], v[1]] + dot[n12, s[1]]*dot[sa[1, 1], v[2]])/r12^4 + 
    (-4*crossprod[n12, s[1], v[1]]^2 - (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
       2 + 7*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
      (dot[n12, v[1]]^2*dot[s[1], s[1]])/2 - 5*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]] + 10*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
      10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
      3*dot[s[1], v[1]]^2 - 2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
      2*dot[s[1], v[1]]*dot[s[1], v[2]] - (dot[n12, s[1]]^2*dot[v[1], v[1]])/
       2 + (5*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - dot[n12, s[1]]^2*
       dot[v[1], v[2]] + dot[s[1], s[1]]*dot[v[1], v[2]])/r12^5 + 
    Pi^2*(((-45*dot[n12, sa[1, 1]]^2)/16 + (15*dot[sa[1, 1], sa[1, 1]])/16)/
       r12^3 + ((225*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/16 - 
        (225*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/16 - 
        (45*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/16 + 
        (45*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/16 - 
        (45*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/16 + 
        (45*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/16 - 
        (45*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/16 + 
        (45*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/16)/r12^4 + 
      ((-2835*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/256 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
        (405*dot[n12, v[1]]^2*dot[s[1], s[1]])/256 - 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/16 + 
        (405*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/64 - 
        (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/8 - 
        (81*dot[s[1], v[1]]^2)/128 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/8 + (9*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
        (405*dot[n12, s[1]]^2*dot[v[1], v[1]])/256 - 
        (81*dot[s[1], s[1]]*dot[v[1], v[1]])/256 - 
        (45*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 + 
        (9*dot[s[1], s[1]]*dot[v[1], v[2]])/16)/r12^5))}}


==> anc/ham-n3los2.dat.m <==
(* N3LO spin quadratic Hamiltonian *)
(* Requires symmetrisation over 1<->2 *)
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[E2S2,i] == C_{E^2S^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

G^2*((m1*((7*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
       4 - (7*dot[n12, P[2]]^2*dot[P[2], P[2]]*dot[s[1], s[2]])/4))/
    (m2^4*r12^4) + 
   (m2^2*((CS[ES2, 1]*(-3*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]] + 
         (67*dot[n12, s[1]]^2*dot[P[1], P[1]]^2)/8 - 6*dot[n12, P[1]]^3*
          dot[n12, s[1]]*dot[P[1], s[1]] + (97*dot[n12, P[1]]*dot[n12, s[1]]*
           dot[P[1], P[1]]*dot[P[1], s[1]])/4 + 
         (33*dot[n12, P[1]]^2*dot[P[1], s[1]]^2)/4 - 
         (31*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/4 + 6*dot[n12, P[1]]^4*
          s2[1] - 26*dot[n12, P[1]]^2*dot[P[1], P[1]]*s2[1] + 
         (13*dot[P[1], P[1]]^2*s2[1])/4))/r12^4 + 
      ((3*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]])/2 - 
        (167*dot[n12, s[1]]^2*dot[P[1], P[1]]^2)/16 - 3*dot[n12, P[1]]^3*
         dot[n12, s[1]]*dot[P[1], s[1]] + (237*dot[n12, P[1]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[1], s[1]])/16 + 
        (163*dot[n12, P[1]]^2*dot[P[1], s[1]]^2)/16 - 
        (121*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/16 + 
        (3*dot[n12, P[1]]^4*s2[1])/2 - (59*dot[n12, P[1]]^2*dot[P[1], P[1]]*
          s2[1])/4 + (31*dot[P[1], P[1]]^2*s2[1])/4)/r12^4))/m1^5 + 
   (m2*((CS[ES2, 1]*(-37*dot[n12, P[1]]^4*dot[n12, s[1]]^2 - 
         32*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[n12, s[1]]^2 + 
         (267*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]])/2 + 
         (1221*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
           dot[P[1], P[1]])/16 - (171*dot[n12, s[1]]^2*dot[P[1], P[1]]^2)/8 + 
         24*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[2]] - 
         17*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]] + 
         (299*dot[n12, P[1]]^3*dot[n12, s[1]]*dot[P[1], s[1]])/8 - 
         80*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]] - 
         (69*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]])/
          4 - (429*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*
           dot[P[1], s[1]])/8 - (161*dot[n12, P[1]]^2*dot[P[1], s[1]]^2)/16 - 
         (77*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]^2)/4 + 
         (135*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/16 + 
         (81*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/4 + 8*dot[n12, P[1]]^3*
          dot[n12, s[1]]*dot[P[2], s[1]] - (189*dot[n12, P[1]]*dot[n12, s[1]]*
           dot[P[1], P[1]]*dot[P[2], s[1]])/16 + 
         (53*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/8 + 
         (dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], s[1]])/4 - 
         (89*dot[n12, P[1]]^4*s2[1])/8 + 31*dot[n12, P[1]]^3*dot[n12, P[2]]*
          s2[1] - (293*dot[n12, P[1]]^2*dot[P[1], P[1]]*s2[1])/16 - 
         9*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*s2[1] + 
         (109*dot[P[1], P[1]]^2*s2[1])/16 + (61*dot[n12, P[1]]^2*
           dot[P[1], P[2]]*s2[1])/2 - 13*dot[P[1], P[1]]*dot[P[1], P[2]]*
          s2[1]))/r12^4 + (35*dot[n12, P[1]]^4*dot[n12, s[1]]^2 + 
        (243*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]])/2 + 
        (129*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[1]])/
         32 - (631*dot[n12, s[1]]^2*dot[P[1], P[1]]^2)/32 + 
        (75*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]^2)/8 - 
        (69*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]])/4 - 
        (911*dot[n12, P[1]]^3*dot[n12, s[1]]*dot[P[1], s[1]])/4 + 
        (129*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/
         16 + (79*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*
          dot[P[1], s[1]])/32 - (287*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[1], s[1]])/16 - 
        (37*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[1], s[1]])/
         4 + (113*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*
          dot[P[1], s[1]])/8 + (725*dot[n12, P[1]]^2*dot[P[1], s[1]]^2)/8 + 
        (289*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]^2)/16 - 
        (199*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/32 - 
        (115*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/8 - 
        (37*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[2]])/
         4 + 7*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[1], s[2]] + 
        (731*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[1]])/
         32 - (851*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/16 + 
        (217*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], s[1]])/16 + 
        (37*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[s[1], s[2]])/4 - 
        (57*dot[P[1], P[1]]^2*dot[s[1], s[2]])/8 + 
        (143*dot[n12, P[1]]^4*s2[1])/4 - 15*dot[n12, P[1]]^3*dot[n12, P[2]]*
         s2[1] - (315*dot[n12, P[1]]^2*dot[P[1], P[1]]*s2[1])/8 + 
        (37*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*s2[1])/8 + 
        (119*dot[P[1], P[1]]^2*s2[1])/32 + (253*dot[n12, P[1]]^2*
          dot[P[1], P[2]]*s2[1])/8 + (13*dot[P[1], P[1]]*dot[P[1], P[2]]*
          s2[1])/16)/r12^4))/m1^4 + 
   ((-118*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[n12, s[1]]^2 - 
       (135*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/8 - 
       (199*dot[n12, P[1]]^4*dot[n12, s[1]]*dot[n12, s[2]])/8 - 
       (651*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[1]])/
        4 - (2037*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]])/32 + 
       (10305*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]])/
        32 + (1179*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[P[1], P[1]])/16 - 
       (659*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]^2)/16 - 
       (297*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[2]])/2 - 
       (63*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[2]])/
        2 + (2043*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]])/16 + (7*dot[n12, s[1]]^2*dot[P[1], P[1]]*
         dot[P[1], P[2]])/4 - (481*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[1], P[2]])/8 + 
       (103*dot[n12, s[1]]^2*dot[P[1], P[2]]^2)/4 + 
       (1455*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/
        4 + 87*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
        dot[P[1], s[1]] - (10501*dot[n12, P[1]]^3*dot[n12, s[2]]*
         dot[P[1], s[1]])/32 - (741*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[2]]*dot[P[1], s[1]])/8 + 
       (303*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]])/
        16 + (609*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[1], s[1]])/16 + (279*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[1], s[1]])/16 + 
       (181*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[1]])/
        8 + (105*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/4 + (777*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[P[1], s[1]])/16 - 
       (285*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]^2)/8 - 
       (1347*dot[n12, P[2]]^2*dot[P[1], s[1]]^2)/32 - 
       (357*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/16 - 
       (10149*dot[n12, P[1]]^3*dot[n12, s[1]]*dot[P[1], s[2]])/32 - 
       (3525*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]])/
        16 + (697*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[1], s[2]])/16 + (377*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[1]]*dot[P[1], s[2]])/16 + 
       (113*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[2]])/
        8 + (6341*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/32 + 
       (483*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]])/
        16 - (559*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[1], s[2]])/32 + 
       (55*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]])/8 + 
       (33*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/4 + 
       (317*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[2], P[2]])/16 - 
       (155*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
        8 + (295*dot[P[1], s[1]]^2*dot[P[2], P[2]])/32 + 
       (401*dot[n12, P[1]]^3*dot[n12, s[1]]*dot[P[2], s[1]])/2 - 
       (27*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/
        8 - (3981*dot[n12, P[1]]^3*dot[n12, s[2]]*dot[P[2], s[1]])/32 + 
       (375*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[1]])/
        8 + (23*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[2], s[1]])/16 + (63*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[2], s[1]])/16 - 
       (1231*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/
        16 - (1369*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/8 + 
       (131*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/
        8 + (29*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], s[1]])/16 + 
       (151*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/8 + 
       159*dot[n12, P[1]]^2*dot[P[1], s[2]]*dot[P[2], s[1]] - 
       (755*dot[P[1], P[1]]*dot[P[1], s[2]]*dot[P[2], s[1]])/32 + 
       47*dot[n12, P[1]]^2*dot[P[2], s[1]]^2 - 
       (187*dot[P[1], P[1]]*dot[P[2], s[1]]^2)/16 + 
       (235*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[2]])/
        16 - (161*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], s[2]])/16 + 
       (10657*dot[n12, P[1]]^4*dot[s[1], s[2]])/32 + 
       (6945*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[s[1], s[2]])/32 - 
       (7395*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[s[1], s[2]])/32 - 
       (1137*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[s[1], s[2]])/
        16 + (499*dot[P[1], P[1]]^2*dot[s[1], s[2]])/32 - 
       (1385*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[s[1], s[2]])/8 + 
       (961*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[s[1], s[2]])/32 - 
       (349*dot[n12, P[1]]^3*dot[n12, P[2]]*s2[1])/4 + 
       (147*dot[n12, P[1]]^2*dot[n12, P[2]]^2*s2[1])/8 + 
       (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*s2[1])/16 + 
       (257*dot[n12, P[2]]^2*dot[P[1], P[1]]*s2[1])/8 + 
       (421*dot[n12, P[1]]^2*dot[P[1], P[2]]*s2[1])/8 + 
       (33*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*s2[1])/16 + 
       (99*dot[P[1], P[1]]*dot[P[1], P[2]]*s2[1])/4 - 
       (525*dot[P[1], P[2]]^2*s2[1])/32 - (233*dot[n12, P[1]]^2*
         dot[P[2], P[2]]*s2[1])/8 - (3*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/
        2)/r12^4 + (CS[ES2, 1]*(66*dot[n12, P[1]]^3*dot[n12, P[2]]*
         dot[n12, s[1]]^2 - (1521*dot[n12, P[1]]^2*dot[n12, P[2]]^2*
          dot[n12, s[1]]^2)/16 - (369*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[n12, s[1]]^2*dot[P[1], P[1]])/4 - 
        (411*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]])/16 - 
        (387*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[2]])/4 - 
        (63*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[2]])/
         4 + (383*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]])/8 - 
        (151*dot[n12, s[1]]^2*dot[P[1], P[2]]^2)/8 - 
        (465*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/
         8 + (1287*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
          dot[P[1], s[1]])/16 + (139*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[1], s[1]])/4 + 
        (371*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[1]])/
         8 - (249*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
          dot[P[1], s[1]])/8 + (47*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[P[1], s[1]]^2)/4 + (81*dot[n12, P[2]]^2*dot[P[1], s[1]]^2)/16 - 
        (11*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/8 - 
        (147*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/16 - 
        (15*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[2], P[2]])/16 + 
        (723*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
         16 - (245*dot[P[1], s[1]]^2*dot[P[2], P[2]])/16 - 
        18*dot[n12, P[1]]^3*dot[n12, s[1]]*dot[P[2], s[1]] + 
        (2373*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/
         8 + (123*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*
          dot[P[2], s[1]])/4 - (221*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[2], s[1]])/8 - 
        (187*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/
         4 + (171*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/16 - 
        (579*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/
         8 - (129*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], s[1]])/16 + 
        (57*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/8 - 
        58*dot[n12, P[1]]^2*dot[P[2], s[1]]^2 + 
        (199*dot[P[1], P[1]]*dot[P[2], s[1]]^2)/16 + 
        (243*dot[n12, P[1]]^3*dot[n12, P[2]]*s2[1])/8 - 
        303*dot[n12, P[1]]^2*dot[n12, P[2]]^2*s2[1] + 8*dot[n12, P[1]]*
         dot[n12, P[2]]*dot[P[1], P[1]]*s2[1] + 
        (153*dot[n12, P[2]]^2*dot[P[1], P[1]]*s2[1])/4 + 
        (465*dot[n12, P[1]]^2*dot[P[1], P[2]]*s2[1])/16 + 
        148*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*s2[1] - 
        (357*dot[P[1], P[1]]*dot[P[1], P[2]]*s2[1])/16 + 
        4*dot[P[1], P[2]]^2*s2[1] + 19*dot[n12, P[1]]^2*dot[P[2], P[2]]*
         s2[1] + (51*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/16))/r12^4)/
    m1^3 + ((53*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]^2 + 
       (3*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[n12, s[1]]^2)/4 - 
       (275*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]])/
        16 - (197*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]])/8 - 
       (1323*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]])/8 - (273*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[P[1], P[1]])/4 + 221*dot[n12, P[1]]*
        dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[2]] + 
       87*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[2]] - 
       (3105*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]])/
        16 + (631*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[1], P[2]])/16 + (71*dot[n12, s[1]]^2*dot[P[1], P[2]]^2)/6 - 
       (dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], s[1]])/4 - 
       (369*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], s[1]])/16 + 
       (783*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]])/
        4 + (1247*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[2]]*
         dot[P[1], s[1]])/16 + (183*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[1], s[1]])/16 - 
       (1213*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[1]])/
        24 + (229*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/4 - (5333*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[P[1], s[1]])/48 - 
       (361*dot[n12, P[2]]^2*dot[P[1], s[1]]^2)/6 + 537*dot[n12, P[1]]^2*
        dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]] + 
       (273*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], s[2]])/
        4 - (917*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[1], s[2]])/16 - (57*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[1], P[2]]*dot[P[1], s[2]])/8 - 
       (309*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]])/
        2 + (913*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/16 + 
       (17*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]])/4 + 
       (109*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/8 + 
       (33*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[2], P[2]])/
        2 - (227*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[2], P[2]])/16 + (629*dot[n12, s[1]]^2*dot[P[1], P[1]]*
         dot[P[2], P[2]])/48 - (dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[2], P[2]])/4 - (147*dot[n12, s[1]]^2*dot[P[1], P[2]]*
         dot[P[2], P[2]])/16 + (109*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[1], s[1]]*dot[P[2], P[2]])/6 - 
       (259*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
        16 - (2539*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/48 + (413*dot[P[1], s[1]]^2*dot[P[2], P[2]])/48 + 
       (dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[2]]*dot[P[2], P[2]])/4 - 
       (455*dot[P[1], s[1]]*dot[P[1], s[2]]*dot[P[2], P[2]])/48 - 
       (497*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/
        2 - (819*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[P[2], s[1]])/8 + (6541*dot[n12, P[1]]^3*dot[n12, s[2]]*
         dot[P[2], s[1]])/16 + (6733*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[2]]*dot[P[2], s[1]])/32 - 
       (683*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[1]])/
        24 - (2785*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[2], s[1]])/16 + (8797*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[2], s[1]])/96 - 
       (344*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/
        3 + (199*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[2], s[1]])/16 + (3709*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[P[2], s[1]])/48 + 
       (1007*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/
        24 + (1071*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/32 + 
       (2531*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/48 - 
       (4437*dot[n12, P[1]]^2*dot[P[1], s[2]]*dot[P[2], s[1]])/32 - 
       (2005*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[2]]*dot[P[2], s[1]])/
        16 + (1187*dot[P[1], P[1]]*dot[P[1], s[2]]*dot[P[2], s[1]])/32 + 
       (569*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
        16 - (287*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/32 + 
       (1195*dot[n12, P[1]]^2*dot[P[2], s[1]]^2)/12 - 
       (521*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], s[1]]^2)/16 - 
       (1043*dot[P[1], P[1]]*dot[P[2], s[1]]^2)/96 + 
       (17*dot[P[1], P[2]]*dot[P[2], s[1]]^2)/2 - 
       (1191*dot[n12, P[1]]^3*dot[n12, s[1]]*dot[P[2], s[2]])/16 + 
       (185*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[2]])/
        16 + (345*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[2], s[2]])/8 + 
       57*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[2], s[2]] - 
       (47*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], s[2]])/8 - 
       (5705*dot[n12, P[1]]^2*dot[P[2], s[1]]*dot[P[2], s[2]])/96 - 
       (4511*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[s[1], s[2]])/8 - 
       (9227*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[s[1], s[2]])/32 + 
       (3185*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[s[1], s[2]])/
        16 - (2245*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[s[1], s[2]])/96 + 
       (2319*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[s[1], s[2]])/32 + 
       (203*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[s[1], s[2]])/
        6 - (889*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[s[1], s[2]])/32 + 
       (2043*dot[n12, P[1]]^2*dot[P[2], P[2]]*dot[s[1], s[2]])/32 + 
       (455*dot[P[1], P[1]]*dot[P[2], P[2]]*dot[s[1], s[2]])/48 + 
       (67*dot[n12, P[1]]^2*dot[n12, P[2]]^2*s2[1])/8 + 
       (465*dot[n12, P[1]]*dot[n12, P[2]]^3*s2[1])/16 + 
       (325*dot[n12, P[2]]^2*dot[P[1], P[1]]*s2[1])/6 + 
       (1477*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*s2[1])/24 - 
       (1683*dot[n12, P[2]]^2*dot[P[1], P[2]]*s2[1])/32 - 
       (4331*dot[P[1], P[2]]^2*s2[1])/96 - 
       (1957*dot[n12, P[1]]^2*dot[P[2], P[2]]*s2[1])/48 + 
       (311*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]*s2[1])/16 - 
       (275*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/48 + 
       (71*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/32)/r12^4 + 
     (CS[ES2, 1]*(-18*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]^2 + 
        (2673*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[n12, s[1]]^2)/16 + 
        (21*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]])/8 + 
        (33*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[2]])/
         4 - (1929*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[2]])/16 - 
        (121*dot[n12, s[1]]^2*dot[P[1], P[2]]^2)/8 + 
        (51*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], s[1]])/
         4 - (633*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], s[1]])/8 - 
        (29*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[1]])/
         4 - (5*dot[n12, P[2]]^2*dot[P[1], s[1]]^2)/8 - 
        (57*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/4 - 
        (1599*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[2], P[2]])/
         16 - (15*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[2], P[2]])/4 + 
        (831*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[P[2], P[2]])/16 + 
        16*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]] + 
        (287*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
         8 - (59*dot[P[1], s[1]]^2*dot[P[2], P[2]])/16 + 
        (21*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/
         2 - (7713*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
          dot[P[2], s[1]])/16 - (5*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[2], s[1]])/4 - 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/
         4 + 200*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[2], s[1]] - (27*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*
          dot[P[2], s[1]])/4 + (465*dot[n12, P[2]]^2*dot[P[1], s[1]]*
          dot[P[2], s[1]])/8 + (dot[P[1], P[2]]*dot[P[1], s[1]]*
          dot[P[2], s[1]])/4 + (527*dot[n12, P[1]]*dot[n12, s[1]]*
          dot[P[2], P[2]]*dot[P[2], s[1]])/16 + 
        (23*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/8 - 
        (5*dot[n12, P[1]]^2*dot[P[2], s[1]]^2)/8 + 
        (1191*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], s[1]]^2)/8 + 
        (dot[P[1], P[1]]*dot[P[2], s[1]]^2)/8 - 
        (339*dot[P[1], P[2]]*dot[P[2], s[1]]^2)/8 - 
        (51*dot[n12, P[1]]^2*dot[n12, P[2]]^2*s2[1])/4 + 
        (3147*dot[n12, P[1]]*dot[n12, P[2]]^3*s2[1])/8 + 
        (dot[n12, P[2]]^2*dot[P[1], P[1]]*s2[1])/4 - 
        (31*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*s2[1])/2 - 
        (2579*dot[n12, P[2]]^2*dot[P[1], P[2]]*s2[1])/16 + 
        (97*dot[P[1], P[2]]^2*s2[1])/8 - (67*dot[n12, P[1]]^2*dot[P[2], P[2]]*
          s2[1])/8 - (549*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]*
          s2[1])/4 + (79*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/16 + 
        (203*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/16))/r12^4)/(m1^2*m2) + 
   ((CS[ES2, 1]*((-15*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/8 + 
        (85*dot[n12, s[1]]^2*dot[P[2], P[2]]^2)/16 + 
        (3*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/2 - 
        (dot[P[2], P[2]]*dot[P[2], s[1]]^2)/4 + 
        (dot[n12, P[2]]^2*dot[P[2], P[2]]*s2[1])/8 - 
        (27*dot[P[2], P[2]]^2*s2[1])/16))/r12^4 + 
     ((9*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/8 + 
       (959*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
        16 + (3*dot[n12, s[1]]^2*dot[P[2], P[2]]^2)/2 + 
       (147*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[2]]*dot[P[2], s[1]])/
        8 + (4337*dot[n12, P[2]]^3*dot[n12, s[2]]*dot[P[2], s[1]])/32 - 
       (939*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[2], s[1]])/
        8 - (9*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
        2 - 18*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], P[2]]*
        dot[P[2], s[1]] - (815*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/16 + (3*dot[P[2], P[2]]*dot[P[2], s[1]]^2)/2 - 
       (261*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[2], s[2]])/4 + 
       (261*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], s[1]]*dot[P[2], s[2]])/
        4 - (147*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[s[1], s[2]])/8 - 
       (4337*dot[n12, P[2]]^4*dot[s[1], s[2]])/32 + 
       (939*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[s[1], s[2]])/8 - 
       (671*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]*dot[s[1], s[2]])/
        16 + (815*dot[n12, P[2]]^2*dot[P[2], P[2]]*dot[s[1], s[2]])/16 + 
       (21*dot[n12, P[2]]^2*dot[P[2], P[2]]*s2[1])/8 - 
       (13*dot[P[2], P[2]]^2*s2[1])/8)/r12^4)/m2^3 + 
   ((CS[ES2, 1]*(-20*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[n12, s[1]]^2 - 
        67*dot[n12, P[2]]^4*dot[n12, s[1]]^2 + 18*dot[n12, P[2]]^2*
         dot[n12, s[1]]^2*dot[P[1], P[2]] + 
        (7*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], s[1]])/2 + 
        (87*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[2], P[2]])/
         2 + (339*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/2 - 
        12*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[P[2], P[2]] - 
        (23*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
         2 - (191*dot[n12, s[1]]^2*dot[P[2], P[2]]^2)/8 + 
        15*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[2], s[1]] + 
        (1565*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[2], s[1]])/8 - 
        (23*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/
         2 - (5*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/4 - 
        (29*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
         2 - (1179*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], P[2]]*
          dot[P[2], s[1]])/8 + (13*dot[P[1], s[1]]*dot[P[2], P[2]]*
          dot[P[2], s[1]])/4 - 3*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[2], s[1]]^2 - (1267*dot[n12, P[2]]^2*dot[P[2], s[1]]^2)/16 + 
        (3*dot[P[1], P[2]]*dot[P[2], s[1]]^2)/2 + 
        (351*dot[P[2], P[2]]*dot[P[2], s[1]]^2)/16 - 
        (7*dot[n12, P[1]]*dot[n12, P[2]]^3*s2[1])/2 - 
        (983*dot[n12, P[2]]^4*s2[1])/8 + (dot[n12, P[2]]^2*dot[P[1], P[2]]*
          s2[1])/4 + (9*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]*s2[1])/
         2 + (1595*dot[n12, P[2]]^2*dot[P[2], P[2]]*s2[1])/16 - 
        (dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/4 - 
        (147*dot[P[2], P[2]]^2*s2[1])/16))/r12^4 + 
     (12*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[n12, s[1]]^2 + 
       (81*dot[n12, P[2]]^4*dot[n12, s[1]]^2)/8 - 
       (527*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[n12, s[2]])/
        16 - (3255*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]])/32 - (21*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
         dot[P[1], P[2]])/4 - (101*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]])/4 + 
       (923*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]]^2)/48 - 
       57*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], s[1]] + 
       (7435*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[2]]*dot[P[1], s[1]])/
        32 - (5*dot[n12, P[2]]^3*dot[n12, s[2]]*dot[P[1], s[1]])/4 - 
       (263*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[1], s[1]])/
        3 - (3693*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[P[1], s[2]])/32 + (333*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[2]]*dot[P[1], s[2]])/16 - 
       (803*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/32 - 
       (21*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[2], P[2]])/
        2 - (39*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[2], P[2]])/8 + 
       (169*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[2], P[2]])/
        16 + (2399*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[2], P[2]])/96 - (27*dot[n12, s[1]]^2*dot[P[1], P[2]]*
         dot[P[2], P[2]])/4 - 12*dot[n12, P[2]]*dot[n12, s[1]]*
        dot[P[1], s[1]]*dot[P[2], P[2]] - (8705*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], s[1]]*dot[P[2], P[2]])/96 + 
       (2147*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
        16 - (827*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]])/32 + (2333*dot[P[1], s[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]])/96 - (11*dot[n12, s[1]]^2*dot[P[2], P[2]]^2)/4 - 
       (183*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[2], s[1]])/
        4 + (15*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[2], s[1]])/4 - 
       (2639*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[1]])/
        8 - (11049*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[2]]*
         dot[P[2], s[1]])/32 + (2377*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[2], s[1]])/24 + 
       (157*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/
        2 + (9061*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[2]]*
         dot[P[2], s[1]])/48 - (2005*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[P[2], s[1]])/16 + 
       (369*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/4 + 
       (173*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[2]]*dot[P[2], s[1]])/
        24 - (1321*dot[P[1], P[2]]*dot[P[1], s[2]]*dot[P[2], s[1]])/48 + 
       (73*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/4 - 
       (17*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/2 + 
       (697*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
        32 - (39*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/2 - 
       49*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], s[1]]^2 + 
       (133*dot[n12, P[2]]^2*dot[P[2], s[1]]^2)/8 - 
       (7*dot[P[1], P[2]]*dot[P[2], s[1]]^2)/2 - 
       (7*dot[P[2], P[2]]*dot[P[2], s[1]]^2)/2 + 
       (1155*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[2]])/
        8 - (177*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[2], s[2]])/8 - (407*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], s[1]]*dot[P[2], s[2]])/12 - 
       (2199*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[2], s[2]])/16 + 
       (229*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], s[2]])/24 - 
       (1633*dot[n12, P[1]]^2*dot[P[2], s[1]]*dot[P[2], s[2]])/48 + 
       (2199*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], s[1]]*dot[P[2], s[2]])/
        16 + (9*dot[P[1], P[1]]*dot[P[2], s[1]]*dot[P[2], s[2]])/8 + 
       (3487*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[s[1], s[2]])/32 + 
       (11089*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[s[1], s[2]])/32 + 
       (257*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[s[1], s[2]])/96 - 
       (65*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[s[1], s[2]])/
        16 + (2005*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[s[1], s[2]])/16 + 
       (397*dot[P[1], P[2]]^2*dot[s[1], s[2]])/48 + 
       (1363*dot[n12, P[1]]^2*dot[P[2], P[2]]*dot[s[1], s[2]])/32 - 
       (4991*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]*dot[s[1], s[2]])/
        32 - (737*dot[P[1], P[1]]*dot[P[2], P[2]]*dot[s[1], s[2]])/32 + 
       63*dot[n12, P[1]]*dot[n12, P[2]]^3*s2[1] - 
       (105*dot[n12, P[2]]^4*s2[1])/8 - (409*dot[n12, P[2]]^2*dot[P[1], P[2]]*
         s2[1])/4 + 7*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]*s2[1] - 
       dot[n12, P[2]]^2*dot[P[2], P[2]]*s2[1] + 
       (45*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/2 + 
       (13*dot[P[2], P[2]]^2*s2[1])/4)/r12^4)/(m1*m2^2)) + 
 G*(((-21*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], P[2]]^2*dot[P[2], s[1]])/
      16 + (21*dot[n12, P[2]]^2*dot[P[2], P[2]]^2*dot[s[1], s[2]])/16)/
    (m2^6*r12^3) + 
   (m2*((CS[ES2, 1]*((21*dot[n12, s[1]]^2*dot[P[1], P[1]]^3)/32 + 
         (27*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[1], s[1]])/
          16 - (9*dot[P[1], P[1]]^2*dot[P[1], s[1]]^2)/16 - 
         (27*dot[n12, P[1]]^2*dot[P[1], P[1]]^2*s2[1])/16 + 
         (11*dot[P[1], P[1]]^3*s2[1])/32))/r12^3 + 
      ((-99*dot[n12, s[1]]^2*dot[P[1], P[1]]^3)/128 + 
        (57*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[1], s[1]])/
         64 + (39*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/32 - 
        (45*dot[P[1], P[1]]^2*dot[P[1], s[1]]^2)/64 - 
        (171*dot[n12, P[1]]^2*dot[P[1], P[1]]^2*s2[1])/128 + 
        (45*dot[P[1], P[1]]^3*s2[1])/64)/r12^3))/m1^7 + 
   ((CS[ES2, 1]*((15*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
          dot[P[1], P[1]]^2)/4 - (3*dot[n12, s[1]]^2*dot[P[1], P[1]]^2*
          dot[P[1], P[2]])/4 + (15*dot[n12, P[1]]^2*dot[n12, P[2]]*
          dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]])/16 - 
        (27*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[1], s[1]])/
         16 - (39*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*
          dot[P[1], P[2]]*dot[P[1], s[1]])/8 - 
        (15*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[1], s[1]]^2)/16 + 
        (3*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/
         16 - (15*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/16 + 
        (31*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/16 - 
        (3*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[2], s[1]])/
         2 - (3*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[1], s[1]]*
          dot[P[2], s[1]])/16 + (9*dot[P[1], P[1]]^2*dot[P[1], s[1]]*
          dot[P[2], s[1]])/16 + (3*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[P[1], P[1]]^2*s2[1])/4 + 6*dot[n12, P[1]]^2*dot[P[1], P[1]]*
         dot[P[1], P[2]]*s2[1] - (9*dot[P[1], P[1]]^2*dot[P[1], P[2]]*s2[1])/
         4))/r12^3 + ((15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]^3)/
        16 - (15*dot[n12, s[1]]^2*dot[P[1], P[1]]^2*dot[P[1], P[2]])/8 + 
       (15*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[1], s[1]])/4 - (9*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[1]]^2*dot[P[1], s[1]])/8 - 
       (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[1]]^2*dot[P[1], s[1]])/
        16 - (3*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/8 + (15*dot[n12, P[1]]^3*dot[n12, P[2]]*
         dot[P[1], s[1]]^2)/2 - (153*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], P[1]]*dot[P[1], s[1]]^2)/32 - 
       (15*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/2 + 
       (71*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/32 - 
       (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[1], s[2]])/
        16 + (17*dot[P[1], P[1]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/16 + 
       (27*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[2], s[1]])/
        8 - (15*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[1], s[1]]*
         dot[P[2], s[1]])/8 - (3*dot[P[1], P[1]]^2*dot[P[1], s[1]]*
         dot[P[2], s[1]])/8 + (15*dot[n12, P[1]]^2*dot[P[1], P[1]]^2*
         dot[s[1], s[2]])/16 - (17*dot[P[1], P[1]]^3*dot[s[1], s[2]])/16 - 
       (45*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[1], P[1]]*s2[1])/4 + 
       (189*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]^2*s2[1])/32 + 
       (33*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]]*s2[1])/4 - 
       (59*dot[P[1], P[1]]^2*dot[P[1], P[2]]*s2[1])/32)/r12^3)/m1^6 + 
   ((CS[ES2, 1]*((105*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
          dot[P[1], P[1]])/32 - (15*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
          dot[P[1], P[1]]^2)/32 - (75*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]])/8 + 
        (3*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]]^2)/16 - 
        (105*dot[n12, P[1]]^3*dot[n12, P[2]]^2*dot[n12, s[1]]*
          dot[P[1], s[1]])/16 + (15*dot[n12, P[1]]*dot[n12, P[2]]^2*
          dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]])/16 - 
        (75*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
          dot[P[1], s[1]])/8 + (45*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[1]])/8 + 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]^2*dot[P[1], s[1]])/
         8 + (45*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], s[1]]^2)/16 - 
        (3*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/8 + 
        (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/
         4 - (5*dot[P[1], P[2]]^2*dot[P[1], s[1]]^2)/8 - 
        (15*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]]*
          dot[P[2], P[2]])/32 + (3*dot[n12, s[1]]^2*dot[P[1], P[1]]^2*
          dot[P[2], P[2]])/16 + (15*dot[n12, P[1]]^3*dot[n12, s[1]]*
          dot[P[1], s[1]]*dot[P[2], P[2]])/16 + 
        (9*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]]*
          dot[P[2], P[2]])/8 - (dot[P[1], P[1]]*dot[P[1], s[1]]^2*
          dot[P[2], P[2]])/2 - (15*dot[n12, P[1]]^2*dot[n12, P[2]]*
          dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[1]])/8 + 
        (3*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[2], s[1]])/
         8 + (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*
          dot[P[1], P[2]]*dot[P[2], s[1]])/4 + 
        (15*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/
         8 - (3*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[P[1], s[1]]*
          dot[P[2], s[1]])/8 + (15*dot[n12, P[1]]^2*dot[P[1], P[2]]*
          dot[P[1], s[1]]*dot[P[2], s[1]])/8 - 
        (15*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/
         8 + (3*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[2], s[1]]^2)/16 - 
        (dot[P[1], P[1]]^2*dot[P[2], s[1]]^2)/16 + 
        (105*dot[n12, P[1]]^4*dot[n12, P[2]]^2*s2[1])/16 - 
        (135*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], P[1]]*s2[1])/32 + 
        (9*dot[n12, P[2]]^2*dot[P[1], P[1]]^2*s2[1])/32 + 
        (15*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[1], P[2]]*s2[1])/2 - 
        (57*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
          s2[1])/8 - (15*dot[n12, P[1]]^2*dot[P[1], P[2]]^2*s2[1])/4 + 
        (39*dot[P[1], P[1]]*dot[P[1], P[2]]^2*s2[1])/16 - 
        (15*dot[n12, P[1]]^4*dot[P[2], P[2]]*s2[1])/16 - 
        (33*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/32 + 
        (dot[P[1], P[1]]^2*dot[P[2], P[2]]*s2[1])/2))/r12^3 + 
     ((105*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
         dot[P[1], P[1]])/64 - (165*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
         dot[P[1], P[1]]^2)/64 + (15*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]^2)/2 + 
       (105*dot[n12, P[1]]^4*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]])/
        8 + (45*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
         dot[P[1], P[1]]*dot[P[1], P[2]])/16 - 
       (15*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[1], P[2]])/4 - (123*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]^2*dot[P[1], P[2]])/32 + 
       (27*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]]^2)/32 - 
       (315*dot[n12, P[1]]^3*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], s[1]])/
        32 - (15*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[P[1], P[1]]*dot[P[1], s[1]])/8 - 
       (165*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[1], s[1]])/16 + (27*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[1]]^2*dot[P[1], s[1]])/16 - 
       (45*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/16 + (15*dot[n12, P[1]]^3*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[P[1], s[1]])/4 + 
       (9*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/8 + 3*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
        dot[P[1], P[2]]*dot[P[1], s[1]] + (21*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[1], P[2]]^2*dot[P[1], s[1]])/16 - 
       (675*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], s[1]]^2)/32 + 
       (159*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[P[1], s[1]]^2)/32 + 
       (231*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/
        8 - (101*dot[P[1], P[2]]^2*dot[P[1], s[1]]^2)/16 - 
       (105*dot[n12, P[1]]^4*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]])/
        8 - (105*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[1]]*dot[P[1], s[2]])/16 + 
       (3*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[1], s[2]])/
        32 + (33*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[1], P[2]]*dot[P[1], s[2]])/16 - 
       (15*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]])/
        4 + (147*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*
         dot[P[1], s[1]]*dot[P[1], s[2]])/16 - 
       (5*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]])/
        8 - (15*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]]*
         dot[P[2], P[2]])/64 + (45*dot[n12, s[1]]^2*dot[P[1], P[1]]^2*
         dot[P[2], P[2]])/64 + (45*dot[n12, P[1]]^3*dot[n12, s[1]]*
         dot[P[1], s[1]]*dot[P[2], P[2]])/32 + 
       (45*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/32 + (99*dot[n12, P[1]]^2*dot[P[1], s[1]]^2*
         dot[P[2], P[2]])/32 - (13*dot[P[1], P[1]]*dot[P[1], s[1]]^2*
         dot[P[2], P[2]])/8 - (15*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[1]])/16 - 
       (15*dot[n12, P[1]]^3*dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[2], s[1]])/
        2 - (3*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*
         dot[P[2], s[1]])/16 - (9*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]^2*dot[P[2], s[1]])/32 - 
       (21*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[P[2], s[1]])/8 - (135*dot[n12, P[1]]^3*dot[n12, P[2]]*
         dot[P[1], s[1]]*dot[P[2], s[1]])/16 + 
       (21*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[P[1], s[1]]*
         dot[P[2], s[1]])/8 + (117*dot[n12, P[1]]^2*dot[P[1], P[2]]*
         dot[P[1], s[1]]*dot[P[2], s[1]])/16 - 
       (dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], s[1]])/2 + 
       (75*dot[n12, P[1]]^4*dot[P[1], s[2]]*dot[P[2], s[1]])/8 + 
       (3*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[1], s[2]]*dot[P[2], s[1]])/
        4 - (5*dot[P[1], P[1]]^2*dot[P[1], s[2]]*dot[P[2], s[1]])/16 + 
       (27*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[2], s[1]]^2)/32 + 
       (5*dot[P[1], P[1]]^2*dot[P[2], s[1]]^2)/32 + 
       (9*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]^2*dot[P[2], s[2]])/
        8 - (15*dot[P[1], P[1]]^2*dot[P[1], s[1]]*dot[P[2], s[2]])/16 + 
       (285*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[1], P[1]]*dot[s[1], s[2]])/
        16 - (315*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]^2*
         dot[s[1], s[2]])/32 - (75*dot[n12, P[1]]^4*dot[P[1], P[2]]*
         dot[s[1], s[2]])/8 - (45*dot[n12, P[1]]^2*dot[P[1], P[1]]*
         dot[P[1], P[2]]*dot[s[1], s[2]])/16 + 
       (33*dot[P[1], P[1]]^2*dot[P[1], P[2]]*dot[s[1], s[2]])/16 + 
       (525*dot[n12, P[1]]^4*dot[n12, P[2]]^2*s2[1])/64 + 
       (1635*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], P[1]]*s2[1])/64 - 
       (159*dot[n12, P[2]]^2*dot[P[1], P[1]]^2*s2[1])/32 + 
       (75*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[1], P[2]]*s2[1])/8 - 
       (519*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         s2[1])/16 - (123*dot[n12, P[1]]^2*dot[P[1], P[2]]^2*s2[1])/16 + 
       (213*dot[P[1], P[1]]*dot[P[1], P[2]]^2*s2[1])/32 - 
       (75*dot[n12, P[1]]^4*dot[P[2], P[2]]*s2[1])/64 - 
       (333*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/64 + 
       (13*dot[P[1], P[1]]^2*dot[P[2], P[2]]*s2[1])/8)/r12^3)/(m1^5*m2) + 
   (((105*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]])/16 - (75*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[P[1], P[1]]^2)/16 - 
       (75*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]])/
        8 - (285*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[1], P[2]])/16 + 
       (45*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]]^2)/
        4 + (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[1], P[2]]^2)/8 + (315*dot[n12, P[1]]^2*dot[n12, P[2]]^3*
         dot[n12, s[1]]*dot[P[1], s[1]])/16 - 
       (315*dot[n12, P[1]]^3*dot[n12, P[2]]^2*dot[n12, s[2]]*dot[P[1], s[1]])/
        16 - (15*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[1], s[1]])/32 + (255*dot[n12, P[1]]*dot[n12, P[2]]^2*
         dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[1], s[1]])/16 + 
       (15*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/8 - (15*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[1], s[1]])/8 - 
       (9*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/4 + (3*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[2]]^2*dot[P[1], s[1]])/8 + 
       (21*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[2]]^2*dot[P[1], s[1]])/
        8 + 30*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], s[1]]^2 - 
       (99*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/4 - 
       (315*dot[n12, P[1]]^3*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], s[2]])/
        16 + (45*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[P[1], P[1]]*dot[P[1], s[2]])/4 - 
       (15*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[1], s[2]])/2 + (3*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[2]])/2 + 
       (3*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]^2*dot[P[1], s[2]])/
        8 + (405*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], s[1]]*
         dot[P[1], s[2]])/16 - (63*dot[n12, P[2]]^2*dot[P[1], P[1]]*
         dot[P[1], s[1]]*dot[P[1], s[2]])/16 - 6*dot[n12, P[1]]*
        dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]] - 
       (3*dot[P[1], P[2]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/8 - 
       (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[1]]*
         dot[P[2], P[2]])/16 - (15*dot[n12, P[1]]^2*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[2], P[2]])/16 + 
       (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]^2*dot[P[2], P[2]])/
        16 + (33*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[P[2], P[2]])/16 - (105*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/16 + 
       (45*dot[n12, P[1]]^3*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
        16 + (3*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/32 - (51*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/16 - 
       (9*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/8 - (129*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], s[1]]^2*dot[P[2], P[2]])/8 + 
       (61*dot[P[1], P[2]]*dot[P[1], s[1]]^2*dot[P[2], P[2]])/8 + 
       (45*dot[n12, P[1]]^3*dot[n12, s[1]]*dot[P[1], s[2]]*dot[P[2], P[2]])/
        16 - (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[1], s[2]]*dot[P[2], P[2]])/16 - 
       (63*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[1], s[2]]*dot[P[2], P[2]])/
        16 + (5*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]])/8 - (105*dot[n12, P[1]]^4*dot[n12, P[2]]*
         dot[n12, s[2]]*dot[P[2], s[1]])/8 + 
       (75*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], P[1]]*
         dot[P[2], s[1]])/8 + (315*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[2], s[1]])/16 + 
       (3*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[1]]^2*dot[P[2], s[1]])/
        8 + (15*dot[n12, P[1]]^3*dot[n12, s[2]]*dot[P[1], P[2]]*
         dot[P[2], s[1]])/4 - (9*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/4 + 
       (285*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], s[1]]*
         dot[P[2], s[1]])/16 - (147*dot[n12, P[2]]^2*dot[P[1], P[1]]*
         dot[P[1], s[1]]*dot[P[2], s[1]])/32 - 
       (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
         dot[P[2], s[1]])/4 + (39*dot[P[1], P[2]]^2*dot[P[1], s[1]]*
         dot[P[2], s[1]])/8 - (147*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], P[1]]*dot[P[1], s[2]]*dot[P[2], s[1]])/16 + 
       (27*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[1], s[2]]*dot[P[2], s[1]])/
        4 - (5*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[2]]*
         dot[P[2], s[1]])/8 - (3*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[1], P[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/2 - 
       (63*dot[n12, P[1]]^2*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
        16 + (51*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/32 + (15*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[2]])/2 - 
       (3*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[P[2], s[2]])/2 - 6*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*
        dot[P[1], s[1]]*dot[P[2], s[2]] + (9*dot[n12, P[1]]^2*dot[P[1], P[2]]*
         dot[P[1], s[1]]*dot[P[2], s[2]])/8 + 
       (21*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], s[2]])/
        16 + (15*dot[n12, P[1]]^4*dot[P[2], s[1]]*dot[P[2], s[2]])/4 - 
       (39*dot[n12, P[1]]^2*dot[P[1], P[1]]*dot[P[2], s[1]]*dot[P[2], s[2]])/
        8 - (5*dot[P[1], P[1]]^2*dot[P[2], s[1]]*dot[P[2], s[2]])/16 + 
       (525*dot[n12, P[1]]^4*dot[n12, P[2]]^2*dot[s[1], s[2]])/16 - 
       (735*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], P[1]]*
         dot[s[1], s[2]])/16 + (69*dot[n12, P[2]]^2*dot[P[1], P[1]]^2*
         dot[s[1], s[2]])/16 - (15*dot[n12, P[1]]^3*dot[n12, P[2]]*
         dot[P[1], P[2]]*dot[s[1], s[2]])/2 + 
       (387*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[s[1], s[2]])/16 - (57*dot[n12, P[1]]^2*dot[P[1], P[2]]^2*
         dot[s[1], s[2]])/8 - (dot[P[1], P[1]]*dot[P[1], P[2]]^2*
         dot[s[1], s[2]])/4 - (105*dot[n12, P[1]]^4*dot[P[2], P[2]]*
         dot[s[1], s[2]])/16 + (33*dot[n12, P[1]]^2*dot[P[1], P[1]]*
         dot[P[2], P[2]]*dot[s[1], s[2]])/4 - 
       (dot[P[1], P[1]]^2*dot[P[2], P[2]]*dot[s[1], s[2]])/2 - 
       (315*dot[n12, P[1]]^3*dot[n12, P[2]]^3*s2[1])/16 - 
       (945*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], P[1]]*s2[1])/32 - 
       (315*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], P[2]]*s2[1])/16 + 
       (939*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[P[1], P[2]]*s2[1])/32 + 
       (207*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]^2*s2[1])/8 - 
       (39*dot[P[1], P[2]]^3*s2[1])/8 + (15*dot[n12, P[1]]^3*dot[n12, P[2]]*
         dot[P[2], P[2]]*s2[1])/2 + (513*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/32 + 
       (9*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/2 - 
       (295*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/32)/
      r12^3 + (CS[ES2, 1]*((-315*dot[n12, P[1]]^3*dot[n12, P[2]]^3*
          dot[n12, s[1]]^2)/32 + (105*dot[n12, P[1]]*dot[n12, P[2]]^3*
          dot[n12, s[1]]^2*dot[P[1], P[1]])/32 - 
        (525*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
          dot[P[1], P[2]])/32 + (75*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
          dot[P[1], P[1]]*dot[P[1], P[2]])/32 + 
        (75*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[2]]^2)/
         16 + (3*dot[n12, s[1]]^2*dot[P[1], P[2]]^3)/16 + 
        (105*dot[n12, P[1]]^2*dot[n12, P[2]]^3*dot[n12, s[1]]*
          dot[P[1], s[1]])/16 - (15*dot[n12, P[2]]^3*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[1], s[1]])/16 + 
        (75*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], P[2]]*
          dot[P[1], s[1]])/8 - (15*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[2]]^2*dot[P[1], s[1]])/8 - 
        (15*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], s[1]]^2)/16 - 
        (15*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[P[1], s[1]]^2)/16 + 
        (105*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[n12, s[1]]^2*
          dot[P[2], P[2]])/32 + (75*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[2], P[2]])/32 + 
        (75*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[P[1], P[2]]*
          dot[P[2], P[2]])/32 - (39*dot[n12, s[1]]^2*dot[P[1], P[1]]*
          dot[P[1], P[2]]*dot[P[2], P[2]])/32 + 
        (15*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*
          dot[P[2], P[2]])/16 - (27*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/16 - 
        (27*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
          dot[P[2], P[2]])/8 - (15*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[P[1], s[1]]^2*dot[P[2], P[2]])/16 + 
        (13*dot[P[1], P[2]]*dot[P[1], s[1]]^2*dot[P[2], P[2]])/16 + 
        (105*dot[n12, P[1]]^3*dot[n12, P[2]]^2*dot[n12, s[1]]*
          dot[P[2], s[1]])/16 - (45*dot[n12, P[1]]*dot[n12, P[2]]^2*
          dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], s[1]])/16 + 
        (75*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*
          dot[P[2], s[1]])/8 - (15*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], s[1]])/8 - 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]^2*dot[P[2], s[1]])/
         8 - (45*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], s[1]]*
          dot[P[2], s[1]])/16 + (9*dot[n12, P[2]]^2*dot[P[1], P[1]]*
          dot[P[1], s[1]]*dot[P[2], s[1]])/16 - 
        (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
          dot[P[2], s[1]])/4 + (5*dot[P[1], P[2]]^2*dot[P[1], s[1]]*
          dot[P[2], s[1]])/8 - (15*dot[n12, P[1]]^3*dot[n12, s[1]]*
          dot[P[2], P[2]]*dot[P[2], s[1]])/16 - 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], P[2]]*
          dot[P[2], s[1]])/16 - (3*dot[n12, P[1]]^2*dot[P[1], s[1]]*
          dot[P[2], P[2]]*dot[P[2], s[1]])/16 + 
        (9*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
         16 - (15*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[2], s[1]]^2)/16 + 
        (9*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*dot[P[2], s[1]]^2)/
         16 - (15*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[2], s[1]]^2)/16 + 
        (5*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], s[1]]^2)/16 - 
        (175*dot[n12, P[1]]^3*dot[n12, P[2]]^3*s2[1])/32 + 
        (75*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], P[1]]*s2[1])/32 - 
        (135*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], P[2]]*s2[1])/32 + 
        (27*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[P[1], P[2]]*s2[1])/32 + 
        (75*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]^2*s2[1])/16 - 
        (11*dot[P[1], P[2]]^3*s2[1])/16 - (45*dot[n12, P[1]]^3*dot[n12, P[2]]*
          dot[P[2], P[2]]*s2[1])/32 + (51*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/32 + 
        (99*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/32 - 
        (41*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/32))/
      r12^3)/(m1^4*m2^2) + 
   ((CS[ES2, 1]*((105*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
          dot[P[2], P[2]])/32 - (15*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
          dot[P[1], P[1]]*dot[P[2], P[2]])/32 - 
        (75*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[P[1], P[2]]*
          dot[P[2], P[2]])/8 + (3*dot[n12, s[1]]^2*dot[P[1], P[2]]^2*
          dot[P[2], P[2]])/16 - (15*dot[n12, P[1]]*dot[n12, P[2]]^2*
          dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/8 + 
        (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
          dot[P[2], P[2]])/4 + (3*dot[n12, P[2]]^2*dot[P[1], s[1]]^2*
          dot[P[2], P[2]])/16 - (15*dot[n12, P[1]]^2*dot[n12, s[1]]^2*
          dot[P[2], P[2]]^2)/32 + (3*dot[n12, s[1]]^2*dot[P[1], P[1]]*
          dot[P[2], P[2]]^2)/16 + (21*dot[n12, P[1]]*dot[n12, s[1]]*
          dot[P[1], s[1]]*dot[P[2], P[2]]^2)/16 - 
        (3*dot[P[1], s[1]]^2*dot[P[2], P[2]]^2)/8 - 
        (15*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], P[2]]*
          dot[P[2], s[1]])/8 + (3*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], P[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/8 + 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]*dot[P[2], P[2]]*
          dot[P[2], s[1]])/4 + (3*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/4 - 
        (5*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
         4 + (3*dot[n12, P[1]]^2*dot[P[2], P[2]]*dot[P[2], s[1]]^2)/16 - 
        (dot[P[1], P[1]]*dot[P[2], P[2]]*dot[P[2], s[1]]^2)/16 + 
        (45*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[2], P[2]]*s2[1])/32 - 
        (9*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/32 - 
        (21*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[2], P[2]]*
          s2[1])/8 + (19*dot[P[1], P[2]]^2*dot[P[2], P[2]]*s2[1])/16 - 
        (39*dot[n12, P[1]]^2*dot[P[2], P[2]]^2*s2[1])/32 + 
        (3*dot[P[1], P[1]]*dot[P[2], P[2]]^2*s2[1])/8))/r12^3 + 
     ((-315*dot[n12, P[1]]^3*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[n12, s[2]])/
        32 - (105*dot[n12, P[2]]^4*dot[n12, s[1]]^2*dot[P[1], P[1]])/8 - 
       (1155*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]])/64 - (15*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[1], P[2]])/2 + 
       (15*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[P[1], P[2]]^2)/2 + 
       (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]]^2)/16 + (33*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]]^3)/32 + (105*dot[n12, P[1]]^2*dot[n12, P[2]]^3*
         dot[n12, s[2]]*dot[P[1], s[1]])/8 - 
       (15*dot[n12, P[2]]^3*dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[1], s[1]])/
        16 + (15*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/4 + (75*dot[n12, P[1]]*dot[n12, P[2]]^2*
         dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[1], s[1]])/16 - 
       (9*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[2]]^2*dot[P[1], s[1]])/
        4 - 15*dot[n12, P[2]]^4*dot[P[1], s[1]]^2 + 
       (945*dot[n12, P[1]]^2*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], s[2]])/
        64 + (45*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[P[1], P[2]]*dot[P[1], s[2]])/4 - 
       (51*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[2]]^2*dot[P[1], s[2]])/
        32 - (45*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], s[1]]*
         dot[P[1], s[2]])/16 - (21*dot[n12, P[2]]^2*dot[P[1], P[2]]*
         dot[P[1], s[1]]*dot[P[1], s[2]])/4 + 
       (105*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[2], P[2]])/16 + (15*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
         dot[P[1], P[1]]*dot[P[2], P[2]])/2 + 
       (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[2], P[2]])/32 + 
       (15*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]]*
         dot[P[2], P[2]])/4 - (33*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], P[2]])/128 + 
       (75*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/8 - (105*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], P[2]])/16 + 
       (15*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/8 - (9*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], P[2]])/2 + 
       (9*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/4 + (111*dot[n12, P[2]]^2*dot[P[1], s[1]]^2*
         dot[P[2], P[2]])/8 - (135*dot[n12, P[1]]^2*dot[n12, P[2]]*
         dot[n12, s[1]]*dot[P[1], s[2]]*dot[P[2], P[2]])/16 - 
       (3*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]])/128 - (3*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[1], P[2]]*dot[P[1], s[2]]*dot[P[2], P[2]])/8 + 
       (75*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]])/16 - (3*dot[P[1], P[2]]*dot[P[1], s[1]]*
         dot[P[1], s[2]]*dot[P[2], P[2]])/4 - 
       (15*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[P[2], P[2]]^2)/64 - 
       (39*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]]^2)/
        32 - (59*dot[P[1], s[1]]^2*dot[P[2], P[2]]^2)/32 + 
       (1365*dot[n12, P[1]]^3*dot[n12, P[2]]^2*dot[n12, s[2]]*
         dot[P[2], s[1]])/64 - (15*dot[n12, P[1]]*dot[n12, P[2]]^2*
         dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[2], s[1]])/2 - 
       15*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[1], P[2]]*
        dot[P[2], s[1]] - (75*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[P[2], s[1]])/8 + 
       (9*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
         dot[P[2], s[1]])/4 - (15*dot[n12, P[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]]^2*dot[P[2], s[1]])/32 - 
       (135*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], s[1]]*dot[P[2], s[1]])/
        4 + 24*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[P[1], s[1]]*
        dot[P[2], s[1]] - (195*dot[n12, P[1]]^2*dot[n12, P[2]]^2*
         dot[P[1], s[2]]*dot[P[2], s[1]])/16 - 
       (33*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[1], s[2]]*
         dot[P[2], s[1]])/16 + (3*dot[P[1], P[2]]^2*dot[P[1], s[2]]*
         dot[P[2], s[1]])/2 - (45*dot[n12, P[1]]^3*dot[n12, s[2]]*
         dot[P[2], P[2]]*dot[P[2], s[1]])/8 + 
       (165*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/128 + 18*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]] - 
       (27*dot[P[1], P[2]]*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/
        4 + (81*dot[n12, P[1]]^2*dot[P[1], s[2]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/16 - (29*dot[P[1], P[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]]*dot[P[2], s[1]])/64 + 
       (15*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[2], s[1]]^2)/2 + 
       (105*dot[n12, P[1]]^3*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[P[2], s[2]])/
        16 - (15*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], P[2]]*dot[P[2], s[2]])/4 + 
       (3*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[2]]^2*dot[P[2], s[2]])/
        8 - (345*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], s[1]]*
         dot[P[2], s[2]])/32 - (3*dot[n12, P[2]]^2*dot[P[1], P[1]]*
         dot[P[1], s[1]]*dot[P[2], s[2]])/8 + 
       (45*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
         dot[P[2], s[2]])/16 + (11*dot[P[1], P[2]]^2*dot[P[1], s[1]]*
         dot[P[2], s[2]])/16 - (15*dot[n12, P[1]]^3*dot[n12, s[1]]*
         dot[P[2], P[2]]*dot[P[2], s[2]])/8 + 
       (9*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], P[1]]*dot[P[2], P[2]]*
         dot[P[2], s[2]])/16 + (33*dot[n12, P[1]]^2*dot[P[1], s[1]]*
         dot[P[2], P[2]]*dot[P[2], s[2]])/16 - 
       (17*dot[P[1], P[1]]*dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[2]])/
        32 + (15*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[2], s[1]]*
         dot[P[2], s[2]])/8 - (9*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], P[1]]*dot[P[2], s[1]]*dot[P[2], s[2]])/16 + 
       (39*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[2], s[1]]*dot[P[2], s[2]])/
        8 - (7*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], s[1]]*
         dot[P[2], s[2]])/8 - (1715*dot[n12, P[1]]^3*dot[n12, P[2]]^3*
         dot[s[1], s[2]])/64 + (135*dot[n12, P[1]]*dot[n12, P[2]]^3*
         dot[P[1], P[1]]*dot[s[1], s[2]])/16 + 
       (195*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], P[2]]*
         dot[s[1], s[2]])/8 + (21*dot[n12, P[2]]^2*dot[P[1], P[1]]*
         dot[P[1], P[2]]*dot[s[1], s[2]])/4 - 
       (45*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]^2*dot[s[1], s[2]])/
        32 - (5*dot[P[1], P[2]]^3*dot[s[1], s[2]])/4 + 
       (75*dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[2], P[2]]*dot[s[1], s[2]])/
        8 - (921*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*
         dot[P[2], P[2]]*dot[s[1], s[2]])/128 - 
       (183*dot[n12, P[1]]^2*dot[P[1], P[2]]*dot[P[2], P[2]]*dot[s[1], s[2]])/
        16 + (113*dot[P[1], P[1]]*dot[P[1], P[2]]*dot[P[2], P[2]]*
         dot[s[1], s[2]])/64 + (105*dot[n12, P[1]]^2*dot[n12, P[2]]^4*s2[1])/
        8 + 15*dot[n12, P[2]]^4*dot[P[1], P[1]]*s2[1] + 
       30*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], P[2]]*s2[1] - 
       24*dot[n12, P[2]]^2*dot[P[1], P[2]]^2*s2[1] - 
       (135*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[2], P[2]]*s2[1])/8 - 
       (111*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[P[2], P[2]]*s2[1])/8 - 
       (27*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[2], P[2]]*
         s2[1])/2 + (27*dot[P[1], P[2]]^2*dot[P[2], P[2]]*s2[1])/4 + 
       (93*dot[n12, P[1]]^2*dot[P[2], P[2]]^2*s2[1])/64 + 
       (59*dot[P[1], P[1]]*dot[P[2], P[2]]^2*s2[1])/32)/r12^3)/(m1^3*m2^3) + 
   (((-105*dot[n12, P[2]]^4*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]])/
        8 + (105*dot[n12, P[2]]^4*dot[n12, s[1]]^2*dot[P[1], P[2]])/8 + 
       (105*dot[n12, P[1]]*dot[n12, P[2]]^4*dot[n12, s[2]]*dot[P[1], s[1]])/
        8 - (15*dot[n12, P[2]]^3*dot[n12, s[2]]*dot[P[1], P[2]]*
         dot[P[1], s[1]])/4 + (105*dot[n12, P[1]]*dot[n12, P[2]]^4*
         dot[n12, s[1]]*dot[P[1], s[2]])/8 - 
       (75*dot[n12, P[2]]^4*dot[P[1], s[1]]*dot[P[1], s[2]])/8 + 
       (15*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[2], P[2]])/4 - (15*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
         dot[P[1], P[2]]*dot[P[2], P[2]])/4 - 
       (15*dot[n12, P[2]]^3*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]])/
        2 - (15*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[2]]*
         dot[P[1], s[1]]*dot[P[2], P[2]])/8 - 
       (21*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[1], s[1]]*
         dot[P[2], P[2]])/8 - (15*dot[n12, P[1]]*dot[n12, P[2]]^2*
         dot[n12, s[1]]*dot[P[1], s[2]]*dot[P[2], P[2]])/4 + 
       (45*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[1], s[2]]*dot[P[2], P[2]])/
        8 + (15*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[2], P[2]]^2)/8 + (3*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[2], P[2]]^2)/8 - 
       (3*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[P[2], P[2]]^2)/8 + 
       3*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[P[2], P[2]]^2 - 
       (9*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], P[2]]^2)/
        4 - (3*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]]^2)/8 + (3*dot[P[1], s[1]]*dot[P[1], s[2]]*
         dot[P[2], P[2]]^2)/8 - (105*dot[n12, P[1]]*dot[n12, P[2]]^4*
         dot[n12, s[1]]*dot[P[2], s[1]])/8 - 
       (105*dot[n12, P[1]]^2*dot[n12, P[2]]^3*dot[n12, s[2]]*dot[P[2], s[1]])/
        16 + (75*dot[n12, P[2]]^3*dot[n12, s[2]]*dot[P[1], P[1]]*
         dot[P[2], s[1]])/16 + (15*dot[n12, P[1]]*dot[n12, P[2]]^2*
         dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[2], s[1]])/4 + 
       (9*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], P[2]]^2*dot[P[2], s[1]])/
        8 + (135*dot[n12, P[2]]^4*dot[P[1], s[1]]*dot[P[2], s[1]])/8 - 
       (15*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], s[2]]*dot[P[2], s[1]])/
        4 + (15*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[1]]*
         dot[P[2], P[2]]*dot[P[2], s[1]])/4 + 
       (75*dot[n12, P[1]]^2*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/16 + (15*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[1]]*dot[P[2], P[2]]*dot[P[2], s[1]])/16 + 
       (9*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], P[2]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/4 - (57*dot[n12, P[2]]^2*dot[P[1], s[1]]*
         dot[P[2], P[2]]*dot[P[2], s[1]])/4 - 
       (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], s[2]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/8 + (3*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[2], P[2]]^2*dot[P[2], s[1]])/8 + 
       (15*dot[P[1], s[1]]*dot[P[2], P[2]]^2*dot[P[2], s[1]])/8 + 
       (15*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[1], s[1]]*dot[P[2], s[2]])/
        8 + (3*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[P[1], s[1]]*
         dot[P[2], s[2]])/4 + (9*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], s[1]]*dot[P[2], P[2]]*dot[P[2], s[2]])/8 - 
       (15*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[2], s[1]]*dot[P[2], s[2]])/
        8 - (3*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[2], s[1]]*
         dot[P[2], s[2]])/4 - (9*dot[n12, P[1]]^2*dot[P[2], P[2]]*
         dot[P[2], s[1]]*dot[P[2], s[2]])/8 - 
       (105*dot[n12, P[1]]^2*dot[n12, P[2]]^4*dot[s[1], s[2]])/16 + 
       (135*dot[n12, P[2]]^4*dot[P[1], P[1]]*dot[s[1], s[2]])/16 - 
       (9*dot[n12, P[2]]^2*dot[P[1], P[2]]^2*dot[s[1], s[2]])/8 - 
       (45*dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[2], P[2]]*dot[s[1], s[2]])/
        16 - (75*dot[n12, P[2]]^2*dot[P[1], P[1]]*dot[P[2], P[2]]*
         dot[s[1], s[2]])/16 + (3*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], P[2]]*dot[P[2], P[2]]*dot[s[1], s[2]])/8 + 
       (9*dot[n12, P[1]]^2*dot[P[2], P[2]]^2*dot[s[1], s[2]])/8 - 
       (3*dot[P[1], P[1]]*dot[P[2], P[2]]^2*dot[s[1], s[2]])/8 - 
       (135*dot[n12, P[2]]^4*dot[P[1], P[2]]*s2[1])/8 + 
       (15*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[2], P[2]]*s2[1])/2 + 
       (57*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[P[2], P[2]]*s2[1])/4 - 
       3*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]^2*s2[1] - 
       (15*dot[P[1], P[2]]*dot[P[2], P[2]]^2*s2[1])/8)/r12^3 + 
     (CS[ES2, 1]*((15*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
          dot[P[2], P[2]]^2)/4 - (3*dot[n12, s[1]]^2*dot[P[1], P[2]]*
          dot[P[2], P[2]]^2)/4 - (3*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], s[1]]*dot[P[2], P[2]]^2)/2 - 
        (3*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], P[2]]^2*dot[P[2], s[1]])/
         2 + (dot[P[1], s[1]]*dot[P[2], P[2]]^2*dot[P[2], s[1]])/2 + 
        (3*dot[n12, P[1]]*dot[n12, P[2]]*dot[P[2], P[2]]^2*s2[1])/4 - 
        (dot[P[1], P[2]]*dot[P[2], P[2]]^2*s2[1])/4))/r12^3)/(m1^2*m2^4) + 
   (((21*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], P[2]]^2)/8 - 
       (75*dot[n12, P[1]]*dot[n12, P[2]]^2*dot[n12, s[2]]*dot[P[2], P[2]]*
         dot[P[2], s[1]])/16 - (69*dot[n12, P[2]]*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[P[2], P[2]]*dot[P[2], s[1]])/16 + 
       (9*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], P[2]]^2*dot[P[2], s[1]])/
        8 - (33*dot[n12, P[2]]^2*dot[P[1], s[1]]*dot[P[2], P[2]]*
         dot[P[2], s[2]])/16 + (33*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[2], P[2]]*dot[P[2], s[1]]*dot[P[2], s[2]])/16 + 
       (75*dot[n12, P[1]]*dot[n12, P[2]]^3*dot[P[2], P[2]]*dot[s[1], s[2]])/
        16 + (69*dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[P[2], P[2]]*
         dot[s[1], s[2]])/16 - (15*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[2], P[2]]^2*dot[s[1], s[2]])/4)/r12^3 + 
     (CS[ES2, 1]*((21*dot[n12, s[1]]^2*dot[P[2], P[2]]^3)/32 - 
        (7*dot[P[2], P[2]]^3*s2[1])/32))/r12^3)/(m1*m2^5)) + 
 G^4*((m1^3*((-7531*dot[n12, s[1]]*dot[n12, s[2]])/100 + 
      (4537*dot[s[1], s[2]])/100))/r12^6 + 
   m1^2*m2*((Pi^2*((243*dot[n12, s[1]]*dot[n12, s[2]])/8 - 
        (81*dot[s[1], s[2]])/8))/r12^6 + 
     (CS[ES2, 1]*((-84227*dot[n12, s[1]]^2)/4900 + (29849*s2[1])/4900))/
      r12^6 + ((-14083*dot[n12, s[1]]^2)/1225 - 
       (143047*dot[n12, s[1]]*dot[n12, s[2]])/200 + (183307*dot[s[1], s[2]])/
        600 + (26037*s2[1])/2450)/r12^6) + 
   (m2^4*((-9*dot[n12, s[1]]^2 + 9*s2[1])/r12^6 + 
      (CS[ES2, 1]*((-119*dot[n12, s[1]]^2)/4 + (73*s2[1])/4))/r12^6))/m1 + 
   m2^3*(((-217*dot[n12, s[1]]^2)/4 + (97*s2[1])/4)/r12^6 + 
     CS[ES2, 1]*((Pi^2*((63*dot[n12, s[1]]^2)/4 - (21*s2[1])/4))/r12^6 + 
       ((-2355*dot[n12, s[1]]^2)/8 + (3175*s2[1])/24)/r12^6)) + 
   m1*m2^2*((CS[E2S2, 1]*((3*dot[n12, s[1]]^2)/2 - s2[1]/2))/r12^6 + 
     (Pi^2*((-135*dot[n12, s[1]]^2)/64 + (45*s2[1])/64))/r12^6 + 
     ((-871553*dot[n12, s[1]]^2)/19600 + (473801*s2[1])/19600)/r12^6 + 
     CS[ES2, 1]*((Pi^2*((63*dot[n12, s[1]]^2)/4 - (21*s2[1])/4))/r12^6 + 
       ((-3162179*dot[n12, s[1]]^2)/9800 + (4275319*s2[1])/29400)/r12^6))) + 
 G^3*((m1^2*((-1393*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[1]])/20 + 
      (1393*dot[n12, P[2]]^2*dot[s[1], s[2]])/20))/(m2^2*r12^5) + 
   ((-115*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/28 + 
     197*dot[n12, P[2]]^2*dot[n12, s[1]]^2 - 
     (7285*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]])/24 + 
     (20609*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]])/32 + 
     (1109*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]])/12 + 
     (13863*dot[n12, s[1]]^2*dot[P[1], P[2]])/196 - 
     (13061*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]])/32 - 
     (33283*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/980 + 
     (12637*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]])/120 - 
     (31*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]])/16 + 
     (121*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[2]])/8 + 
     (1445*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]])/32 + 
     (3029*dot[P[1], s[1]]*dot[P[1], s[2]])/150 + 
     (1581*dot[n12, s[1]]^2*dot[P[2], P[2]])/16 - 
     (23537*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]])/245 - 
     (3735*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/16 + 
     (5027*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]])/32 - 
     (23311*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[1]])/240 + 
     (74364*dot[P[1], s[1]]*dot[P[2], s[1]])/1225 - 
     (173*dot[P[1], s[2]]*dot[P[2], s[1]])/2 + (385*dot[P[2], s[1]]^2)/4 + 
     (2177*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[2]])/16 - 
     (1951*dot[P[1], s[1]]*dot[P[2], s[2]])/16 + 
     (2659*dot[n12, P[1]]^2*dot[s[1], s[2]])/20 - 
     (9317*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[2]])/16 + 
     (23311*dot[n12, P[2]]^2*dot[s[1], s[2]])/240 - 
     (55307*dot[P[1], P[1]]*dot[s[1], s[2]])/600 + 
     (649*dot[P[1], P[2]]*dot[s[1], s[2]])/2 + 
     (6743*dot[n12, P[1]]*dot[n12, P[2]]*s2[1])/245 - 
     (609*dot[n12, P[2]]^2*s2[1])/16 - (207467*dot[P[1], P[2]]*s2[1])/4900 - 
     (1257*dot[P[2], P[2]]*s2[1])/16)/r12^5 + 
   (Pi^2*((-48195*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/2048 - 
      (4935*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]])/64 + 
      (705*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]])/64 + 
      (705*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]])/32 + 
      (6885*dot[n12, s[1]]^2*dot[P[2], P[2]])/2048 + 
      (6885*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/512 + 
      (705*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]])/32 - 
      (141*dot[P[1], s[2]]*dot[P[2], s[1]])/64 - (1377*dot[P[2], s[1]]^2)/
       1024 - (141*dot[P[1], s[1]]*dot[P[2], s[2]])/64 + 
      (705*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[2]])/64 - 
      (141*dot[P[1], P[2]]*dot[s[1], s[2]])/64 + 
      (6885*dot[n12, P[2]]^2*s2[1])/2048 - (1377*dot[P[2], P[2]]*s2[1])/
       2048))/r12^5 + 
   (m2^3*((CS[ES2, 1]*((-389*dot[n12, P[1]]^2*dot[n12, s[1]]^2)/2 + 
         (635*dot[n12, s[1]]^2*dot[P[1], P[1]])/8 + 
         (691*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]])/4 - 
         (97*dot[P[1], s[1]]^2)/4 + (217*dot[n12, P[1]]^2*s2[1])/4 - 
         (311*dot[P[1], P[1]]*s2[1])/8))/r12^5 + 
      (-8*dot[n12, P[1]]^2*dot[n12, s[1]]^2 - 55*dot[n12, s[1]]^2*
         dot[P[1], P[1]] + (729*dot[n12, P[1]]*dot[n12, s[1]]*
          dot[P[1], s[1]])/8 - (217*dot[P[1], s[1]]^2)/8 - 
        (457*dot[n12, P[1]]^2*s2[1])/16 + (441*dot[P[1], P[1]]*s2[1])/16)/
       r12^5))/m1^3 + 
   (m1*((Pi^2*((-705*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[1]])/32 + 
         (705*dot[n12, P[2]]^2*dot[s[1], s[2]])/32))/r12^5 + 
      ((2321*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/28 + 
        (913*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]])/3 - 
        (1987*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]])/12 + 
        (2177*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]])/30 - 
        50*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]] + 
        (887*dot[n12, s[1]]^2*dot[P[2], P[2]])/98 - 
        (20138*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/245 - 
        (869*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]])/15 - 
        (8065*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[1]])/48 - 
        (569*dot[P[1], s[2]]*dot[P[2], s[1]])/150 + (22158*dot[P[2], s[1]]^2)/
         1225 + 106*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[2]] - 
        (6247*dot[P[1], s[1]]*dot[P[2], s[2]])/75 - 
        (1262*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[2]])/5 + 
        (8065*dot[n12, P[2]]^2*dot[s[1], s[2]])/48 + 
        (49427*dot[P[1], P[2]]*dot[s[1], s[2]])/300 + 
        (3179*dot[n12, P[2]]^2*s2[1])/980 - (37587*dot[P[2], P[2]]*s2[1])/
         2450)/r12^5 + (CS[ES2, 1]*((-608*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/
          7 + (11437*dot[n12, s[1]]^2*dot[P[2], P[2]])/392 + 
         (11327*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/245 - 
         (11649*dot[P[2], s[1]]^2)/2450 + (3761*dot[n12, P[2]]^2*s2[1])/245 - 
         (83323*dot[P[2], P[2]]*s2[1])/9800))/r12^5))/m2 + 
   CS[ES2, 1]*(((4873*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/21 - 
       (14755*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/24 - 
       (10816*dot[n12, s[1]]^2*dot[P[1], P[2]])/147 - 
       (40036*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/735 + 
       (2807*dot[n12, s[1]]^2*dot[P[2], P[2]])/12 - 
       (91517*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]])/1470 + 
       (5939*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/48 + 
       (59219*dot[P[1], s[1]]*dot[P[2], s[1]])/7350 + (61*dot[P[2], s[1]]^2)/
        48 - (75547*dot[n12, P[1]]*dot[n12, P[2]]*s2[1])/1470 + 
       (17753*dot[n12, P[2]]^2*s2[1])/48 + (195247*dot[P[1], P[2]]*s2[1])/
        7350 - (6691*dot[P[2], P[2]]*s2[1])/48)/r12^5 + 
     (Pi^2*((94605*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/2048 - 
        (13515*dot[n12, s[1]]^2*dot[P[2], P[2]])/2048 - 
        (13515*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/512 + 
        (2703*dot[P[2], s[1]]^2)/1024 - (13515*dot[n12, P[2]]^2*s2[1])/2048 + 
        (2703*dot[P[2], P[2]]*s2[1])/2048))/r12^5) + 
   (m2^2*((Pi^2*((2205*dot[n12, P[1]]^2*dot[n12, s[1]]^2)/2048 - 
         (315*dot[n12, s[1]]^2*dot[P[1], P[1]])/2048 - 
         (315*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]])/512 + 
         (63*dot[P[1], s[1]]^2)/1024 - (315*dot[n12, P[1]]^2*s2[1])/2048 + 
         (63*dot[P[1], P[1]]*s2[1])/2048))/r12^5 + 
      ((-3129*dot[n12, P[1]]^2*dot[n12, s[1]]^2)/16 - 
        (501*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/8 + 
        (25*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]])/4 - 
        (2623*dot[n12, s[1]]^2*dot[P[1], P[1]])/32 + 
        (193*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]])/4 + 
        (683*dot[n12, s[1]]^2*dot[P[1], P[2]])/16 + 
        (987*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]])/4 + 
        (45*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/8 - 
        (883*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]])/20 - 
        (231*dot[P[1], s[1]]^2)/4 - (173*dot[n12, P[1]]*dot[n12, s[1]]*
          dot[P[1], s[2]])/4 + (5831*dot[P[1], s[1]]*dot[P[1], s[2]])/100 - 
        (1805*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]])/16 + 
        (117*dot[P[1], s[1]]*dot[P[2], s[1]])/4 + 
        (191*dot[n12, P[1]]^2*dot[s[1], s[2]])/5 - 
        (6337*dot[P[1], P[1]]*dot[s[1], s[2]])/100 - 
        (269*dot[n12, P[1]]^2*s2[1])/32 + (2035*dot[n12, P[1]]*dot[n12, P[2]]*
          s2[1])/16 + (719*dot[P[1], P[1]]*s2[1])/16 - 
        (469*dot[P[1], P[2]]*s2[1])/16)/r12^5 + 
      CS[ES2, 1]*((Pi^2*((94605*dot[n12, P[1]]^2*dot[n12, s[1]]^2)/2048 - 
           (13515*dot[n12, s[1]]^2*dot[P[1], P[1]])/2048 - 
           (13515*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]])/512 + 
           (2703*dot[P[1], s[1]]^2)/1024 - (13515*dot[n12, P[1]]^2*s2[1])/
            2048 + (2703*dot[P[1], P[1]]*s2[1])/2048))/r12^5 + 
        ((-1472*dot[n12, P[1]]^2*dot[n12, s[1]]^2)/3 + 
          (3205*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/12 + 
          (5227*dot[n12, s[1]]^2*dot[P[1], P[1]])/24 - 
          (887*dot[n12, s[1]]^2*dot[P[1], P[2]])/6 + 
          (10475*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]])/48 - 
          (2405*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/12 - 
          (971*dot[P[1], s[1]]^2)/48 + (7*dot[n12, P[1]]*dot[n12, s[1]]*
            dot[P[2], s[1]])/12 + (127*dot[P[1], s[1]]*dot[P[2], s[1]])/12 + 
          (11171*dot[n12, P[1]]^2*s2[1])/48 - (1837*dot[n12, P[1]]*
            dot[n12, P[2]]*s2[1])/12 - (5773*dot[P[1], P[1]]*s2[1])/48 + 
          (1157*dot[P[1], P[2]]*s2[1])/12)/r12^5)))/m1^2 + 
   (m2*((Pi^2*((22995*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/1024 + 
         (4935*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]])/64 - 
         (705*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]])/64 - 
         (3285*dot[n12, s[1]]^2*dot[P[1], P[2]])/1024 - 
         (3285*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/512 - 
         (705*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]])/32 + 
         (141*dot[P[1], s[1]]*dot[P[1], s[2]])/32 - 
         (3285*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]])/512 + 
         (657*dot[P[1], s[1]]*dot[P[2], s[1]])/512 - 
         (2115*dot[n12, P[1]]^2*dot[s[1], s[2]])/64 + 
         (141*dot[P[1], P[1]]*dot[s[1], s[2]])/64 - 
         (3285*dot[n12, P[1]]*dot[n12, P[2]]*s2[1])/1024 + 
         (657*dot[P[1], P[2]]*s2[1])/1024))/r12^5 + 
      ((-10307*dot[n12, P[1]]^2*dot[n12, s[1]]^2)/84 - 
        (497*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/12 + 
        (1959*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/32 - 
        (30697*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]])/48 - 
        (245375*dot[n12, s[1]]^2*dot[P[1], P[1]])/4704 + 
        (17929*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]])/48 + 
        (1549*dot[n12, s[1]]^2*dot[P[1], P[2]])/24 + 
        (1619851*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]])/11760 - 
        (209*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/12 - 
        (997*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]])/48 - 
        (2891*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]])/60 - 
        (1413703*dot[P[1], s[1]]^2)/29400 - 
        (293*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[2]])/2 + 
        (4555*dot[P[1], s[1]]*dot[P[1], s[2]])/24 + 
        (1995*dot[n12, s[1]]^2*dot[P[2], P[2]])/32 - 
        (8987*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]])/48 - 
        (1403*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]])/16 + 
        (20821*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]])/240 + 
        (1675*dot[P[1], s[1]]*dot[P[2], s[1]])/48 + (261*dot[P[2], s[1]]^2)/
         8 + (3531*dot[n12, P[1]]^2*dot[s[1], s[2]])/8 - 
        (9257*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[2]])/240 - 
        (14507*dot[P[1], P[1]]*dot[s[1], s[2]])/48 + 
        (901181*dot[n12, P[1]]^2*s2[1])/23520 + 
        (4429*dot[n12, P[1]]*dot[n12, P[2]]*s2[1])/24 - 
        (545*dot[n12, P[2]]^2*s2[1])/16 + (747871*dot[P[1], P[1]]*s2[1])/
         29400 - (487*dot[P[1], P[2]]*s2[1])/12 - (551*dot[P[2], P[2]]*s2[1])/
         16)/r12^5 + CS[ES2, 1]*
       ((Pi^2*((-94605*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/1024 + 
           (13515*dot[n12, s[1]]^2*dot[P[1], P[2]])/1024 + 
           (13515*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/512 + 
           (13515*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]])/512 - 
           (2703*dot[P[1], s[1]]*dot[P[2], s[1]])/512 + 
           (13515*dot[n12, P[1]]*dot[n12, P[2]]*s2[1])/1024 - 
           (2703*dot[P[1], P[2]]*s2[1])/1024))/r12^5 + 
        ((-13493*dot[n12, P[1]]^2*dot[n12, s[1]]^2)/168 + 
          (56773*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2)/48 + 
          (137*dot[n12, P[2]]^2*dot[n12, s[1]]^2)/12 + 
          (60029*dot[n12, s[1]]^2*dot[P[1], P[1]])/1176 - 
          (20851*dot[n12, s[1]]^2*dot[P[1], P[2]])/48 + 
          (28451*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]])/735 - 
          (16055*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]])/48 - 
          (78713*dot[P[1], s[1]]^2)/29400 + (1745*dot[n12, s[1]]^2*
            dot[P[2], P[2]])/24 - (563*dot[n12, P[1]]*dot[n12, s[1]]*
            dot[P[2], s[1]])/48 - (485*dot[n12, P[2]]*dot[n12, s[1]]*
            dot[P[2], s[1]])/12 + (47*dot[P[1], s[1]]*dot[P[2], s[1]])/6 + 
          (161*dot[P[2], s[1]]^2)/12 + (146089*dot[n12, P[1]]^2*s2[1])/5880 - 
          (30673*dot[n12, P[1]]*dot[n12, P[2]]*s2[1])/48 + 
          (1273*dot[n12, P[2]]^2*s2[1])/12 - (75893*dot[P[1], P[1]]*s2[1])/
           3675 + (12401*dot[P[1], P[2]]*s2[1])/48 - 
          (1375*dot[P[2], P[2]]*s2[1])/24)/r12^5)))/m1)


==> anc/leading-actions-dimregzeros-s2.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^4*((eps*G*m2*((-11*CS[ES2, 1]*dot[n12, s[1]]^2)/4 + 
     (3*logr12*CS[ES2, 1]*dot[n12, s[1]]^2)/2 + 
     (5*CS[ES2, 1]*dot[s[1], s[1]])/4 - (logr12*CS[ES2, 1]*dot[s[1], s[1]])/
      2))/(m1*r12^3) + (eps*G*(-2*dot[n12, s[1]]*dot[n12, s[2]] + 
     (3*logr12*dot[n12, s[1]]*dot[n12, s[2]])/2 + dot[s[1], s[2]] - 
     (logr12*dot[s[1], s[2]])/2))/r12^3)


==> anc/redef-n2los2.dat.m <==
{cInv^8*SO^2*
  (SO1*SO2*((G^2*((-49*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])/
         4 - (77*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
           Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]])/16 + 
        (89*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Sv[LI[WL[1]], LI[DT[0]], i])/16 + 
        (27*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Sv[LI[WL[2]], LI[DT[0]], i])/4 + (Scalar[m[LI[WL[2]]]]*
          (-4*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]] + 
           4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Sv[LI[WL[2]], LI[DT[0]], i]))/Scalar[m[LI[WL[1]]]]))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]]^3 + 
     G*((n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*
            Sv[LI[WL[2]], LI[DT[1]], -i]] + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[2]], -i]])/
          8 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
              i]*Sv[LI[WL[2]], LI[DT[2]], -i]])/8 - 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[2]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/8 - 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[1]], -i]]*
          Sv[LI[WL[2]], LI[DT[1]], i] + 
         (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Sv[LI[WL[2]], LI[DT[2]], i])/8)/Scalar[m[LI[WL[1]]]] + 
       (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]) + n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]] - 
         6*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]] + (9*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          4 + (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 + (15*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          8 + 3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2 - (7*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          4 - (33*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          8 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
              i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
            Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
         (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/4 + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          8 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 - (5*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          4 + (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/8 + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          2 + (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/4 - 
         (5*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 - 
         (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 - 
         (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
         (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Sv[LI[WL[2]], LI[DT[0]], i] - Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Sv[LI[WL[2]], LI[DT[0]], i] + 
         (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 - 
         (5*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/4 + 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           Sv[LI[WL[2]], LI[DT[0]], i])/4 - 
         (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/4 + 
         (19*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/8 + 
         (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/4 - 
         (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/4 - 
         (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 + 
         (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 + 
         (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 - 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 + 
         (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 - 
         (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + 
         (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + 
         (33*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (11*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + 
         (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/8)/(Scalar[m[LI[WL[1]]]]*
         Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
       (-2*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
            Sv[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]] + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          4 + n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]] + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/4 + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          8 - (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          8 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 - (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          4 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/16 - (5*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          8 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 - 
         (Scalar[Sv[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
         (Scalar[Sv[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/4 - 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/16 + 
         (Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           Sv[LI[WL[1]], LI[DT[0]], i])/16 - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 + 
         2*Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Sv[LI[WL[2]], LI[DT[0]], i] + 
         (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/8 + 
         (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/16 + 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Sv[LI[WL[2]], LI[DT[1]], i] - 
         (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[1]], i])/4 + 
         (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[1]], i])/8 + 
         (7*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[1]], i])/4 - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 + 
         (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 + 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 - 
         2*Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i] + 
         (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (7*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i])/2 + 
         (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i])/16)/(Scalar[m[LI[WL[1]]]]*
         Scalar[r[LI[WL[1]], LI[WL[2]]]]))) + 
   SO1^2*
    ((G^2*((Scalar[m[LI[WL[2]]]]^2*((n[LI[WL[1]], LI[WL[2]], i]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]])/2 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/2 + 
           CES2[LI[WL[1]]]*(n[LI[WL[1]], LI[WL[2]], i]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2 - 
             5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Sv[LI[WL[1]], LI[DT[0]], i])))/Scalar[m[LI[WL[1]]]]^2 + 
        (Scalar[m[LI[WL[2]]]]*((27*n[LI[WL[1]], LI[WL[2]], i]*
             Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                i]])/8 - (27*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], 
                LI[DT[0]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
           CES2[LI[WL[1]]]*((-33*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
                 n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2)/
              4 + (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], 
                  LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]])/16 + 
             (45*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                  -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/16)))/
         Scalar[m[LI[WL[1]]]]))/Scalar[r[LI[WL[1]], LI[WL[2]]]]^3 + 
     (-(Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Sv[LI[WL[1]], LI[DT[0]], i])/16 + 
       (3*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
       (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Sv[LI[WL[1]], LI[DT[1]], i])/8 - 
       (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[2]], i])/4 - 
       (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[2]], i])/8)/Scalar[m[LI[WL[1]]]]^2 + 
     G*((Scalar[m[LI[WL[2]]]]*((3*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^
             2)/8 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[
             Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]])/
           2 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           8 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[
             Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           8 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
           16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/8 + 
          (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
              Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           4 - (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[
                DT[1]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/2 + 
          (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/8 - 
          (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/8 - 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Sv[LI[WL[1]], LI[DT[0]], i])/16 + 
          (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/8 - 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/8 - 
          (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
          (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/2 - 
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i] - 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^
             2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/8 + 
          (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/8 - 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/4 - 
          (11*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
               i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i])/8 + CES2[LI[WL[1]]]*
           ((n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 -i]*x[LI[WL[1]], LI[DT[1]], i]])/2 - 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 + 
            (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/16 + 
            (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/16 + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[1]], 
                 LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
            (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                 x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 - 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 + 
            (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 - 
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
              Sv[LI[WL[1]], LI[DT[0]], i])/2 + 
            (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], 
                 LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                x[LI[WL[2]], LI[DT[1]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/4 - 
            (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], 
                 -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/2 - 
            (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                  LI[DT[1]], -i]]^2*Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
            (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
            (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
            (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
              Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
             x[LI[WL[1]], LI[DT[1]], i] - Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], 
                LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], 
              LI[DT[1]], i] - (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[
                DT[1]], i])/4 + (7*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/
             4 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 - 
            (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], 
                 LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
            (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], 
                 LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
            (21*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                  -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
            (11*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], 
                 i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
            (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
              Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[2]], LI[DT[1]], i])/4)))/(Scalar[m[LI[WL[1]]]]^2*
         Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
       (Scalar[m[LI[WL[2]]]]*((n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           32 - (Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
          (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/2 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/32 - 
          (7*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            Sv[LI[WL[1]], LI[DT[0]], i])/32 + 
          (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Sv[LI[WL[1]], LI[DT[1]], i])/2 - 
          (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/4 - 
          (Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            x[LI[WL[1]], LI[DT[2]], i])/2 + 
          (7*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
            x[LI[WL[2]], LI[DT[2]], i])/32 + CES2[LI[WL[1]]]*
           (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*
                Sv[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]) + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 Sv[LI[WL[1]], LI[DT[0]], -i]]^2*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
                Sv[LI[WL[1]], LI[DT[0]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
            (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[1]], LI[DT[0]], 
                 i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
            Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
             Sv[LI[WL[1]], LI[DT[0]], i] + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/
             2 - (Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
                 -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/2 - 
            (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], 
                 -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                 LI[DT[2]], -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/16 + 
            (9*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], 
                 -i]]*Sv[LI[WL[1]], LI[DT[0]], i])/16 + 
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
             Sv[LI[WL[1]], LI[DT[1]], i] + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[1]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Sv[LI[WL[1]], LI[DT[1]], i])/
             2 - (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], 
                 -i]]*Sv[LI[WL[1]], LI[DT[1]], i])/2 + 
            Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[1]], LI[DT[1]], -i]]*
             x[LI[WL[2]], LI[DT[1]], i] + (15*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*Sv[LI[WL[1]], LI[DT[0]], -i]]^2*x[LI[WL[2]], LI[DT[2]], 
               i])/32 + (13*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], 
                 LI[DT[0]], i]]*x[LI[WL[2]], LI[DT[2]], i])/32)))/
        (Scalar[m[LI[WL[1]]]]^2*Scalar[r[LI[WL[1]], LI[WL[2]]]]))) + 
   SO2^2*((G^2*(-(n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]) + 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
         Sv[LI[WL[2]], LI[DT[0]], i] + (Scalar[m[LI[WL[1]]]]*
          ((-3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2)/32 + 
           (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
               Sv[LI[WL[2]], LI[DT[0]], i]])/4 - 
           (21*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                -i]]*Sv[LI[WL[2]], LI[DT[0]], i])/32 + CES2[LI[WL[2]]]*
            ((-27*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                   i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2)/4 - 
             (147*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                  -i]*Sv[LI[WL[2]], LI[DT[0]], i]])/16 + 
             (213*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                  -i]]*Sv[LI[WL[2]], LI[DT[0]], i])/16)))/
         Scalar[m[LI[WL[2]]]]))/Scalar[r[LI[WL[1]], LI[WL[2]]]]^3 + 
     G*((CES2[LI[WL[2]]]*((n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]^
             2)/8 - (13*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[Sv[LI[WL[2]], LI[DT[1]], -i]*Sv[LI[WL[2]], LI[DT[1]], i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[2]], -i]])/8 - 
          (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              Sv[LI[WL[2]], LI[DT[2]], -i]])/8 + 
          (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[2]], -i]]*
            Sv[LI[WL[2]], LI[DT[0]], i])/8 + 
          (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
            Sv[LI[WL[2]], LI[DT[1]], i])/4 + 
          (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
            Sv[LI[WL[2]], LI[DT[2]], i])/8))/Scalar[m[LI[WL[2]]]] + 
       ((-3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
             Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 - n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]] - 
         (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 + n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2 - 
         (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
         n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]] + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          2 - n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
            Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]] + 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 + 
         Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Sv[LI[WL[2]], LI[DT[0]], i] + 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 - 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Sv[LI[WL[2]], LI[DT[0]], i] - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 - 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 + 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 - 
         Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i] + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i] - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 + 
         Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i] - 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 + 
         (3*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 - 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 + CES2[LI[WL[2]]]*
          ((15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/16 + 
           (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
               Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                x[LI[WL[2]], LI[DT[1]], -i]]^2)/16 - 
           (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[2]], 
                LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 + 
           (n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
                x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
           (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[x[LI[WL[2]], 
                LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 - 
           (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
               Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], 
                -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 - 
           (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
             Sv[LI[WL[2]], LI[DT[0]], i])/8 + 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             Sv[LI[WL[2]], LI[DT[0]], i])/4 + 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
             Sv[LI[WL[2]], LI[DT[0]], i])/8 - 
           (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^
              2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
           (3*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
           (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             x[LI[WL[1]], LI[DT[1]], i])/2 + 
           (21*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
           (5*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
           (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             x[LI[WL[2]], LI[DT[1]], i])/4))/(Scalar[m[LI[WL[2]]]]*
         Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
       (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*
              Sv[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]])/2 + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          8 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             Sv[LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/8 - (7*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          32 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          32 + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*Sv[LI[WL[2]], LI[DT[0]], i])/2 - 
         (7*Scalar[Sv[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/8 + 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/2 + 
         (Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           Sv[LI[WL[2]], LI[DT[0]], i])/32 + 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[1]], i])/2 - 
         (5*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Sv[LI[WL[2]], LI[DT[1]], i])/8 - 
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i] + 
         (3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 - 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]^2*
           x[LI[WL[2]], LI[DT[2]], i])/2 - 
         (Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], i]]*
           x[LI[WL[2]], LI[DT[2]], i])/32 + CES2[LI[WL[2]]]*
          ((3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
           (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
           (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[1]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
           (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[1]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 + 
           (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                Sv[LI[WL[2]], LI[DT[0]], -i]]^2*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 + 
           (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*
               Sv[LI[WL[2]], LI[DT[0]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
           (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[
                LI[WL[2]], LI[DT[0]], -i]]*Scalar[Sv[LI[WL[2]], LI[DT[0]], 
                i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
           (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             Sv[LI[WL[2]], LI[DT[0]], i])/4 - 
           (3*Scalar[Sv[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             Sv[LI[WL[2]], LI[DT[0]], i])/4 - 
           (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
             Sv[LI[WL[2]], LI[DT[0]], i])/16 + 
           (Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
             Sv[LI[WL[2]], LI[DT[0]], i])/16 + 
           (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             Sv[LI[WL[2]], LI[DT[1]], i])/4 - 
           (3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             Sv[LI[WL[2]], LI[DT[1]], i])/4 - 
           (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
             x[LI[WL[1]], LI[DT[1]], i])/2 - 
           (3*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[1]], 
                -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
           (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[1]], -i]]*
             x[LI[WL[2]], LI[DT[1]], i])/4 + 
           (13*Scalar[Sv[LI[WL[2]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[1]], 
                -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
           (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[2]], LI[DT[0]], 
                 -i]]^2*x[LI[WL[2]], LI[DT[2]], i])/32 + 
           (13*Scalar[Sv[LI[WL[2]], LI[DT[0]], -i]*Sv[LI[WL[2]], LI[DT[0]], 
                i]]*x[LI[WL[2]], LI[DT[2]], i])/32))/(Scalar[m[LI[WL[2]]]]*
         Scalar[r[LI[WL[1]], LI[WL[2]]]])))), 
 cInv^7*SO*
  (SO1*(((S[LI[WL[1]], LI[DT[1]], j, -i10]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[1]], LI[DT[1]], i10])/8 + 
       (3*S[LI[WL[1]], LI[DT[0]], j, -i10]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[1]], LI[DT[1]], i10])/8 - (S[LI[WL[1]], LI[DT[1]], i, -i10]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i10]*x[LI[WL[1]], LI[DT[1]], j])/8 - 
       (3*S[LI[WL[1]], LI[DT[0]], i, -i10]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i10]*
         x[LI[WL[1]], LI[DT[1]], j])/8 + (3*S[LI[WL[1]], LI[DT[0]], j, -i10]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i10]*x[LI[WL[1]], LI[DT[2]], i])/16 + 
       (3*S[LI[WL[1]], LI[DT[0]], j, -i10]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[1]], LI[DT[2]], i10])/16 - 
       (3*S[LI[WL[1]], LI[DT[0]], i, -i10]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], j]*
         x[LI[WL[1]], LI[DT[2]], i10])/16 - 
       (3*S[LI[WL[1]], LI[DT[0]], i, -i10]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i10]*
         x[LI[WL[1]], LI[DT[2]], j])/16)/Scalar[m[LI[WL[1]]]] + 
     G^2*((((n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
            S[LI[WL[1]], LI[DT[1]], i, -i1])/2 - S[LI[WL[1]], LI[DT[1]], i, 
           j] - (n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[1]], j, -i1])/2)*Scalar[m[LI[WL[2]]]])/
        Scalar[r[LI[WL[1]], LI[WL[2]]]]^2 + 
       (Scalar[m[LI[WL[2]]]]*(-6*n[LI[WL[1]], LI[WL[2]], i1]*
            n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]] + 
           6*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]] + 6*n[LI[WL[1]], LI[WL[2]], i]*
            n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]] - 
           (29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
             x[LI[WL[1]], LI[DT[1]], i])/4 - (9*n[LI[WL[1]], LI[WL[2]], j]*
             S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/4 + 
           (9*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1])/4 + (29*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
           2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            x[LI[WL[2]], LI[DT[1]], i] + 2*n[LI[WL[1]], LI[WL[2]], j]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1] - 
           2*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1] - 2*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], j] + 
           CES2[LI[WL[1]]]*((-41*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], 
                LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/2 + 
             (27*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[1]], LI[DT[1]], -i]])/2 + 
             (41*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*S[
                LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[1]], LI[DT[1]], -i]])/2 + 
             18*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]] - (25*S[LI[WL[1]], 
                LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 x[LI[WL[2]], LI[DT[1]], -i]])/2 - 18*n[LI[WL[1]], LI[WL[2]], 
               i]*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                 -i]] - (9*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], 
                LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
             (9*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[
                LI[WL[1]], LI[DT[1]], i1])/8 - (9*n[LI[WL[1]], LI[WL[2]], 
                i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], 
                i1])/8 + (9*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], 
                LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
             (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*x[
                LI[WL[2]], LI[DT[1]], i])/8 - (5*n[LI[WL[1]], LI[WL[2]], j]*S[
                LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
              8 + (5*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, 
                -i1]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
             (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[
                LI[WL[2]], LI[DT[1]], j])/8)) + 
         (Scalar[m[LI[WL[2]]]]^2*((-3*n[LI[WL[1]], LI[WL[2]], i1]*
              n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
             2 + (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 - 
            (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              x[LI[WL[1]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
             2 - (n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1])/2 + (n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j])/4 - 
            (9*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              x[LI[WL[2]], LI[DT[1]], i1])/2 + (9*n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
             2 + CES2[LI[WL[1]]]*(-2*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], 
                LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]] - 
              4*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[1]], LI[DT[1]], -i]] + 2*n[LI[WL[1]], LI[WL[2]], 
                i]*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, 
                -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], 
                  LI[DT[1]], -i]] - 8*n[LI[WL[1]], LI[WL[2]], i1]*n[
                LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
               Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                  -i]] + 6*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[
                n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]] + 
              8*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*S[
                LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]] - 3*n[LI[WL[1]], LI[WL[2]], 
                i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], 
                i] + 3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, 
                -i1]*x[LI[WL[1]], LI[DT[1]], i1] - 3*n[LI[WL[1]], LI[WL[2]], 
                i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], 
                i1] + 3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
                i, -i1]*x[LI[WL[1]], LI[DT[1]], j] - 9*n[LI[WL[1]], 
                LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[2]], 
                LI[DT[1]], i] + 9*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], 
                LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1] - 
              9*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*x[
                LI[WL[2]], LI[DT[1]], i1] + 9*n[LI[WL[1]], LI[WL[2]], i1]*S[
                LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], j])))/
          Scalar[m[LI[WL[1]]]])/Scalar[r[LI[WL[1]], LI[WL[2]]]]^3) + 
     G*((CES2[LI[WL[1]]]*Scalar[m[LI[WL[2]]]]*
         (-2*S[LI[WL[1]], LI[DT[2]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]] - S[LI[WL[1]], LI[DT[1]], i, j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]] + 
          S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[3]], -i]]))/Scalar[m[LI[WL[1]]]] + 
       (Scalar[m[LI[WL[2]]]]*((3*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/
           16 - (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
          (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[1]], i])/8 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i])/2 + (9*n[LI[WL[1]], LI[WL[2]], j]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           8 - (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/4 + (n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           4 - (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[1]], i1])/8 + (3*n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
             i1])/8 + n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*x[LI[WL[1]], LI[DT[1]], i1] - n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1] - 
          (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/2 + (n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
               -i]*x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           2 - (27*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], i1])/16 + 
          (17*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[1]], LI[DT[1]], i1])/8 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], j])/
           16 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
          (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[1]], j])/8 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 - 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], j])/2 - (9*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j])/
           8 + (27*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[1]], LI[DT[1]], j])/16 - 
          (17*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1]*
            x[LI[WL[1]], LI[DT[1]], j])/8 - n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i] + 
          S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1]*
           x[LI[WL[2]], LI[DT[1]], i] - (5*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j]*
            x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (3*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1])/4 - 
          (3*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1])/4 - 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j]*
            x[LI[WL[2]], LI[DT[1]], i1])/4 + 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j]*
            x[LI[WL[2]], LI[DT[1]], i1])/4 + n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], j] + 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], j])/8 - S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], j] + 
          (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1]*
            x[LI[WL[2]], LI[DT[1]], j])/4 + CES2[LI[WL[1]]]*
           (S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                -i]*x[LI[WL[1]], LI[DT[1]], i]] + 
            (9*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
            (5*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 - 
            (9*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
            (15*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
            (9*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 + 
            (15*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                  LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
            (15*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/8 + 
            (15*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/4 + 
            (15*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/8 - 
            (21*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], 
                 LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 + 
            (11*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], 
                 LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
            (21*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], 
                 LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 + 
            (3*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 - 
            (S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], 
                 -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
            (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
            (27*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 - 
            (17*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
            (27*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
            (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[1]], LI[DT[1]], i])/4 - (15*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
               i])/8 + (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
               j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
            (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
              x[LI[WL[1]], LI[DT[1]], i])/8 - (3*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[
                DT[1]], i1])/4 + (3*n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[
                DT[1]], i1])/4 + (15*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
               i1])/8 - (15*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i1])/
             8 - (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
                 -i]]*x[LI[WL[1]], LI[DT[1]], i1])/4 + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[1]], LI[DT[1]], i1])/4 - (n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
                 -i]*x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i1])/
             8 + (n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
              x[LI[WL[1]], LI[DT[1]], i1])/8 - 
            (3*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[1]], LI[DT[1]], i1])/2 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[
                DT[1]], j])/4 + (15*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
               j])/8 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
               i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 - 
            (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
              x[LI[WL[1]], LI[DT[1]], j])/8 + (3*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                 -i]]*x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[1]], LI[DT[1]], j])/
             2 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
              x[LI[WL[2]], LI[DT[1]], i])/4 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[
                DT[1]], i])/4 + (15*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], 
               i])/8 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
               j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
            (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
              x[LI[WL[2]], LI[DT[1]], i])/8 + (3*S[LI[WL[1]], LI[DT[0]], j, 
               -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
                 -i]]*x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], i])/
             4 + (5*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[
                DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
            (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 - (n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 -i]*x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/
             4 + (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
                 -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 - 
            (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 - (15*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                  i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], 
               i1])/8 + (15*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
                 x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i1])/
             8 - (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 + (n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/
             4 + (7*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], 
                 LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
            (7*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
              x[LI[WL[2]], LI[DT[1]], i1])/8 + 
            (3*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 + 
            (5*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 - 
            (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 - 
            (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 - 
            (7*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 - 
            (5*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 + (n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 -i]*x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], j])/
             4 + (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
                 -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                 LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
            (15*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^
               2*x[LI[WL[2]], LI[DT[1]], j])/8 - (n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/
             4 + (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], 
                 LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
            (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1]*
              x[LI[WL[2]], LI[DT[1]], j])/4 - (5*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                 -i]]*x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], j])/
             4 + (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[
                DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
            (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1]*
              x[LI[WL[2]], LI[DT[1]], j])/4)))/(Scalar[m[LI[WL[1]]]]*
         Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
       (Scalar[m[LI[WL[2]]]]*((5*S[LI[WL[1]], LI[DT[1]], j, -i10]*
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], i10])/8 - 
          (5*S[LI[WL[1]], LI[DT[1]], i, -i10]*x[LI[WL[1]], LI[DT[1]], i10]*
            x[LI[WL[1]], LI[DT[1]], j])/8 + S[LI[WL[1]], LI[DT[0]], j, -i10]*
           x[LI[WL[1]], LI[DT[1]], i10]*x[LI[WL[1]], LI[DT[2]], i] + 
          S[LI[WL[1]], LI[DT[0]], j, -i10]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], i10] - S[LI[WL[1]], LI[DT[0]], i, -i10]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[1]], LI[DT[2]], i10] - 
          S[LI[WL[1]], LI[DT[0]], i, -i10]*x[LI[WL[1]], LI[DT[1]], i10]*
           x[LI[WL[1]], LI[DT[2]], j] + CES2[LI[WL[1]]]*
           (-2*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                i]*x[LI[WL[1]], LI[DT[2]], -i]] + S[LI[WL[1]], LI[DT[1]], i, 
              j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
                -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
                LI[DT[1]], -i]] - S[LI[WL[1]], LI[DT[1]], i, j]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^
              2 - S[LI[WL[1]], LI[DT[1]], i, j]*Scalar[x[LI[WL[1]], 
                LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]] + 
            S[LI[WL[1]], LI[DT[1]], i, j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
               x[LI[WL[2]], LI[DT[1]], i]] - S[LI[WL[1]], LI[DT[0]], i, j]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]] - 
            (3*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
            (7*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                 LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
            S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[
                LI[WL[2]], LI[DT[2]], -i]] + (n[LI[WL[1]], LI[WL[2]], i1]*
              n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
             4 - (3*S[LI[WL[1]], LI[DT[0]], i, j]*Scalar[x[LI[WL[2]], 
                 LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 - 
            (n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
                 i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
            (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
              x[LI[WL[1]], LI[DT[1]], i])/2 + (n[LI[WL[1]], LI[WL[2]], j]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/
             2 - (n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
              x[LI[WL[1]], LI[DT[1]], i1])/2 + (n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/
             2 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[1]], LI[DT[2]], i])/2 - S[LI[WL[1]], LI[DT[0]], j, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[1]], LI[DT[2]], i] + 
            (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[1]], LI[DT[2]], i1])/2 - (n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/
             2 - S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[1]], LI[DT[2]], i1] + S[LI[WL[1]], LI[DT[0]], i, -i1]*
             x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[1]], LI[DT[2]], i1] + 
            (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[1]], LI[DT[2]], j])/2 + S[LI[WL[1]], LI[DT[0]], i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[1]], LI[DT[2]], j] + 
            (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
              x[LI[WL[2]], LI[DT[1]], i])/4 + (S[LI[WL[1]], LI[DT[0]], j, 
               -i1]*x[LI[WL[1]], LI[DT[2]], i1]*x[LI[WL[2]], LI[DT[1]], i])/
             2 - (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], 
                 -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
              x[LI[WL[2]], LI[DT[1]], i1])/4 + 
            (S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
              x[LI[WL[2]], LI[DT[1]], i1])/2 - 
            (S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[2]], j]*
              x[LI[WL[2]], LI[DT[1]], i1])/2 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/
             4 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]*
              x[LI[WL[2]], LI[DT[1]], j])/2 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/
             4 + (S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i1]*
              x[LI[WL[2]], LI[DT[2]], i])/2 + (S[LI[WL[1]], LI[DT[0]], j, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[2]], i])/
             4 - (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                 -i]]*x[LI[WL[2]], LI[DT[2]], i1])/4 + 
            (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
              Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
              x[LI[WL[2]], LI[DT[2]], i1])/4 + 
            (S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[2]], i1])/2 - 
            (S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j]*
              x[LI[WL[2]], LI[DT[2]], i1])/2 + 
            (S[LI[WL[1]], LI[DT[0]], j, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[2]], i1])/4 - 
            (S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], j]*
              x[LI[WL[2]], LI[DT[2]], i1])/4 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
              S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                 i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/
             4 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]*
              x[LI[WL[2]], LI[DT[2]], j])/2 - (S[LI[WL[1]], LI[DT[0]], i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[2]], j])/
             4)))/(Scalar[m[LI[WL[1]]]]*Scalar[r[LI[WL[1]], LI[WL[2]]]]))) + 
   SO2*(G^2*((((7*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
             S[LI[WL[2]], LI[DT[1]], i, -i1])/8 - 
           (5*S[LI[WL[2]], LI[DT[1]], i, j])/4 - 
           (7*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[1]], j, -i1])/8)*Scalar[m[LI[WL[1]]]] + 
         ((3*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
             S[LI[WL[2]], LI[DT[1]], i, -i1])/4 - 
           (3*S[LI[WL[2]], LI[DT[1]], i, j])/2 - 
           (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[1]], j, -i1])/4)*Scalar[m[LI[WL[2]]]])/
        Scalar[r[LI[WL[1]], LI[WL[2]]]]^2 + 
       (Scalar[m[LI[WL[1]]]]*(-15*n[LI[WL[1]], LI[WL[2]], i1]*
            n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]] + 
           (17*S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]])/2 + 
           15*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]] + (59*n[LI[WL[1]], LI[WL[2]], i1]*
             n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
            8 - (7*S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 - 
           (59*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]])/8 - 
           (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
             x[LI[WL[1]], LI[DT[1]], i])/4 + (53*n[LI[WL[1]], LI[WL[2]], j]*
             S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/8 - 
           (53*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1])/8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
           (23*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
             x[LI[WL[2]], LI[DT[1]], i])/8 - (9*n[LI[WL[1]], LI[WL[2]], j]*
             S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/4 + 
           (9*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1])/4 - (23*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], j])/8) + 
         Scalar[m[LI[WL[2]]]]*((-7*n[LI[WL[1]], LI[WL[2]], i1]*
             n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
            2 + 2*S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]] + 
           (7*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 - 
           2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
            x[LI[WL[1]], LI[DT[1]], i] + 2*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j] + 
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
            x[LI[WL[2]], LI[DT[1]], i] + (59*n[LI[WL[1]], LI[WL[2]], j]*
             S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
           (59*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1])/8 - n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], j]))/
        Scalar[r[LI[WL[1]], LI[WL[2]]]]^3) + 
     G*((-(n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
            S[LI[WL[2]], LI[DT[3]], i, -i1])/16 - 
         S[LI[WL[2]], LI[DT[3]], i, j]/8 + (n[LI[WL[1]], LI[WL[2]], i]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], j, -i1])/16)*
        Scalar[r[LI[WL[1]], LI[WL[2]]]] + (n[LI[WL[1]], LI[WL[2]], i1]*
         n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/16 - 
       (S[LI[WL[2]], LI[DT[2]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[2]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]])/16 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
         S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]])/16 + 
       (5*S[LI[WL[2]], LI[DT[2]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[2]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]])/16 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
         S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/4 + (S[LI[WL[2]], LI[DT[1]], i, j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[1]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/4 + (17*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[2]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1])/16 + (n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[2]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/16 - 
       (17*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         x[LI[WL[1]], LI[DT[1]], j])/16 + n[LI[WL[1]], LI[WL[2]], i1]*
        S[LI[WL[2]], LI[DT[1]], j, -i1]*x[LI[WL[1]], LI[DT[2]], i] - 
       n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
        x[LI[WL[1]], LI[DT[2]], j] - (5*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[2]], j, -i1]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (13*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1])/16 - (13*n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[2]], j, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         x[LI[WL[2]], LI[DT[1]], j])/16 + 
       ((-15*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 + 
         (3*S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 + 
         (15*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
         (15*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^3)/8 + 
         (3*S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^3)/4 + 
         (15*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^3)/8 - 
         (3*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/4 + (S[LI[WL[2]], LI[DT[0]], i, j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 + (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/4 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
           n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          8 - (S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          4 - (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/8 + (9*n[LI[WL[1]], LI[WL[2]], i1]*
           n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          8 - (3*S[LI[WL[2]], LI[DT[0]], i, j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          4 - (9*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/8 - n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i] + 
         (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/4 - (9*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
         (21*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i])/8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
         (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i])/8 - (3*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
         (15*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/8 - (7*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
         (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i1])/8 - (3*n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i1])/8 - 
         (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/8 + (n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i1])/8 + 
         (S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[1]], i1])/2 + n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], j] - 
         (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/4 + (9*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 - 
         (21*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], j])/8 - (5*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
         (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j])/8 + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j])/2 - 
         (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], j])/8 + (7*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j])/4 - 
         (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1]*
           x[LI[WL[1]], LI[DT[1]], j])/2 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
         (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 - (9*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
         (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 - (3*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
         n[LI[WL[1]], LI[WL[2]], j]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
          x[LI[WL[2]], LI[DT[1]], i] - (S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i])/4 - 
         (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i])/8 + (3*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
         (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/2 - (n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
         (n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/2 + (3*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 - 
         (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/4 + (3*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
         (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/8 + (5*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 - 
         (5*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/4 - (7*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
         (7*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/8 + 
         (3*S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1])/4 - 
         (11*S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
         (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i1])/4 + 
         (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
         (S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1])/4 + (S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
         (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/4 - (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
         (9*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], j])/8 + (n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
         (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], j])/8 - (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
         (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[1]], j])/4 - n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], j] - 
         (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], j])/4 + 
         (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], j])/8 + (S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
         (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1]*
           x[LI[WL[2]], LI[DT[1]], j])/4 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], j])/2)/
        Scalar[r[LI[WL[1]], LI[WL[2]]]]^2 - (n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[1]], j, -i1]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
       (5*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1])/4 - (5*n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], j, -i1]*x[LI[WL[2]], LI[DT[2]], i1])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         x[LI[WL[2]], LI[DT[2]], j])/4 + 
       ((-9*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 + 
         (3*S[LI[WL[2]], LI[DT[1]], i, j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 + 
         (9*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[1]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
         (n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/4 + (S[LI[WL[2]], LI[DT[1]], i, j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 + (n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[1]], j, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/4 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
           n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          8 - (3*S[LI[WL[2]], LI[DT[1]], i, j]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          4 - (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[1]], j, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/8 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
           n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          4 + (S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          2 + (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/4 + (n[LI[WL[1]], LI[WL[2]], i1]*
           n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          4 - (S[LI[WL[2]], LI[DT[0]], i, j]*Scalar[
            x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 - 
         (n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/4 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[1]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
         (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/8 + 2*n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[1]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i] + 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/16 + n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i] - 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 + (3*S[LI[WL[2]], LI[DT[1]], j, -i1]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], i1])/4 + 
         (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/8 + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j])/8 - 
         2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j] - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], j])/16 - 
         n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j] + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], j])/2 - 
         (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]*
           x[LI[WL[1]], LI[DT[1]], j])/4 + n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i] - 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[2]], i])/2 - n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], j] + 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[2]], j])/2 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
         (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
         (S[LI[WL[2]], LI[DT[1]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i1]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
         (n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/2 + n[LI[WL[1]], LI[WL[2]], j]*
          S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1] - 
         n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i1] + (5*n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
         (5*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/8 + (n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 - 
         (n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], j, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/4 - 
         (17*S[LI[WL[2]], LI[DT[1]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1])/16 + 
         (17*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i1])/16 - 
         (3*S[LI[WL[2]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], i1])/2 + 
         (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[2]], j]*
           x[LI[WL[2]], LI[DT[1]], i1])/2 + (S[LI[WL[2]], LI[DT[1]], j, -i1]*
           x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[1]], j])/4 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[1]], j])/8 + (n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*
           x[LI[WL[2]], LI[DT[1]], j])/2 + (S[LI[WL[2]], LI[DT[1]], i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
         (S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]*
           x[LI[WL[2]], LI[DT[1]], j])/2 - (n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[2]], i])/2 - (S[LI[WL[2]], LI[DT[0]], j, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
         (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/2 - (n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/2 + 
         (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/4 - (3*n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/4 - 
         2*S[LI[WL[2]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
          x[LI[WL[2]], LI[DT[2]], i1] + 2*S[LI[WL[2]], LI[DT[0]], i, -i1]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i1] + 
         (S[LI[WL[2]], LI[DT[0]], j, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1])/4 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
           x[LI[WL[2]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i1])/4 + 
         (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], j])/4 - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], j])/2 + 
         (S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]*
           x[LI[WL[2]], LI[DT[2]], j])/4)/Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
       (n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         x[LI[WL[2]], LI[DT[3]], i1])/2 - (n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], j, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/2)))}


==> anc/redef-n2los2.tex <==

For the N$^2$LO potential the redefinitions can be expressed as follows.

The position shift can be expressed as
\bea
\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{\text{S}^2} &=&\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1 \text{S}_2} +\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1^2} + C_{1ES^2} \left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{C_{1ES^2}}+\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_2^2}\nn\\
&& + C_{2ES^2} \left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{C_{2ES^2}} ,
\eea
where
\bea
\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1 \text{S}_2} &= & \sum_{i=0}^2 \stackrel{(i)}{ \Delta \vec{x}_1 }_{(2,\text{S}_1 \text{S}_2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1^2} &= & \sum_{i=0}^1 \stackrel{(i)}{\Delta \vec{x}_1}_{(2,\text{S}_1^2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{C_{1ES^2}} &= & \sum_{i=0}^1 \stackrel{(i)}{\Delta \vec{x}_1}_{(2,ES_1^2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_2^2} &= & \sum_{i=0}^1 \stackrel{(i)}{\Delta \vec{x}_1}_{(2,\text{S}_2^2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^2\text{LO}}^{C_{2ES^2}} &= & \sum_{i=0}^2 \stackrel{(i)}{\Delta \vec{x}_1}_{(2,ES_2^2)},
\eea
with
\bea
\stackrel{(0)}{ \Delta \vec{x}_1 }_{(2,\text{S}_1 \text{S}_2)}&=&- 	\frac{G}{8 m_{1} r{}^2} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 3 v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 11 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -5 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 8 v_{1}^2 \vec{n} - 10 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 4 v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 11 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{2} -9 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 18 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{2} + 2 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} - 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1} - 6 \vec{v}_{2} -11 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 14 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 20 \vec{v}_{1} - 13 \vec{v}_{2} + 30 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 10 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} - 3 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 14 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 9 v_{2}^2 -18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 10 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} - 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 5 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 4 v_{1}^2 - 15 \vec{v}_{1}\cdot\vec{v}_{2} + 11 v_{2}^2 -18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 26 \vec{v}_{1}\cdot\vec{n} - 19 \vec{v}_{2}\cdot\vec{n} \big) \Big]\nn\\ && - 	\frac{G^2}{16 r{}^3} \Big[ 196 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{n} + 77 \vec{S}_{1}\cdot\vec{S}_{2} \vec{n} - 89 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} - 108 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \Big] \nn\\ 
	 && - 	\frac{4 G^2 m_{2}}{m_{1} r{}^3} \Big[ \vec{S}_{1}\cdot\vec{S}_{2} \vec{n} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{ \Delta \vec{x}_1 }_{(2,\text{S}_1 \text{S}_2)}&=& 	\frac{G}{8 m_{1} r} \Big[ 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{v}_{2} - 4 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 4 \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 12 \vec{v}_{1} \nn\\ 
	 && - 11 \vec{v}_{2} -6 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 4 \vec{v}_{1} - 14 \vec{v}_{2} -16 \vec{v}_{1}\cdot\vec{n} \vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 6 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{n} + 8 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} - 11 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + 4 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + 6 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 8 \vec{v}_{1}\cdot\vec{n} + 9 \vec{v}_{2}\cdot\vec{n} \big) - 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1} + 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1} + 16 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} + 14 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] + 	\frac{G}{16 m_{1} r} \Big[ \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 8 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{2} - 10 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} - 5 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} - 5 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 14 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} + \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{1} + \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{ \Delta \vec{x}_1 }_{(2,\text{S}_1 \text{S}_2)}&=& 	\frac{G}{8 m_{1}} \Big[ 8 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{n} + \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} - 5 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \vec{n} - \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} - 8 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \nn\\ 
	 && + 7 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(2,\text{S}_1^2)}&=&- 	\frac{G m_{2}}{16 m_{1}{}^2 r{}^2} \Big[ S_{1}^2 \big( 8 v_{1}^2 \vec{n} - 10 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 4 v_{2}^2 \vec{n} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 22 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 8 \vec{v}_{1} \nn\\ 
	 && - 7 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 18 v_{1}^2 \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\vec{v}_{2} + 4 v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 12 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 5 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} ( \vec{S}_{1}\cdot\vec{n})^{2} - 6 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \Big]\nn\\ && +  	\frac{27 G^2 m_{2}}{8 m_{1} r{}^3} \Big[ S_{1}^2 \vec{n} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big] + 	\frac{G^2 m_{2}{}^2}{2 m_{1}{}^2 r{}^3} \Big[ S_{1}^2 \vec{n} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(2,\text{S}_1^2)}&=& - 	\frac{1}{16 m_{1}{}^2} \Big[ \vec{S}_{1}\cdot\dot{\vec{S}}_{1} v_{1}^2 \vec{v}_{1} + \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} v_{1}^2 - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} v_{1}^2 \Big] + 	\frac{1}{8 m_{1}{}^2} \Big[ S_{1}^2 \big( 2 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1} \nn\\ 
	 && - 3 v_{1}^2 \vec{a}_{1} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{1} + 3 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} v_{1}^2 + 2 \vec{a}_{1} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \Big]\nn\\ && - 	\frac{G m_{2}}{4 m_{1}{}^2 r} \Big[ \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \vec{v}_{1} + \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \Big] - 	\frac{G m_{2}}{32 m_{1}{}^2 r} \Big[ S_{1}^2 \big( 16 \vec{a}_{1} - 7 \vec{a}_{2} \nn\\ 
	 && - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} - 16 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} + 7 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(2,ES_1^2)}&=& 	\frac{G m_{2}}{16 m_{1}{}^2 r{}^2} \Big[ S_{1}^2 \big( 8 v_{1}^2 \vec{n} - 24 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 13 v_{2}^2 \vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 28 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 22 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 4 \vec{v}_{1} - 3 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1} - \vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 4 v_{1}^2 - 6 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 24 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} + 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} + 5 \vec{v}_{2}\cdot\vec{n} \big) - 3 \big( v_{2}^2 \vec{n} \nn\\ 
	 && + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -5 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 14 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}{}^2}{m_{1}{}^2 r{}^3} \Big[ - \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} + 5 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big] + 	\frac{G^2 m_{2}}{16 m_{1} r{}^3} \Big[ 13 S_{1}^2 \vec{n} - 132 \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 45 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big] ,
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(2,ES_1^2)}&=&  	\frac{G m_{2}}{2 m_{1}{}^2 r} \Big[ 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} - \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \Big] + 	\frac{G m_{2}}{32 m_{1}{}^2 r} \Big[ S_{1}^2 \big( 13 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} - 18 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} + 3 \big( 5 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 18 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(2,\text{S}_2^2)}&=& 	\frac{G}{2 m_{2} r{}^2} \Big[ S_{2}^2 \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 2 v_{2}^2 \vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1} - \vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \big) - 3 \big( \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - v_{2}^2 \vec{n} + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} + 2 \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && +  	\frac{3 G^2 m_{1}}{32 m_{2} r{}^3} \Big[ 8 S_{2}^2 \vec{n} - \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} - 7 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big] - 	\frac{G^2}{r{}^3} \Big[ S_{2}^2 \vec{n} - \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(2,\text{S}_2^2)}&=&- 	\frac{G}{8 m_{2} r} \Big[ 8 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{2} - 4 \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 3 \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 4 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 4 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} + 7 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \nn\\ 
	 && + 5 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] - 	\frac{G}{32 m_{2} r} \Big[ S_{2}^2 \big( \vec{a}_{2} + 7 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 7 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 16 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} + 16 \vec{a}_{2} ( \vec{S}_{2}\cdot\vec{n})^{2} - \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(2,ES_2^2)}&=&- 	\frac{G}{16 m_{2} r{}^2} \Big[ S_{2}^2 \big( 3 v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1} - 7 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( v_{2}^2 -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 4 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} + 3 \big( v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -5 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 2 \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{3 G^2 m_{1}}{16 m_{2} r{}^3} \Big[ 49 S_{2}^2 \vec{n} + 36 \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} - 71 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(2,ES_2^2)}&=&- 	\frac{G}{4 m_{2} r} \Big[ \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 6 \vec{v}_{1} - 7 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 6 \vec{v}_{1} - 13 \vec{v}_{2} + 5 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} + 3 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] + 	\frac{G}{32 m_{2} r} \Big[ S_{2}^2 \big( 13 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} + 3 \big( 5 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} + 2 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\Delta \vec{x}_1}_{(2,ES_2^2)}&=&- 	\frac{G}{8 m_{2}} \Big[ 13 \dot{S}_{2}^2 \vec{n} - \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} + 13 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \vec{n} - \vec{n} ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} - 7 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \nn\\ 
	 && - 14 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} - 7 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big].
\eea


The spin shift can be expressed as
\bea
\left(\omega^{ij}_1\right)_{\text{N}^2\text{LO}}^{\text{S}^2} =\left(\omega^{ij}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1 \text{S}_2} +\left(\omega^{ij}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1^2} + C_{1ES^2} \left(\omega^{ij}_1\right)_{\text{N}^2\text{LO}}^{C_{1ES^2}} - (i \leftrightarrow j),
\eea
where
\bea
\left(\omega^{ij}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1 \text{S}_2} &= & \sum_{i=0}^3 \stackrel{(i)}{ \omega^{ij}_1 }_{(2,\text{S}_1 \text{S}_2)},\\
\left(\omega^{ij}_1\right)_{\text{N}^2\text{LO}}^{\text{S}_1^2} &= & \sum_{i=0}^1 \stackrel{(i)}{\omega^{ij}_1}_{(2,\text{S}_1^2)},\\
\left(\omega^{ij}_1\right)_{\text{N}^2\text{LO}}^{C_{1ES^2}} &= & \sum_{i=0}^2 \stackrel{(i)}{\omega^{ij}_1}_{(2,E)},
\eea
with
\bea
\stackrel{(0)}{ \omega^{ij}_1 }_{(2,\text{S}_1 \text{S}_2)}&=&  	\frac{G}{8 r{}^2} \Big[ 6 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( v_{2}^i v_{1}^j -3 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j + 2 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 3 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 5 v_{2}^i v_{1}^j \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 5 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j + 2 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) \nn\\ 
	 && - 2 \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 7 v_{1}^i n^j - 4 v_{2}^i n^j \big) + 3 S_{2}^{ki} n^k \big( 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 5 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && + S_{2}^{ki} v_{1}^k \big( v_{2}^2 n^j -3 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{2}^{ki} v_{2}^k \big( 4 v_{1}^2 n^j - 10 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 7 v_{2}^2 n^j -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{2}^{kj} n^k \big( 8 v_{1}^2 v_{1}^i \nn\\ 
	 && - 10 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 7 v_{2}^2 v_{1}^i + 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 3 v_{2}^2 v_{2}^i -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 21 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 2 S_{2}^{kj} v_{1}^k \big( 2 \vec{v}_{2}\cdot\vec{n} v_{1}^i - \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && - S_{2}^{kj} v_{2}^k \big( 6 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 11 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 2 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 4 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + S_{2}^{ij} \big( 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big]\nn\\ && +  	\frac{G^2 m_{1}}{8 r{}^3} \Big[ S_{2}^{ki} n^k \big( 120 \vec{v}_{1}\cdot\vec{n} n^j - 59 \vec{v}_{2}\cdot\vec{n} n^j \big) - 53 S_{2}^{ki} v_{1}^k n^j + 18 S_{2}^{ki} v_{2}^k n^j \nn\\ 
	 && + S_{2}^{kj} n^k \big( 10 v_{1}^i - 23 v_{2}^i \big) + 2 S_{2}^{ij} \big( 17 \vec{v}_{1}\cdot\vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \big) \Big] + 	\frac{G^2 m_{2}}{8 r{}^3} \Big[ 28 S_{2}^{ki} n^k \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 59 S_{2}^{ki} v_{2}^k n^j + 8 S_{2}^{kj} n^k \big( 2 v_{1}^i - v_{2}^i \big) + 8 S_{2}^{ij} \vec{v}_{2}\cdot\vec{n} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{ \omega^{ij}_1 }_{(2,\text{S}_1 \text{S}_2)}&=&- 	\frac{G}{4 r} \Big[ 2 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( a_{1}^i n^j - a_{2}^i n^j \big) + 2 \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( v_{1}^i n^j - v_{2}^i n^j \big) \nn\\ 
	 && + S_{2}^{ki} n^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j -3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + S_{2}^{ki} v_{2}^k \big( 4 \vec{a}_{1}\cdot\vec{n} n^j + \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + S_{2}^{ki} a_{2}^k \big( 2 \vec{v}_{1}\cdot\vec{n} n^j + 3 \vec{v}_{2}\cdot\vec{n} n^j \big) + S_{2}^{kj} n^k \big( 4 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 4 \vec{v}_{2}\cdot\vec{n} a_{1}^i - \vec{a}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - S_{2}^{kj} v_{2}^k \big( 6 a_{1}^i + a_{2}^i \big) - S_{2}^{kj} a_{2}^k \big( 8 v_{1}^i - v_{2}^i \big) + S_{2}^{ij} \big( \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G}{16 r} \Big[ 2 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 3 v_{1}^i n^j - 2 v_{2}^i n^j \big) - \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( v_{1}^i n^j \nn\\ 
	 && + 2 v_{2}^i n^j \big) - 2 \dot{S}_{2}^{ki} n^k \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} n^j - 3 v_{2}^2 n^j + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 2 \dot{S}_{2}^{ki} v_{2}^k \big( 4 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} n^j \big) - 2 \dot{S}_{2}^{kj} n^k \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 16 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 6 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 4 \dot{S}_{2}^{kj} v_{1}^k \big( 3 v_{1}^i \nn\\ 
	 && - v_{2}^i \big) - \dot{S}_{2}^{kj} v_{2}^k \big( 17 v_{1}^i - 8 v_{2}^i \big) - 2 \dot{S}_{2}^{ij} \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big]\nn\\ && - 	\frac{3 G^2 m_{2}}{4 r{}^2} \Big[ \dot{S}_{2}^{ki} n^k n^j + \dot{S}_{2}^{ij} \Big] - 	\frac{G^2 m_{1}}{8 r{}^2} \Big[ 7 \dot{S}_{2}^{ki} n^k n^j + 5 \dot{S}_{2}^{ij} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{ \omega^{ij}_1 }_{(2,\text{S}_1 \text{S}_2)}&=&- 	\frac{1}{16} G \Big[ 8 S_{2}^{ki} \dot{a}_{2}^k n^j + ( \ddot{S}_{2}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{n} n^j - 5 \vec{v}_{2}\cdot\vec{n} n^j \big) - \ddot{S}_{2}^{ki} v_{1}^k n^j + 13 \ddot{S}_{2}^{ki} v_{2}^k n^j \nn\\ 
	 && + \ddot{S}_{2}^{kj} n^k \big( 17 v_{1}^i - 5 v_{2}^i \big) + \ddot{S}_{2}^{ij} \big( \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big)) - (4 \dot{S}_{2}^{ki} n^k \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 20 \dot{S}_{2}^{ki} a_{2}^k n^j - 4 \dot{S}_{2}^{kj} n^k \big( 4 a_{1}^i - a_{2}^i \big) + 4 \dot{S}_{2}^{ij} \vec{a}_{2}\cdot\vec{n}) \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{ \omega^{ij}_1 }_{(2,\text{S}_1 \text{S}_2)}&=& 	\frac{1}{16} G r \Big[ \dddot{S}_{2}^{ki} n^k n^j - \dddot{S}_{2}^{ij} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\omega^{ij}_1}_{(2,\text{S}_1^2)}&=&- 	\frac{G m_{2}}{16 m_{1} r{}^2} \Big[ 6 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{1} \big( v_{2}^i v_{1}^j + \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \big) - 2 \vec{S}_{1}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 9 v_{1}^i n^j - 8 v_{2}^i n^j \big) \nn\\ 
	 && - 2 S_{1}^{ki} v_{1}^k \big( 2 v_{1}^2 n^j - 8 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 4 v_{2}^2 n^j + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{1}^{kj} n^k \big( 3 v_{1}^2 v_{1}^i \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 8 v_{2}^2 v_{1}^i -6 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \big) - S_{1}^{kj} v_{1}^k \big( 27 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 34 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 16 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 20 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 12 S_{1}^{kj} v_{2}^k \big( \vec{v}_{1}\cdot\vec{n} v_{1}^i - \vec{v}_{2}\cdot\vec{n} v_{1}^i \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}{}^2}{4 m_{1} r{}^3} \Big[ 6 S_{1}^{ki} n^k \vec{v}_{2}\cdot\vec{n} n^j - 2 S_{1}^{ki} v_{1}^k n^j + 18 S_{1}^{ki} v_{2}^k n^j + S_{1}^{kj} n^k v_{1}^i \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}}{4 r{}^3} \Big[ 24 S_{1}^{ki} n^k \vec{v}_{1}\cdot\vec{n} n^j + 9 S_{1}^{ki} v_{1}^k n^j - 8 S_{1}^{ki} v_{2}^k n^j + S_{1}^{kj} n^k \big( 29 v_{1}^i - 8 v_{2}^i \big) \nn\\ 
	 && + 12 S_{1}^{ij} \vec{v}_{1}\cdot\vec{n} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\omega^{ij}_1}_{(2,\text{S}_1^2)}&=&- 	\frac{3}{16 m_{1}} \Big[ S_{1}^{kj} v_{1}^k \big( 2 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i + v_{1}^2 a_{1}^i \big) + S_{1}^{kj} a_{1}^k v_{1}^2 v_{1}^i \Big] - 	\frac{1}{8 m_{1}} v_{1}^2 \dot{S}_{1}^{kj} v_{1}^k v_{1}^i \nn\\ && - 	\frac{G m_{2}}{m_{1} r} \Big[ S_{1}^{kj} v_{1}^k a_{1}^i + S_{1}^{kj} a_{1}^k v_{1}^i \Big] - 	\frac{5 G m_{2}}{8 m_{1} r} v_{1}^i \dot{S}_{1}^{kj} v_{1}^k \nn\\ && - 	\frac{G^2 m_{2}}{2 r{}^2} \Big[ \dot{S}_{1}^{ki} n^k n^j + \dot{S}_{1}^{ij} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\omega^{ij}_1}_{(2,E)}&=&- 	\frac{G m_{2}}{8 m_{1} r{}^2} \Big[ 3 S_{1}^{ki} n^k \big( 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && + 9 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 5 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - S_{1}^{ki} v_{1}^k \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} n^j + v_{2}^2 n^j \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 15 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{1}^{ki} v_{2}^k \big( 2 v_{1}^2 n^j - 2 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 7 v_{2}^2 n^j \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 15 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{1}^{kj} n^k \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + v_{2}^2 v_{1}^i - 2 v_{1}^2 v_{2}^i \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 7 v_{2}^2 v_{2}^i + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 15 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 2 S_{1}^{kj} v_{1}^k \big( 6 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 3 \vec{v}_{1}\cdot\vec{n} v_{2}^i - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && + 2 S_{1}^{kj} v_{2}^k \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^i + 5 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 7 \vec{v}_{1}\cdot\vec{n} v_{2}^i - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) - S_{1}^{ij} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 22 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 17 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 15 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{8 r{}^3} \Big[ 4 S_{1}^{ki} n^k \big( 41 \vec{v}_{1}\cdot\vec{n} n^j - 36 \vec{v}_{2}\cdot\vec{n} n^j \big) - 9 S_{1}^{ki} v_{1}^k n^j + 5 S_{1}^{ki} v_{2}^k n^j \nn\\ 
	 && + S_{1}^{kj} n^k \big( 9 v_{1}^i - 5 v_{2}^i \big) + 2 S_{1}^{ij} \big( 27 \vec{v}_{1}\cdot\vec{n} - 25 \vec{v}_{2}\cdot\vec{n} \big) \Big] + 	\frac{G^2 m_{2}{}^2}{m_{1} r{}^3} \Big[ 2 S_{1}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} n^j \big) - 3 S_{1}^{ki} v_{1}^k n^j - 9 S_{1}^{ki} v_{2}^k n^j + 3 S_{1}^{kj} n^k \big( v_{1}^i + 3 v_{2}^i \big) - S_{1}^{ij} \big( 2 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} \big) \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\omega^{ij}_1}_{(2,E)}&=&- 	\frac{G m_{2}}{4 m_{1} r} \Big[ S_{1}^{ki} n^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j -3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 2 S_{1}^{ki} v_{1}^k \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 2 S_{1}^{ki} a_{1}^k \vec{v}_{2}\cdot\vec{n} n^j - 3 S_{1}^{ki} v_{2}^k \vec{a}_{2}\cdot\vec{n} n^j - 3 S_{1}^{ki} a_{2}^k \vec{v}_{2}\cdot\vec{n} n^j - S_{1}^{kj} n^k \big( 2 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 3 \vec{a}_{2}\cdot\vec{n} v_{2}^i - 3 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - 2 S_{1}^{kj} v_{1}^k \big( 2 a_{1}^i - a_{2}^i \big) - 2 S_{1}^{kj} a_{1}^k \big( 2 v_{1}^i - v_{2}^i \big) \nn\\ 
	 && + S_{1}^{kj} v_{2}^k \big( 2 a_{1}^i + a_{2}^i \big) + S_{1}^{kj} a_{2}^k \big( 2 v_{1}^i + v_{2}^i \big) + S_{1}^{ij} \big( 4 \vec{v}_{1}\cdot\vec{a}_{1} - 2 \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G m_{2}}{2 m_{1} r} \dot{S}_{1}^{ij} \big( \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 - \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + ( \vec{v}_{2}\cdot\vec{n})^{2} \big),
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\omega^{ij}_1}_{(2,E)}&=&- 	\frac{G m_{2}}{2 m_{1}} \Big[ 2 \ddot{S}_{1}^{ij} \vec{v}_{2}\cdot\vec{n} - S_{1}^{ij} \dot{\vec{a}}_{2}\cdot\vec{n} + \dot{S}_{1}^{ij} \vec{a}_{2}\cdot\vec{n} \Big].
\eea

==> anc/redef-n3los2.tex <==

The position shift can be expressed as
\bea
\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{\text{S}^2} &=&\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1 \text{S}_2} +\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1^2} + C_{1ES^2} \left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{C_{1ES^2}}+\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_2^2}\nn\\
&& + C_{2ES^2} \left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{C_{2ES^2}} ,
\eea
where
\bea
\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1 \text{S}_2} &= & \sum_{i=0}^4 \stackrel{(i)}{ \Delta \vec{x}_1 }_{(3,\text{S}_1 \text{S}_2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1^2} &= & \sum_{i=0}^3 \stackrel{(i)}{\Delta \vec{x}_1}_{(3,\text{S}_1^2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{C_{1ES^2}} &= & \sum_{i=0}^3 \stackrel{(i)}{\Delta \vec{x}_1}_{(3,ES_1^2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_2^2} &= & \sum_{i=0}^3 \stackrel{(i)}{\Delta \vec{x}_1}_{(3,\text{S}_2^2)},\\
\left(\Delta \vec{x}_1\right)_{\text{N}^3\text{LO}}^{C_{2ES^2}} &= & \sum_{i=0}^4 \stackrel{(i)}{\Delta \vec{x}_1}_{(3,ES_2^2)},
\eea
with
\bea
\stackrel{(0)}{ \Delta \vec{x}_1 }_{(3,\text{S}_1 \text{S}_2)} &=& - 	\frac{G}{32 m_{1} r{}^2} \Big[ \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 36 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 30 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} - 48 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \vec{n} - 24 v_{2}^{4} \vec{n} \nn\\ 
	 && - 48 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 48 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 96 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} \nn\\ 
	 && + 39 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2} + 21 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 36 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && + 30 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} - 114 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -120 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && - 180 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 180 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 60 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && + 135 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 90 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 120 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 200 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} - 60 ( \vec{v}_{1}\cdot\vec{n})^{3} \vec{v}_{2} - 60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} + 135 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 155 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} + 140 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} + 70 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) + \vec{S}_{1}\cdot\vec{S}_{2} \big( 3 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 23 v_{1}^2 v_{2}^2 \vec{n} + 54 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} + 34 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \vec{n} - 24 v_{1}^{4} \vec{n} - 30 v_{2}^{4} \vec{n} + 16 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1} \nn\\ 
	 && + 67 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 94 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 64 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} \nn\\ 
	 && - 16 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} - 56 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2} - 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 110 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 26 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} + 38 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -57 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 114 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 186 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 36 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 105 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 189 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 27 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 216 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{1} + 216 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} + 106 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} + 54 ( \vec{v}_{1}\cdot\vec{n})^{3} \vec{v}_{2} \nn\\ 
	 && + 66 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} - 117 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && - 79 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} -360 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 250 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} + 5 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 20 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 28 v_{2}^2 \vec{v}_{1} - 17 v_{1}^2 \vec{v}_{2} + 40 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 12 v_{2}^2 \vec{v}_{2} \nn\\ 
	 && + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 30 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 60 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} + 36 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -180 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 10 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 16 v_{1}^2 \vec{v}_{1} - 56 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 24 v_{2}^2 \vec{v}_{1} + 5 v_{1}^2 \vec{v}_{2} \nn\\ 
	 && + 46 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 40 v_{2}^2 \vec{v}_{2} + 36 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 48 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 96 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && + 84 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 48 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 6 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} - 18 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -180 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 360 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 25 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 12 v_{1}^2 \vec{n} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 10 v_{2}^2 \vec{n} - 26 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 42 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 15 v_{1}^2 \vec{v}_{1} - 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 84 v_{2}^2 \vec{v}_{1} - 4 v_{1}^2 \vec{v}_{2} - 40 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && - 44 v_{2}^2 \vec{v}_{2} -93 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{n} - 15 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 78 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} - 114 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 96 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 102 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} + 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} + 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 330 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 55 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) + \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 17 v_{1}^2 \vec{n} - 18 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 12 v_{2}^2 \vec{n} - 44 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 38 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -90 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 186 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 75 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 8 v_{1}^2 \vec{v}_{1} - 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 16 v_{2}^2 \vec{v}_{1} \nn\\ 
	 && - 13 v_{1}^2 \vec{v}_{2} - 44 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 44 v_{2}^2 \vec{v}_{2} + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 36 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} - 90 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 24 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} - 21 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 180 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 300 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 70 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 3 v_{1}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 11 v_{2}^2 \vec{n} - 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 45 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 \vec{n} \nn\\ 
	 && + 18 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 8 v_{2}^2 \vec{n} - 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -108 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 108 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 45 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 18 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 14 v_{1}^2 v_{2}^2 + 12 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 20 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 20 v_{2}^{4} -6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 36 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 6 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 30 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 9 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 66 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 90 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} - 70 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) - \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \big( 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 34 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 60 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 71 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 11 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 7 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 12 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 45 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 19 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 31 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 v_{2}^2 + 68 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 24 v_{1}^{4} - 70 v_{2}^{4} \nn\\ 
	 && + 75 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 84 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 48 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 21 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 90 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 99 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 180 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 25 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 35 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \big( 24 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 5 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 38 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 34 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 71 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 72 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 19 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 46 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 40 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 62 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -54 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 54 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 59 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{96 m_{1} r{}^3} \Big[ \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 639 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 350 v_{2}^2 \vec{n} - 432 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 1341 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 5012 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 462 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 192 v_{1}^2 \vec{n} + 159 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 1583 v_{2}^2 \vec{n} \nn\\ 
	 && + 768 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 1722 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 513 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 3779 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3072 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 3100 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 47 \vec{v}_{2} -104 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 256 \vec{v}_{1} \nn\\ 
	 && - 652 \vec{v}_{2} -89 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 192 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 522 \vec{v}_{1} \nn\\ 
	 && + 1369 \vec{v}_{2} -4272 \vec{v}_{1}\cdot\vec{n} \vec{n} - 3628 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 1935 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2064 \vec{v}_{1} - 989 \vec{v}_{2} + 896 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 984 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 1307 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 189 \vec{v}_{1}\cdot\vec{v}_{2} - 811 v_{2}^2 -132 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 1636 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 543 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} - \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 984 \vec{v}_{1}\cdot\vec{n} - 103 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 192 v_{1}^2 - 1548 \vec{v}_{1}\cdot\vec{v}_{2} + 575 v_{2}^2 -513 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8990 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \big( 32 \vec{v}_{1}\cdot\vec{n} + 99 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 1215 \vec{v}_{1}\cdot\vec{n} + 4174 \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && + 	\frac{G^2}{192 r{}^3} \Big[ \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 7835 v_{1}^2 \vec{n} - 5591 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 230 v_{2}^2 \vec{n} + 30175 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 761 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 20504 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 5800 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 6114 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 8760 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 4542 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 4016 v_{1}^2 \vec{n} - 7010 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 424 v_{2}^2 \vec{n} + 7729 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 7537 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 8744 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 3100 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 12983 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 21857 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 524 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 6127 \vec{v}_{1} - 8342 \vec{v}_{2} + 10703 \vec{v}_{1}\cdot\vec{n} \vec{n} + 10268 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 293 \vec{v}_{1} - 4903 \vec{v}_{2} -21221 \vec{v}_{1}\cdot\vec{n} \vec{n} + 18277 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 5525 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 520 \vec{v}_{1} + 898 \vec{v}_{2} -21841 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 2392 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 6073 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 398 \vec{v}_{1} + 3503 \vec{v}_{2} \nn\\ 
	 && + 7162 \vec{v}_{1}\cdot\vec{n} \vec{n} - 15008 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2131 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + 443 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 2488 v_{1}^2 - 4816 \vec{v}_{1}\cdot\vec{v}_{2} + 1081 v_{2}^2 + 6823 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 14761 ( \vec{v}_{1}\cdot\vec{n})^{2} - 6082 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \big( 6503 \vec{v}_{1}\cdot\vec{n} + 137 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 3673 \vec{v}_{1}\cdot\vec{n} - 5750 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 2273 v_{1}^2 - 3083 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3863 v_{2}^2 + 11288 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 1594 ( \vec{v}_{1}\cdot\vec{n})^{2} - 11228 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \big( 892 \vec{v}_{1}\cdot\vec{n} + 3841 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 3829 \vec{v}_{1}\cdot\vec{n} + 4642 \vec{v}_{2}\cdot\vec{n} \big) \Big]\nn\\ && +  	\frac{G^3 m_{1}}{4800 r{}^4} \Big[ 31225 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{n} + 55006 \vec{S}_{1}\cdot\vec{S}_{2} \vec{n} + 3511 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} - 1214 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{2}{}^2}{100 m_{1} r{}^4} \Big[ 275 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{n} + 437 \vec{S}_{1}\cdot\vec{S}_{2} \vec{n} - 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} - 703 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}}{128 r{}^4} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} {(8423 - 880 \pi^2)} \vec{n} - 4 \vec{S}_{1}\cdot\vec{S}_{2} {(2593 - 132 \pi^2)} \vec{n} \nn\\ 
	 && - {(3239 - 528 \pi^2)} \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} + 2 {(379 + 264 \pi^2)} \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{ \Delta \vec{x}_1 }_{(3,\text{S}_1 \text{S}_2)} &=& 	\frac{G}{32 m_{1} r} \Big[ \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 22 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 12 v_{2}^2 \vec{v}_{1} + 11 v_{1}^2 \vec{v}_{2} - 32 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && + 10 v_{2}^2 \vec{v}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 72 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && - 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 36 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} + 27 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 20 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 60 v_{2}^2 \vec{v}_{1} + 4 v_{1}^2 \vec{v}_{2} - 80 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 16 v_{2}^2 \vec{v}_{2} \nn\\ 
	 && + 49 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 56 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 48 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && + 98 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 48 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 40 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -36 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 72 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 47 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 16 v_{1}^2 \vec{v}_{1} - 16 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 32 v_{2}^2 \vec{v}_{1} - 7 v_{1}^2 \vec{v}_{2} - 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 37 v_{2}^2 \vec{v}_{2} \nn\\ 
	 && + 24 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 54 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && + 36 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 120 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} - 93 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -60 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 40 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 12 v_{1}^2 \vec{v}_{1} - 54 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 28 v_{2}^2 \vec{v}_{1} + 34 v_{1}^2 \vec{v}_{2} - 36 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 20 v_{2}^2 \vec{v}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{n} + 27 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 70 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 130 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 61 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 40 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && + 100 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 82 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 38 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && - 48 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -144 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 72 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 11 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( v_{1}^2 \vec{n} + 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - v_{2}^2 \vec{n} - 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - v_{2}^2 \vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 4 v_{2}^2 \vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 24 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} \vec{n} + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 11 v_{2}^2 \vec{n} - 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 15 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 6 \vec{v}_{1} + 15 \vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{n} \vec{n} + 8 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 29 v_{1}^2 \vec{n} \nn\\ 
	 && - 42 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 33 v_{2}^2 \vec{n} + 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -132 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 33 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 27 \vec{v}_{1} \nn\\ 
	 && + 7 \vec{v}_{2} -35 \vec{v}_{1}\cdot\vec{n} \vec{n} + 34 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 45 v_{1}^2 \vec{n} - 24 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 22 v_{2}^2 \vec{n} \nn\\ 
	 && + 90 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 36 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 51 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 8 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{1} - 5 \vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 4 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 11 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 5 \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( 20 \vec{v}_{1} + 40 \vec{v}_{1}\cdot\vec{n} \vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 4 v_{1}^2 \vec{n} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 10 v_{2}^2 \vec{n} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 9 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1} + 3 \vec{v}_{2} -4 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 14 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 14 \vec{v}_{1} - 4 \vec{v}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{n} + 13 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 16 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -18 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 22 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \big( v_{1}^2 + 2 v_{2}^2 + 32 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 2 v_{1}^2 + 3 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{2}^2 \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 10 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 8 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 6 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \big( 5 v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \big( 5 \vec{v}_{1}\cdot\vec{v}_{2} + v_{2}^2 \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \big( 7 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 8 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 56 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 72 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 5 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \big( 5 v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( v_{1}^2 - 10 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 5 v_{2}^2 -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 15 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 78 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 22 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 93 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 43 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \big( v_{1}^2 + 15 \vec{v}_{1}\cdot\vec{v}_{2} - 2 v_{2}^2 + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 4 ( \vec{v}_{1}\cdot\vec{n})^{2} - 32 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 17 v_{1}^2 - 7 \vec{v}_{1}\cdot\vec{v}_{2} + 12 v_{2}^2 -10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 19 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 22 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big] - 	\frac{G}{64 m_{1} r} \Big[ \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 2 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 30 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} + 42 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} \nn\\ 
	 && + 22 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2} - 24 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 4 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} - 11 v_{1}^2 \vec{a}_{2} + 17 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} - 39 v_{2}^2 \vec{a}_{2} \nn\\ 
	 && + 48 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 15 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} + 21 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} - 15 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 48 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 90 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 222 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 186 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} - 24 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{a}_{2} \nn\\ 
	 && + 210 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} + 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 120 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{S}_{2} \big( 198 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 98 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} + 41 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} + 96 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1} - 96 v_{2}^2 \vec{a}_{1} \nn\\ 
	 && - 318 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2} + 120 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 75 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} - 260 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} + 71 v_{1}^2 \vec{a}_{2} \nn\\ 
	 && - 146 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} + 149 v_{2}^2 \vec{a}_{2} + 110 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{n} + 42 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 200 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 31 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 22 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 120 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 243 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 113 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 234 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 110 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 134 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 247 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && + 96 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{1} + 78 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 80 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 103 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 170 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 87 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && - 126 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} -141 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 156 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 12 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 11 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 3 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 8 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 11 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 11 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 33 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 14 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 24 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 67 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 26 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 38 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 17 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 32 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} - 81 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} - 129 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 3 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 8 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 3 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 2 v_{2}^2 \vec{n} - 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 53 \vec{v}_{2} -24 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 7 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 4 v_{2}^2 \vec{n} + 31 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 26 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -36 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 35 \vec{v}_{2} -18 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 46 \vec{v}_{1}\cdot\vec{a}_{1} \vec{n} - 16 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 27 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 24 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 46 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1} - 59 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 96 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1} + 96 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && + 40 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 32 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 41 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 90 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 33 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 138 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 48 \vec{a}_{1} - 5 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 33 \vec{v}_{1} - 4 \vec{v}_{2} + 7 \vec{v}_{1}\cdot\vec{n} \vec{n} - 28 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 8 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} + 14 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 9 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 20 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 8 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} -33 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} - 69 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 14 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 3 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 8 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 9 \vec{v}_{2} -4 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( 24 \vec{a}_{1} - 29 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 53 v_{1}^2 \vec{n} - 73 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 61 v_{2}^2 \vec{n} + 90 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 36 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 114 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 86 \vec{v}_{1} - 29 \vec{v}_{2} + 128 \vec{v}_{1}\cdot\vec{n} \vec{n} - 91 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( 56 \vec{v}_{1} - 72 \vec{v}_{2} -56 \vec{v}_{1}\cdot\vec{n} \vec{n} + 31 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 7 v_{1}^2 \vec{n} \nn\\ 
	 && - 13 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 29 v_{2}^2 \vec{n} - 22 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 126 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 34 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 106 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 108 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 4 \vec{v}_{1} + 17 \vec{v}_{2} + 11 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 41 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \big( 53 \vec{v}_{1} + 91 \vec{v}_{1}\cdot\vec{n} \vec{n} - 66 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 32 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 16 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 31 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 41 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 62 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -102 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 168 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \big( 34 \vec{a}_{1}\cdot\vec{v}_{2} + 16 \vec{v}_{1}\cdot\vec{a}_{2} + 17 \vec{v}_{2}\cdot\vec{a}_{2} -48 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 32 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 119 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1} \big( 17 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{2}^2 + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 28 \vec{v}_{1}\cdot\vec{a}_{2} - 10 \vec{v}_{2}\cdot\vec{a}_{2} -16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 31 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{1} \big( 11 v_{1}^2 - 21 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 + 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} + 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 86 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 38 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 52 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 72 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 32 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 85 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 105 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 244 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 34 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 342 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 210 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 84 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \big( 70 \vec{a}_{1}\cdot\vec{v}_{2} - 11 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{a}_{2} -24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 49 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 91 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2} \big( 53 \vec{v}_{1}\cdot\vec{v}_{2} - 40 v_{2}^2 -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 32 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 318 \vec{v}_{1}\cdot\vec{a}_{1} - 144 \vec{a}_{1}\cdot\vec{v}_{2} - 173 \vec{v}_{1}\cdot\vec{a}_{2} + 264 \vec{v}_{2}\cdot\vec{a}_{2} -78 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 137 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 154 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{2} \big( 89 v_{1}^2 \nn\\ 
	 && - 193 \vec{v}_{1}\cdot\vec{v}_{2} + 175 v_{2}^2 + 200 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} - 158 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big]\nn\\ && +  	\frac{G^2}{192 r{}^2} \Big[ \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 928 \vec{v}_{1} + 103 \vec{v}_{2} + 776 \vec{v}_{1}\cdot\vec{n} \vec{n} + 92 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 4 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 932 \vec{v}_{1} - 106 \vec{v}_{2} + 233 \vec{v}_{1}\cdot\vec{n} \vec{n} + 275 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 22 \vec{v}_{1} \nn\\ 
	 && + 1483 \vec{v}_{2} -1162 \vec{v}_{1}\cdot\vec{n} \vec{n} + 3146 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 1954 \vec{v}_{1} \nn\\ 
	 && + 733 \vec{v}_{2} -1709 \vec{v}_{1}\cdot\vec{n} \vec{n} - 218 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 1607 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && - 3233 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{n} + 3400 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} + 274 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && + 175 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + 2311 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} - 2252 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 3674 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \big( 1975 \vec{v}_{1}\cdot\vec{n} - 2804 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 935 \vec{v}_{1}\cdot\vec{n} - 1174 \vec{v}_{2}\cdot\vec{n} \big) + 10 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \big( 136 \vec{v}_{1}\cdot\vec{n} + 43 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 2293 \vec{v}_{1}\cdot\vec{n} - 1967 \vec{v}_{2}\cdot\vec{n} \big) + 628 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1} + 2020 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \nn\\ 
	 && + 2392 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} + 358 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} + 868 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2} - 572 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \nn\\ 
	 && + 3850 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} - 914 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] - 	\frac{G^2 m_{2}}{32 m_{1} r{}^2} \Big[ 94 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 301 \vec{v}_{2} -389 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 8 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 32 \vec{v}_{1} - 7 \vec{v}_{2} -37 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 144 \vec{v}_{1} + 2 \vec{v}_{2} -176 \vec{v}_{1}\cdot\vec{n} \vec{n} + 271 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 184 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && - 28 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} + 207 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} - 469 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} + 96 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 4 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \big( 31 \vec{v}_{1}\cdot\vec{n} - 58 \vec{v}_{2}\cdot\vec{n} \big) - 14 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 37 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{v}_{2}\cdot\vec{n} \big) + 60 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1} - 112 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1} + 301 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2} + 136 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \nn\\ 
	 && + 10 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] + 	\frac{G^2}{384 r{}^2} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 118 \vec{a}_{1} + 1273 \vec{a}_{2} + 284 \vec{a}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 223 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{S}_{2} \big( 718 \vec{a}_{1} + 205 \vec{a}_{2} -92 \vec{a}_{1}\cdot\vec{n} \vec{n} - 161 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 1981 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{n} + 4364 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{n} + 380 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 2902 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 1913 \vec{a}_{1}\cdot\vec{n} - 2116 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 2006 \vec{a}_{1}\cdot\vec{n} - 1933 \vec{a}_{2}\cdot\vec{n} \big) - 1522 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1} + 1886 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{1} \nn\\ 
	 && + 4250 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2} - 1822 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{2} \Big] + 	\frac{G^2 m_{2}}{192 m_{1} r{}^2} \Big[ \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 826 \vec{a}_{2} \nn\\ 
	 && + 1289 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 32 \vec{S}_{1}\cdot\vec{S}_{2} \big( 25 \vec{a}_{2} -2 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 7 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 482 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} - 1643 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} + 1045 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} + 583 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{1} \nn\\ 
	 && + 7 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{ \Delta \vec{x}_1 }_{(3,\text{S}_1 \text{S}_2)} &=&- 	\frac{G}{192 m_{1}} \Big[ ( \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 72 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{n} - 22 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} + 34 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 70 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 72 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2} + 64 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} - 73 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} + 169 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} -6 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 42 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 360 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{n} + 287 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 281 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && + 71 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} - 576 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1} + 360 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2} - 83 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} - 328 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} \nn\\ 
	 && + 322 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} + 145 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} - 151 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 107 \dot{\vec{a}}_{2} -38 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 25 \dot{\vec{a}}_{2} + 74 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 216 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2} - 72 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} \vec{n} - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 576 \dot{\vec{a}}_{1} + 19 \dot{\vec{a}}_{2} \nn\\ 
	 && + 68 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + 360 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 71 \dot{\vec{a}}_{2} -62 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( 331 \vec{v}_{1} - 217 \vec{v}_{2} + 29 \vec{v}_{1}\cdot\vec{n} \vec{n} - 149 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 29 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && + 5 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \big( 115 \vec{v}_{1} - 106 \vec{v}_{2} -7 \vec{v}_{1}\cdot\vec{n} \vec{n} + 49 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 142 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 136 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 108 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - 85 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 73 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + 25 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} - 49 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 70 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 216 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} - 46 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 2 \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{S}_{1} \big( 41 \vec{v}_{1}\cdot\vec{n} - 29 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 475 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 517 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -72 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 101 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 85 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 41 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} - 216 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 360 \dot{\vec{a}}_{1}\cdot\vec{n} + 41 \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{S}_{2} \big( 262 \vec{v}_{1}\cdot\vec{n} - 259 \vec{v}_{2}\cdot\vec{n} \big)) \nn\\ 
	 && + (6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 8 \vec{a}_{1}\cdot\vec{a}_{2} \vec{n} + 2 a_{2}^2 \vec{n} - 4 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} + 4 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2} + 35 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{S}_{2} \big( 92 \vec{a}_{1}\cdot\vec{a}_{2} \vec{n} - 59 a_{2}^2 \vec{n} - 60 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} - 16 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2} + 61 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 8 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 9 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 48 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 3 \vec{a}_{2} \nn\\ 
	 && + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 44 \vec{a}_{1} + 16 \vec{a}_{2} + 23 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 408 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 12 \vec{a}_{1} - 45 \vec{a}_{2} + 20 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 84 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 246 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} + 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \big( 7 \vec{a}_{1}\cdot\vec{a}_{2} + 5 a_{2}^2 + \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 60 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} - 12 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{1} \big( \vec{a}_{1}\cdot\vec{n} + 2 \vec{a}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \big( 48 \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 75 a_{2}^2 + 4 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 228 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{2} \big( 16 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 89 \vec{a}_{2}\cdot\vec{n} \big)) - 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 3 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 3 v_{2}^2 \vec{n} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \big) \nn\\ 
	 && + 24 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 9 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 3 v_{2}^2 \vec{n} - 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 2 v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 9 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 12 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 2 v_{1}^2 \vec{n} - 24 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 5 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 23 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 4 v_{1}^2 \vec{n} - 9 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 6 v_{2}^2 \vec{n} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 40 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 31 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 6 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( 16 v_{1}^2 \vec{n} - 83 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 47 v_{2}^2 \vec{n} + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 38 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 59 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 17 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 24 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 13 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 6 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 4 \vec{v}_{1} - 17 \vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 10 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 24 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 72 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{v}_{2} \nn\\ 
	 && + 72 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} \vec{n} - 48 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{1} + 2 \vec{v}_{2} + 5 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 16 \vec{v}_{1} - 24 \vec{v}_{2} -16 \vec{v}_{1}\cdot\vec{n} \vec{n} - 15 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 72 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && - 6 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 22 \vec{v}_{1} + 12 \vec{v}_{2} + 22 \vec{v}_{1}\cdot\vec{n} \vec{n} + 11 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 258 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 12 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 40 \vec{v}_{1} - 12 \vec{v}_{2} -4 \vec{v}_{1}\cdot\vec{n} \vec{n} - 17 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 384 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 24 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 18 \vec{v}_{1} - 5 \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 216 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 4 \vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 120 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + 36 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1} \nn\\ 
	 && - 5 \vec{v}_{2} + 4 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 72 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 16 \vec{v}_{1} - 11 \vec{v}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{n} + 18 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 84 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 66 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 6 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \big( 2 v_{1}^2 - 17 \vec{v}_{1}\cdot\vec{v}_{2} - 10 v_{2}^2 -10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 ( \vec{v}_{1}\cdot\vec{n})^{2} + 16 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 6 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} + 29 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 7 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) + 24 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 7 \vec{v}_{1}\cdot\vec{v}_{2} - 5 v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 24 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} - 24 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 24 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1} \big( 3 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 \big) + 72 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} - 24 \vec{S}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \big( 2 v_{2}^2 + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 72 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 9 \vec{v}_{1}\cdot\vec{n} + 8 \vec{v}_{2}\cdot\vec{n} \big) - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 2 v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{v}_{2} - 25 v_{2}^2 \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 24 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} + 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 32 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 31 \vec{v}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2} \big( 8 v_{1}^2 - 48 \vec{v}_{1}\cdot\vec{v}_{2} + 59 v_{2}^2 -15 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 29 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 6 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} - 29 \vec{v}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2} \big( 19 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 29 \vec{v}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G}{32 m_{1}} \Big[ 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 8 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 15 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 5 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 9 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 17 \vec{S}_{1}\cdot\vec{S}_{2} ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 16 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 58 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 41 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 60 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 48 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} + 44 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 59 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 79 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 8 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} + 8 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 4 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 37 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 31 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 70 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 32 \vec{v}_{1}\cdot\vec{a}_{1} \vec{n} - 84 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 127 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 115 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 32 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 66 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 48 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} + 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} - 50 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 14 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && - 81 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 25 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 11 \vec{a}_{2} \nn\\ 
	 && + 13 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 16 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2} - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 13 \vec{a}_{2} + 6 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 21 \vec{a}_{2} + 11 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 20 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{2} - 12 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{n} \nn\\ 
	 && + 12 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{v}_{2} - 28 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{v}_{2} + 16 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 2 \vec{v}_{1} - 2 \vec{v}_{2} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 24 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{n} - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 48 \vec{a}_{1} + 53 \vec{a}_{2} + 23 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 76 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 48 \vec{a}_{1} - 19 \vec{a}_{2} -5 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 16 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} + 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 5 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 4 \vec{a}_{2} -11 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 8 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 14 \vec{v}_{1} \nn\\ 
	 && - 3 \vec{v}_{2} -10 \vec{v}_{1}\cdot\vec{n} \vec{n} - 38 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 39 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} - 16 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 56 \vec{v}_{1} - 19 \vec{v}_{2} -8 \vec{v}_{1}\cdot\vec{n} \vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 58 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 33 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{n} + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 19 \vec{v}_{2} + 9 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 29 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \big( 71 \vec{v}_{1} - 59 \vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} \vec{n} + 34 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 39 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} - 27 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} - 14 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} ( \vec{a}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \big( 16 \vec{a}_{1}\cdot\vec{v}_{2} - 10 \vec{v}_{1}\cdot\vec{a}_{2} + 40 \vec{v}_{2}\cdot\vec{a}_{2} + 17 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 44 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1} \big( 3 \vec{a}_{1}\cdot\vec{n} - 8 \vec{a}_{2}\cdot\vec{n} \big) - 12 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1} \vec{v}_{1}\cdot\vec{n} - 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1} \big( 4 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{a}_{2}\cdot\vec{n} \big) + \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{S}_{1} \big( 35 \vec{v}_{1}\cdot\vec{n} - 22 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 24 \vec{a}_{1}\cdot\vec{v}_{2} + 16 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 17 \vec{v}_{2}\cdot\vec{a}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 8 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} - 24 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 7 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} - \vec{S}_{2}\cdot\vec{a}_{2} \dot{\vec{S}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \big) + 7 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} ( \vec{a}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \big( 28 \vec{a}_{1}\cdot\vec{v}_{2} + 22 \vec{v}_{1}\cdot\vec{a}_{2} - 13 \vec{v}_{2}\cdot\vec{a}_{2} -12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 35 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 28 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} - 12 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} + \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2} \big( 44 \vec{a}_{1}\cdot\vec{n} + 47 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{S}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} + 59 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 32 \vec{v}_{1}\cdot\vec{a}_{1} - 32 \vec{a}_{1}\cdot\vec{v}_{2} - 128 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 175 \vec{v}_{2}\cdot\vec{a}_{2} -4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 31 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 43 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \big( 24 \vec{a}_{1}\cdot\vec{n} - 53 \vec{a}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2} \big( \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 8 \vec{a}_{1}\cdot\vec{n} - 31 \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{S}}_{2} \big( 94 \vec{v}_{1}\cdot\vec{n} - 149 \vec{v}_{2}\cdot\vec{n} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{96 m_{1} r} \Big[ 336 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{n} + 181 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} - 332 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \vec{n} - 14 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \nn\\ 
	 && - 336 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} + 253 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big] + 	\frac{G^2}{96 r} \Big[ 80 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{n} - 742 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \vec{n} \nn\\ 
	 && + 236 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{n} + 500 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{n} + 302 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} + 20 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \vec{n} \nn\\ 
	 && - 313 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} + 206 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} + 302 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1} + 308 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} - 778 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \nn\\ 
	 && + 335 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{ \Delta \vec{x}_1 }_{(3,\text{S}_1 \text{S}_2)} &=&- 	\frac{G r}{192 m_{1}} \Big[ ( \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 73 \dot{\vec{a}}_{2} + 2 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 280 \dot{\vec{a}}_{2} + 73 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 169 \dot{\vec{a}}_{2} + 14 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 148 \dot{\vec{a}}_{2} + 73 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 149 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 5 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 14 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 74 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && - 74 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 14 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 101 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} + 115 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 106 \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{2} \vec{S}_{1} + 22 \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \dot{\vec{S}}_{1} - 332 \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{S}_{2} - 392 \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \dot{\vec{S}}_{2}) \nn\\ 
	 && + ( \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 25 \ddot{\vec{a}}_{2} + 2 \ddot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 32 \ddot{\vec{a}}_{2} - \ddot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - 29 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\ddot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && - 14 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\ddot{\vec{a}}_{2} \vec{n} - 14 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1} \ddot{\vec{a}}_{2}\cdot\vec{n} + 43 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2} \ddot{\vec{a}}_{2}\cdot\vec{n} + 22 \vec{S}_{2}\cdot\ddot{\vec{a}}_{2} \vec{S}_{1} \nn\\ 
	 && - 20 \vec{S}_{1}\cdot\ddot{\vec{a}}_{2} \vec{S}_{2}) + 24 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{v}_{2} + 24 \dddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 2 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{2} - 24 \ddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 7 \vec{v}_{2} + 2 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 12 \vec{v}_{1} \nn\\ 
	 && - 9 \vec{v}_{2} -4 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 6 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \big( 4 \vec{v}_{1} + 22 \vec{v}_{2} -32 \vec{v}_{1}\cdot\vec{n} \vec{n} + 13 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{n} \big( 40 \vec{v}_{1} - 31 \vec{v}_{2} -4 \vec{v}_{1}\cdot\vec{n} \vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\dddot{\vec{S}}_{2} \big( 80 \vec{v}_{1} \nn\\ 
	 && - 14 \vec{v}_{2} -28 \vec{v}_{1}\cdot\vec{n} \vec{n} - 41 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 28 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{n} - 36 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && - 96 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} + 40 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} - 22 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + 102 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 48 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} + 72 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} + 48 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 40 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 4 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \big( 7 \vec{v}_{1}\cdot\vec{n} - 10 \vec{v}_{2}\cdot\vec{n} \big) - 12 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 24 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} + 120 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2} \big( 16 \vec{v}_{1}\cdot\vec{n} + 15 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2} \big( 20 \vec{v}_{1}\cdot\vec{n} + 73 \vec{v}_{2}\cdot\vec{n} \big) - 68 \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1} + 32 \dddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1} + 12 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \nn\\ 
	 && - 24 \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} - 48 \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2} + 168 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} + 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2} + 156 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2} \nn\\ 
	 && - 68 \vec{S}_{1}\cdot\vec{v}_{1} \dddot{\vec{S}}_{2} - 28 \vec{S}_{1}\cdot\vec{v}_{2} \dddot{\vec{S}}_{2} \Big] + 	\frac{G r}{32 m_{1}} \Big[ 4 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 4 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 2 \vec{a}_{2} -3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 9 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 51 \vec{a}_{2} \nn\\ 
	 && + 11 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 35 \vec{a}_{2} + 4 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( 26 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{n} + 19 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} - 9 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{n} + 8 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} + 16 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} + 16 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} - \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 31 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2} \big( 4 \vec{a}_{1}\cdot\vec{n} + 29 \vec{a}_{2}\cdot\vec{n} \big) + 4 \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1} - 20 \ddot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{S}_{1} \nn\\ 
	 && - \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \dot{\vec{S}}_{1} - 8 \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{S}_{2} + 55 \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \dot{\vec{S}}_{2} - 4 \vec{S}_{1}\cdot\vec{a}_{1} \ddot{\vec{S}}_{2} + 70 \vec{S}_{1}\cdot\vec{a}_{2} \ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(4)}{ \Delta \vec{x}_1 }_{(3,\text{S}_1 \text{S}_2)} &=&- 	\frac{G r{}^2}{48 m_{1}} \Big[ 12 \ddot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \vec{n} - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} - 2 \dot{\vec{S}}_{1}\cdot\dddot{\vec{S}}_{2} \vec{n} + \vec{S}_{1}\cdot\vec{n} \ddddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 7 \vec{S}_{1}\cdot\ddddot{\vec{S}}_{2} \vec{n} + \ddddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1} - 2 \dddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1} - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2} + 10 \dot{\vec{S}}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2} \nn\\ 
	 && - 11 \vec{S}_{1}\cdot\vec{n} \ddddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(3,\text{S}_1^2)}&=& 	\frac{G m_{2}}{128 m_{1}{}^2 r{}^2} \Big[ S_{1}^2 \big( 480 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 242 v_{1}^2 v_{2}^2 \vec{n} + 224 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} - 344 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \vec{n} \nn\\ 
	 && - 121 v_{1}^{4} \vec{n} + 10 v_{2}^{4} \vec{n} + 48 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1} + 408 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 544 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} \nn\\ 
	 && - 1256 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 180 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 620 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} - 32 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2} \nn\\ 
	 && - 516 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 560 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 1104 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 160 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} \nn\\ 
	 && - 424 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -768 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 528 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 288 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 108 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 726 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 504 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 180 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 720 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && + 1020 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 660 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} + 552 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && - 696 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 432 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} + 540 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 600 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} + 180 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 36 v_{1}^2 \vec{v}_{1} - 36 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} \nn\\ 
	 && + 36 v_{2}^2 \vec{v}_{1} + 4 v_{1}^2 \vec{v}_{2} - 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 19 v_{2}^2 \vec{v}_{2} -36 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 36 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 9 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 27 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 90 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 45 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 22 v_{1}^2 \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 7 v_{2}^2 \vec{v}_{1} + v_{1}^2 \vec{v}_{2} -3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 12 v_{1}^2 \vec{n} + 84 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 45 v_{2}^2 \vec{n} - 44 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 110 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -84 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 117 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 320 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 162 v_{1}^2 v_{2}^2 + 80 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 124 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 133 v_{1}^{4} + 10 v_{2}^{4} -192 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 144 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 54 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 318 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 180 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 270 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 360 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} + 180 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 48 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 50 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 116 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 250 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 57 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 155 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -150 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 243 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 165 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 64 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 29 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 172 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 106 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -141 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 186 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 108 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 6 \big( v_{1}^2 v_{2}^2 \vec{n} + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 28 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} \nn\\ 
	 && + 18 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} - 14 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 10 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 4 \big( 30 v_{1}^2 \vec{n} - 112 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 44 v_{2}^2 \vec{n} + 39 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 52 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 132 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 126 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 4 \big( 15 v_{1}^2 \vec{n} + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}}{192 m_{1} r{}^3} \Big[ S_{1}^2 \big( 1236 v_{1}^2 \vec{n} + 952 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 1128 v_{2}^2 \vec{n} + 7311 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 4196 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 2306 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 1647 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 11198 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 10506 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 1443 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 2289 \vec{v}_{1} \nn\\ 
	 && - 1814 \vec{v}_{2} -14568 \vec{v}_{1}\cdot\vec{n} \vec{n} + 3728 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 608 \vec{v}_{1} \nn\\ 
	 && - 252 \vec{v}_{2} -2117 \vec{v}_{1}\cdot\vec{n} \vec{n} - 840 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 1918 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 1593 v_{1}^2 - 3808 \vec{v}_{1}\cdot\vec{v}_{2} + 1032 v_{2}^2 -12662 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 13782 ( \vec{v}_{1}\cdot\vec{n})^{2} - 195 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 10743 \vec{v}_{1}\cdot\vec{n} - 4868 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 5810 \vec{v}_{1}\cdot\vec{n} + 351 \vec{v}_{2}\cdot\vec{n} \big) - 4 \big( 1314 v_{1}^2 \vec{n} - 1397 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 24 v_{2}^2 \vec{n} \nn\\ 
	 && + 1419 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 322 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 76 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 1032 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -1824 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 1008 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 648 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 12 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && + 1152 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G^2 m_{2}{}^2}{64 m_{1}{}^2 r{}^3} \Big[ 2 S_{1}^2 \big( 58 v_{1}^2 \vec{n} - 236 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 215 v_{2}^2 \vec{n} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 128 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 223 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 54 \vec{v}_{1} - 157 \vec{v}_{2} -175 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 37 \vec{v}_{1} - 197 \vec{v}_{2} -219 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 480 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 116 v_{1}^2 - 320 \vec{v}_{1}\cdot\vec{v}_{2} + 169 v_{2}^2 -250 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 16 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 345 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 19 \vec{v}_{1}\cdot\vec{n} - 36 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 33 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 79 \vec{v}_{2}\cdot\vec{n} \big) - 3 \big( 23 v_{2}^2 \vec{n} - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -25 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 112 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 388 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^3 m_{2}{}^2}{384 m_{1} r{}^4} \Big[ 5446 S_{1}^2 \vec{n} + 1173 \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} - 6619 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big] - 	\frac{3 G^3 m_{2}{}^3}{16 m_{1}{}^2 r{}^4} \Big[ 6 S_{1}^2 \vec{n} \nn\\ 
	 && + \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} - 7 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big] + 	\frac{G^3 m_{2}}{4900 r{}^4} \Big[ 6459 S_{1}^2 \vec{n} + 21150 \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 14738 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(3,\text{S}_1^2)}&=& 	\frac{1}{64 m_{1}{}^2} \Big[ 4 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} v_{1}^{4} \vec{v}_{1} - 6 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} v_{1}^2 \vec{v}_{1} - 3 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} v_{1}^{4} + 5 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} v_{1}^{4} \Big] \nn\\ 
	 && + 	\frac{1}{128 m_{1}{}^2} \Big[ 5 S_{1}^2 \big( 8 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1} - 11 v_{1}^{4} \vec{a}_{1} \big) - 56 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} v_{1}^2 \vec{v}_{1} \nn\\ 
	 && + 55 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} v_{1}^{4} - 4 \big( 7 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1} - 11 v_{1}^2 \vec{a}_{1} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \Big]\nn\\ && +  	\frac{G m_{2}}{32 m_{1}{}^2 r} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( v_{2}^2 \vec{v}_{1} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \big) + 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( v_{1}^2 \vec{v}_{1} + 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} \nn\\ 
	 && - 14 v_{2}^2 \vec{v}_{1} - 4 v_{1}^2 \vec{v}_{2} - 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 16 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( v_{2}^2 \vec{n} + 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 3 v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1} - 8 \vec{v}_{2} \big) - 44 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 26 \vec{v}_{1} \nn\\ 
	 && + 5 \vec{v}_{2} -17 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 20 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 22 \vec{v}_{1} \nn\\ 
	 && + 7 \vec{v}_{2} -15 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 6 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 6 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 7 v_{1}^2 \nn\\ 
	 && - 10 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 6 v_{1}^2 + 15 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 13 v_{2}^2 -15 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 6 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 6 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \big( 12 v_{1}^2 \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\vec{v}_{2} + 17 v_{2}^2 + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \big( 14 v_{1}^2 + 21 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 13 v_{2}^2 -17 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big] + 	\frac{G m_{2}}{128 m_{1}{}^2 r} \Big[ S_{1}^2 \big( 176 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1} \nn\\ 
	 && - 80 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 180 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} + 112 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} - 296 v_{1}^2 \vec{a}_{1} + 144 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1} \nn\\ 
	 && + 48 v_{2}^2 \vec{a}_{1} - 176 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2} + 128 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 492 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} - 438 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} \nn\\ 
	 && - 53 v_{1}^2 \vec{a}_{2} + 556 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} - 411 v_{2}^2 \vec{a}_{2} -80 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{n} + 128 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 93 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} + 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} - 61 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 28 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 122 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 80 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 228 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 440 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 240 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} - 208 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{1} \nn\\ 
	 && - 128 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 252 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 444 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 348 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 105 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{a}_{2} + 414 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} -156 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 21 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 198 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 15 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 18 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 2 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 32 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} + 10 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 58 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 18 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 7 v_{2}^2 \vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -21 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 90 \vec{v}_{1} - 169 \vec{v}_{2} -63 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 40 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 80 \vec{a}_{1} + 11 \vec{a}_{2} + 5 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 39 \vec{v}_{1} - 9 \vec{v}_{2} + 49 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( v_{1}^2 \vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 52 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 54 \vec{v}_{1} + 86 \vec{v}_{2} -17 \vec{v}_{1}\cdot\vec{n} \vec{n} - 6 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 88 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 20 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 28 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 14 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 65 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 52 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 61 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 68 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 122 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -156 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 18 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 42 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 198 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 4 \vec{v}_{1}\cdot\vec{a}_{1} + 30 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 59 \vec{v}_{1}\cdot\vec{a}_{2} + 56 \vec{v}_{2}\cdot\vec{a}_{2} + 82 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 123 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 220 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} \big( 37 v_{1}^2 - 18 \vec{v}_{1}\cdot\vec{v}_{2} - 6 v_{2}^2 -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 26 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 58 \vec{v}_{1}\cdot\vec{a}_{1} - 114 \vec{a}_{1}\cdot\vec{v}_{2} - 190 \vec{v}_{1}\cdot\vec{a}_{2} + 219 \vec{v}_{2}\cdot\vec{a}_{2} + 98 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 150 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 222 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \big( 7 v_{1}^2 + 540 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 411 v_{2}^2 -444 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 90 ( \vec{v}_{1}\cdot\vec{n})^{2} + 414 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \big( 32 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} \nn\\ 
	 && - 36 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} + 15 v_{1}^2 \vec{a}_{2} + 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} + 36 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 2 \big( 96 \vec{a}_{1} \nn\\ 
	 && + 115 \vec{a}_{2} -3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 64 \vec{a}_{1} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}}{48 m_{1} r{}^2} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 439 \vec{v}_{1} + 24 \vec{v}_{2} + 368 \vec{v}_{1}\cdot\vec{n} \vec{n} - 252 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 2017 \vec{v}_{1} - 240 \vec{v}_{2} -2675 \vec{v}_{1}\cdot\vec{n} \vec{n} + 888 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 1516 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && - 451 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{n} + 948 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} - 624 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 10 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( 88 \vec{v}_{1}\cdot\vec{n} + 45 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 905 \vec{v}_{1}\cdot\vec{n} - 747 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 452 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} + 447 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} + 1901 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} - 855 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}{}^2}{8 m_{1}{}^2 r{}^2} \Big[ \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \vec{v}_{1} + 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( \vec{v}_{1}\cdot\vec{n} \vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( \vec{v}_{1}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} + 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} - 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} + 12 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \Big] + 	\frac{G^2 m_{2}}{384 m_{1} r{}^2} \Big[ 2 S_{1}^2 \big( 1411 \vec{a}_{1} - 159 \vec{a}_{2} -1707 \vec{a}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 645 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 2985 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{n} + 1056 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 427 \vec{a}_{1}\cdot\vec{n} - 542 \vec{a}_{2}\cdot\vec{n} \big) + 12 \big( 57 \vec{a}_{1} - 88 \vec{a}_{2} -64 \vec{a}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 36 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 3590 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} + 318 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}{}^2}{384 m_{1}{}^2 r{}^2} \Big[ S_{1}^2 \big( 288 \vec{a}_{1} - 751 \vec{a}_{2} -96 \vec{a}_{1}\cdot\vec{n} \vec{n} - 75 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 120 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{n} - 838 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} + 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 8 \vec{a}_{1}\cdot\vec{n} + 415 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \big( 48 \vec{a}_{1} + 539 \vec{a}_{2} -207 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 288 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} + 751 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\Delta \vec{x}_1}_{(3,\text{S}_1^2)}&=& 	\frac{G m_{2}}{192 m_{1}{}^2} \Big[ (6 S_{1}^2 \big( 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 9 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 15 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} - 48 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1} + 39 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 46 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} + 87 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} -2 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} + 9 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \dot{\vec{a}}_{2} - \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + 84 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1} - 90 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 9 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -2 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} + 9 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 90 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 288 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} - 234 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{S}_{1} \big( 46 \vec{v}_{1}\cdot\vec{n} - 87 \vec{v}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} ( \vec{S}_{1}\cdot\vec{n})^{2}) + ( S_{1}^2 \big( 71 \vec{a}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 45 a_{2}^2 \vec{n} - 331 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} - 169 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2} + 630 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} -7 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 17 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 28 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1} - 62 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 71 \vec{a}_{1}\cdot\vec{a}_{2} - 45 a_{2}^2 -7 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 331 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \big( 169 \vec{a}_{1}\cdot\vec{n} - 630 \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} ( \vec{S}_{1}\cdot\vec{n})^{2}) - 6 \dot{S}_{1}^2 \big( v_{2}^2 \vec{n} \nn\\ 
	 && - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 12 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( v_{2}^2 \vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 144 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 168 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 84 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} \Big] \nn\\ 
	 && + 	\frac{G m_{2}}{64 m_{1}{}^2} \Big[ 15 S_{1}^2 ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} + 8 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 2 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 7 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} \big) + 16 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{a}_{2} - 16 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1} + 16 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{1} \nn\\ 
	 && - 16 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{n} - 15 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} ( \vec{a}_{2}\cdot\vec{n})^{2} + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( \vec{v}_{1}\cdot\vec{a}_{2} - 5 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 5 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 62 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} - 48 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 54 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} - 2 \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \big( 15 \vec{v}_{1}\cdot\vec{n} - 43 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 9 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 5 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + 72 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 54 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + 2 \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{S}}_{1} \big( 23 \vec{v}_{1}\cdot\vec{n} - 43 \vec{v}_{2}\cdot\vec{n} \big) \Big]\nn\\ && - 	\frac{G^2 m_{2}}{192 m_{1} r} \Big[ 141 \dot{S}_{1}^2 \vec{n} - 320 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{n} - 140 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \vec{n} - 384 \vec{n} ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 359 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} + 243 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} + 1075 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{\Delta \vec{x}_1}_{(3,\text{S}_1^2)}&=& 	\frac{G m_{2} r}{64 m_{1}{}^2} \Big[ (2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 30 \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{S}_{1} + 30 \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \dot{\vec{S}}_{1}) \nn\\ 
	 && - (3 S_{1}^2 \big( 15 \ddot{\vec{a}}_{2} - \ddot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \ddot{\vec{a}}_{2}\cdot\vec{n} - 45 \vec{S}_{1}\cdot\ddot{\vec{a}}_{2} \vec{S}_{1}) \Big] \nn\\ 
	 && + 	\frac{G m_{2} r}{128 m_{1}{}^2} \Big[ 5 \dot{S}_{1}^2 \big( 15 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 4 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 15 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 3 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 5 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} - 45 \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{S}_{1} - 75 \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \dot{\vec{S}}_{1} \nn\\ 
	 && - 15 \vec{S}_{1}\cdot\vec{a}_{2} \ddot{\vec{S}}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(3,ES_1^2)} &=& 	\frac{G m_{2}}{32 m_{1}{}^2 r{}^2} \Big[ S_{1}^2 \big( 16 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 14 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} - 20 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \vec{n} + 18 v_{2}^{4} \vec{n} \nn\\ 
	 && - 32 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1} + 16 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 80 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} \nn\\ 
	 && + 64 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 16 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2} - 16 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 14 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} - 46 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -48 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 120 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 18 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 24 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 18 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 9 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 44 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} + 60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 18 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 44 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} + 90 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} - 25 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 8 v_{1}^2 \vec{v}_{1} - 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} \nn\\ 
	 && + 2 v_{2}^2 \vec{v}_{1} - v_{1}^2 \vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + v_{2}^2 \vec{v}_{2} + 15 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 36 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 21 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 18 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 5 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 v_{1}^2 \vec{v}_{1} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 4 v_{2}^2 \vec{v}_{1} - 2 v_{1}^2 \vec{v}_{2} - 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - v_{2}^2 \vec{v}_{2} \nn\\ 
	 && + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 10 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( v_{1}^2 \vec{n} - 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 9 v_{2}^2 \vec{n} + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 21 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - v_{1}^2 v_{2}^2 - \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 2 v_{1}^{4} \nn\\ 
	 && - 4 v_{2}^{4} -15 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 3 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 39 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} - 35 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 16 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -3 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 14 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 26 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 21 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 28 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - \big( 6 v_{1}^2 v_{2}^2 \vec{n} \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} + 12 v_{2}^{4} \vec{n} - 24 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} \nn\\ 
	 && + 72 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 18 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} \nn\\ 
	 && - 90 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 30 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 90 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 75 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 60 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 100 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} + 90 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 100 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} + 70 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} + 35 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 4 \big( v_{1}^2 \vec{n} \nn\\ 
	 && - 3 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - v_{2}^2 \vec{n} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 2 \big( 2 v_{1}^2 \vec{n} - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 11 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 18 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}}{192 m_{1} r{}^3} \Big[ S_{1}^2 \big( 109 v_{1}^2 \vec{n} + 498 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 559 v_{2}^2 \vec{n} + 2996 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 1992 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 2088 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 1636 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 3714 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 1978 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 1208 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3554 \vec{v}_{1} \nn\\ 
	 && - 2181 \vec{v}_{2} -2384 \vec{v}_{1}\cdot\vec{n} \vec{n} + 681 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 1107 \vec{v}_{1} \nn\\ 
	 && - 1021 \vec{v}_{2} -1797 \vec{v}_{1}\cdot\vec{n} \vec{n} - 338 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 1704 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 517 v_{1}^2 - 3330 \vec{v}_{1}\cdot\vec{v}_{2} + 2453 v_{2}^2 + 11706 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 5530 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 6518 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 1069 \vec{v}_{1}\cdot\vec{n} - 1452 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 1026 \vec{v}_{1}\cdot\vec{n} - 1415 \vec{v}_{2}\cdot\vec{n} \big) - 2 \big( 581 v_{1}^2 \vec{n} + 1416 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 1625 v_{2}^2 \vec{n} \nn\\ 
	 && + 7393 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 3213 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 4965 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 2906 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 2340 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 2874 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 1965 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 1028 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 724 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G^2 m_{2}{}^2}{24 m_{1}{}^2 r{}^3} \Big[ 4 S_{1}^2 \big( 18 v_{1}^2 \vec{n} + 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 62 v_{2}^2 \vec{n} + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 115 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 18 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 248 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 67 \vec{v}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 32 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 106 \vec{v}_{1} + 439 \vec{v}_{2} -64 \vec{v}_{1}\cdot\vec{n} \vec{n} - 1036 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 118 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 24 v_{1}^2 - 134 \vec{v}_{1}\cdot\vec{v}_{2} + 56 v_{2}^2 -118 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 24 ( \vec{v}_{1}\cdot\vec{n})^{2} - 305 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 16 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 9 \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 50 \vec{v}_{1}\cdot\vec{n} + 113 \vec{v}_{2}\cdot\vec{n} \big) - \big( 80 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 2 v_{2}^2 \vec{n} + 314 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 80 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 323 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -192 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 321 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 96 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 212 \vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && +  	\frac{G^3 m_{2}{}^3}{4 m_{1}{}^2 r{}^4} \Big[ 27 S_{1}^2 \vec{n} - 101 \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} + 98 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big] + 	\frac{G^3 m_{2}}{39200 r{}^4} \Big[ 104917 S_{1}^2 \vec{n} \nn\\ 
	 && - 11450 \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} + 43059 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big] + 	\frac{G^3 m_{2}{}^2}{96 m_{1} r{}^4} \Big[ 3 S_{1}^2 {(1787 - 72 \pi^2)} \vec{n} \nn\\ 
	 && - 3 {(3661 - 360 \pi^2)} \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} + 4 {(521 - 108 \pi^2)} \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(3,ES_1^2)} &=& 	\frac{G m_{2}}{16 m_{1}{}^2 r} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 3 v_{2}^2 \vec{v}_{1} - 3 v_{2}^2 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 5 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) + 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 8 v_{1}^2 \vec{v}_{1} - 16 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 11 v_{2}^2 \vec{v}_{1} \nn\\ 
	 && - 8 v_{1}^2 \vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - v_{2}^2 \vec{v}_{2} + 8 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( v_{2}^2 \vec{n} \nn\\ 
	 && - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( v_{2}^2 \vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 8 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1} - \vec{v}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( v_{2}^2 \vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1} - \vec{v}_{2} + 5 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( v_{2}^2 \vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1} - \vec{v}_{2} + 5 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1} + \vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 8 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - v_{2}^2 -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 2 v_{1}^2 - \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 8 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \big( 2 v_{1}^2 - \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big] \nn\\ 
	 && - 	\frac{G m_{2}}{128 m_{1}{}^2 r} \Big[ S_{1}^2 \big( 18 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} + 34 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} - 46 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} - 37 v_{1}^2 \vec{a}_{2} \nn\\ 
	 && + 42 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} - 57 v_{2}^2 \vec{a}_{2} + 21 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 42 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} + 9 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 122 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 70 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 110 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 206 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 26 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 176 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 154 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 4 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{a}_{2} - 8 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} -114 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 12 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 120 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 15 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 17 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 18 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 11 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 7 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 27 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 15 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( v_{2}^2 \vec{n} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 32 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 2 \vec{v}_{1} + \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 15 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 19 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 5 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 8 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{a}_{2} \nn\\ 
	 && + 11 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 16 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 5 v_{1}^2 \vec{n} \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 13 v_{2}^2 \vec{n} + 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 54 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 48 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 10 \vec{v}_{1} \nn\\ 
	 && + 5 \vec{v}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{n} + 27 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( 21 \vec{v}_{1} - 8 \vec{v}_{2} -17 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 56 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 4 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 15 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 45 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 22 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 70 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 12 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 168 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \big( 16 \vec{v}_{1}\cdot\vec{a}_{1} + 8 \vec{a}_{1}\cdot\vec{v}_{2} - 19 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 43 \vec{v}_{2}\cdot\vec{a}_{2} -8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 59 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 64 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} \big( \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 - \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \big( 4 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{a}_{2} + 35 \vec{v}_{2}\cdot\vec{a}_{2} -4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 11 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 56 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \big( 31 v_{1}^2 - 6 \vec{v}_{1}\cdot\vec{v}_{2} - 45 v_{2}^2 + 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 20 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 56 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \big( 34 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} - 90 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} - 34 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} + 90 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} \nn\\ 
	 && + 11 v_{1}^2 \vec{a}_{2} - 50 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} + 99 v_{2}^2 \vec{a}_{2} + 15 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 42 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 39 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 90 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 114 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 222 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 240 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} - 264 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 120 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 4 \big( 7 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 16 \big( \vec{a}_{2} \nn\\ 
	 && + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}{}^2}{12 m_{1}{}^2 r{}^2} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 3 \vec{v}_{1} + 10 \vec{v}_{2} -16 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 3 \vec{v}_{1} \nn\\ 
	 && - 25 \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{n} + 32 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{n} - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && + 14 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} + 14 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} - 62 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} - 26 \vec{v}_{2}\cdot\vec{n} \big) + 42 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} - 25 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} + 42 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \nn\\ 
	 && - 25 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \Big] - 	\frac{G^2 m_{2}}{96 m_{1} r{}^2} \Big[ \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 1930 \vec{v}_{1} - 1637 \vec{v}_{2} -1468 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 551 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 856 \vec{v}_{1} + 199 \vec{v}_{2} -1868 \vec{v}_{1}\cdot\vec{n} \vec{n} - 53 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 616 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{n} + 616 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{n} - 215 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 215 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{n} + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( 190 \vec{v}_{1}\cdot\vec{n} + 403 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 190 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 403 \vec{v}_{2}\cdot\vec{n} \big) - 407 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} + 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} - 407 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} + 4 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}}{96 m_{1} r{}^2} \Big[ S_{1}^2 \big( 176 \vec{a}_{1} + 163 \vec{a}_{2} + 116 \vec{a}_{1}\cdot\vec{n} \vec{n} - 122 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 86 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{n} \nn\\ 
	 && - 31 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 472 \vec{a}_{1}\cdot\vec{n} - 599 \vec{a}_{2}\cdot\vec{n} \big) + 2 \big( 26 \vec{a}_{1} \nn\\ 
	 && - 325 \vec{a}_{2} -76 \vec{a}_{1}\cdot\vec{n} \vec{n} - 44 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 250 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} - 289 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}{}^2}{192 m_{1}{}^2 r{}^2} \Big[ 2 S_{1}^2 \big( 25 \vec{a}_{2} -184 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 233 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 302 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} + \big( 430 \vec{a}_{2} + 417 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 64 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\Delta \vec{x}_1}_{(3,ES_1^2)} &=& 	\frac{G m_{2}}{192 m_{1}{}^2} \Big[ ( S_{1}^2 \big( 163 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 157 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 113 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} + 83 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 235 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} - 133 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} + 29 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} - 35 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 65 \dot{\vec{a}}_{2} + 7 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 17 \dot{\vec{a}}_{2} + 7 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( 61 \vec{v}_{1} - 55 \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 82 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && + 178 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 41 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 7 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + 7 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 55 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 122 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 192 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 110 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 2 \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{S}_{1} \big( 41 \vec{v}_{1}\cdot\vec{n} + 55 \vec{v}_{2}\cdot\vec{n} \big) - \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 7 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && - 35 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} + 41 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} - 23 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} + 113 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} -3 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 21 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + (2 S_{1}^2 \big( 28 \vec{a}_{1}\cdot\vec{a}_{2} \vec{n} - 63 a_{2}^2 \vec{n} - 18 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && + 28 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2} + 6 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} + 4 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 5 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 5 \vec{a}_{1} - 15 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 20 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \big( 11 \vec{a}_{1}\cdot\vec{a}_{2} + 3 a_{2}^2 -3 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 96 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \big( 11 \vec{a}_{1}\cdot\vec{n} + 42 \vec{a}_{2}\cdot\vec{n} \big) + 6 \big( 3 a_{2}^2 \vec{n} + 2 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && - 22 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + 96 \dot{S}_{1}^2 \big( v_{2}^2 \vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 96 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( v_{2}^2 \vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 96 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} - 48 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} - 48 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 192 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} - 96 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} - 24 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 96 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} - 48 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} \Big] - 	\frac{G m_{2}}{32 m_{1}{}^2} \Big[ 5 S_{1}^2 ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 21 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 4 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 5 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} -4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 7 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} - 5 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{n} + 7 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{n} - 5 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{n} - 14 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} ( \vec{a}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \big( 4 \vec{v}_{1}\cdot\vec{a}_{2} - 13 \vec{v}_{2}\cdot\vec{a}_{2} -4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 13 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 18 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} + 16 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1} \vec{v}_{2}\cdot\vec{n} - 9 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} + \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{S}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{a}_{2} - 13 \vec{v}_{2}\cdot\vec{a}_{2} -4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 13 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 18 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + 16 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} - 9 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{S}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{n} \big) + 3 ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} - 30 \vec{n} ( \vec{S}_{1}\cdot\vec{a}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}}{16 m_{1} r} \Big[ 139 \dot{S}_{1}^2 \vec{n} + 11 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{n} + 139 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \vec{n} + 11 \vec{n} ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 10 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} - 20 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} - 10 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{\Delta \vec{x}_1}_{(3,ES_1^2)} &=&- 	\frac{G m_{2} r}{192 m_{1}{}^2} \Big[ (2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 23 \dot{\vec{a}}_{2} + \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 91 \dot{\vec{a}}_{2} + 19 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} + 22 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 22 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 22 \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{S}_{1} + 22 \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \dot{\vec{S}}_{1}) - ( S_{1}^2 \big( 67 \ddot{\vec{a}}_{2} -5 \ddot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\ddot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && + 26 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1} \ddot{\vec{a}}_{2}\cdot\vec{n} - \big( 23 \ddot{\vec{a}}_{2} + \ddot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 26 \vec{S}_{1}\cdot\ddot{\vec{a}}_{2} \vec{S}_{1}) \Big] \nn\\ 
	 && - 	\frac{G m_{2} r}{16 m_{1}{}^2} \Big[ 2 \dot{S}_{1}^2 \big( \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{S}_{1} + 2 \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \dot{\vec{S}}_{1} + \vec{S}_{1}\cdot\vec{a}_{2} \ddot{\vec{S}}_{1} \Big],\nn\\
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(3,\text{S}_2^2)}&=& 	\frac{G}{64 m_{2} r{}^2} \Big[ S_{2}^2 \big( 184 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 160 v_{1}^2 v_{2}^2 \vec{n} + 316 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} - 224 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \vec{n} \nn\\ 
	 && - 100 v_{2}^{4} \vec{n} - 48 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 304 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 144 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} \nn\\ 
	 && - 320 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 48 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 184 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2} - 72 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 448 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 176 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 316 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} + 10 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} \nn\\ 
	 && + 96 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 432 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 516 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && - 648 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 576 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 72 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 144 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 153 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 144 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 144 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} + 84 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} - 216 ( \vec{v}_{1}\cdot\vec{n})^{3} \vec{v}_{2} + 216 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && - 144 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} - 84 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} + 360 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 120 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} + 15 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) + 8 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 2 v_{2}^2 \vec{v}_{1} \nn\\ 
	 && - v_{1}^2 \vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 18 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 3 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -45 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 15 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 24 v_{1}^2 \vec{v}_{1} - 4 v_{2}^2 \vec{v}_{1} - 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && + v_{2}^2 \vec{v}_{2} -48 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{n} + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 66 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} - 63 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && - 72 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{1} - 96 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 21 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 180 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 45 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 46 v_{1}^2 \vec{n} - 56 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 11 v_{2}^2 \vec{n} + 76 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 162 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{1}^2 v_{2}^2 + 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 3 v_{2}^{4} -36 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 12 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 36 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 81 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 60 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 60 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && + 60 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) + 16 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \big( v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -3 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 92 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 32 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 112 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 48 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 22 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 55 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -108 ( \vec{v}_{1}\cdot\vec{n})^{3} + 96 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 15 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 3 \big( 24 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 24 v_{1}^2 v_{2}^2 \vec{n} + 48 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} \nn\\ 
	 && - 16 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \vec{n} - 29 v_{2}^{4} \vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 48 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} \nn\\ 
	 && - 36 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 24 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2} + 8 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 48 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} + 50 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -80 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 80 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 120 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 120 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 40 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 35 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 40 ( \vec{v}_{1}\cdot\vec{n})^{3} \vec{v}_{2} - 40 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && - 40 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} - 40 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 16 \big( \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{v}_{1})^{2} + 2 \big( 80 v_{1}^2 \vec{n} - 136 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 50 v_{2}^2 \vec{n} \nn\\ 
	 && + 160 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 136 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 46 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 192 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 288 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 57 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2}{24 r{}^3} \Big[ S_{2}^2 \big( 237 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 95 v_{2}^2 \vec{n} - 108 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 390 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -303 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 374 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 79 \vec{v}_{2} \nn\\ 
	 && + 63 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 168 \vec{v}_{1} + 206 \vec{v}_{2} + 255 \vec{v}_{1}\cdot\vec{n} \vec{n} + 736 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 183 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} - \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 315 \vec{v}_{1}\cdot\vec{v}_{2} - 16 v_{2}^2 + 27 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 977 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 384 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 336 \vec{v}_{1}\cdot\vec{n} + 313 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \big( 375 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 236 v_{2}^2 \vec{n} + 84 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 213 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 895 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 204 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 77 \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big] \nn\\ 
	 && - 	\frac{G^2 m_{1}}{128 m_{2} r{}^3} \Big[ 2 S_{2}^2 \big( 506 v_{1}^2 \vec{n} - 462 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 302 v_{2}^2 \vec{n} + 468 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 741 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 758 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 269 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -1169 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 474 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && + 422 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 873 \vec{v}_{1} - 66 \vec{v}_{2} + 2896 \vec{v}_{1}\cdot\vec{n} \vec{n} - 2355 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 143 \vec{v}_{1} + 304 \vec{v}_{2} + 2135 \vec{v}_{1}\cdot\vec{n} \vec{n} - 2077 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 3300 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 271 v_{1}^2 - 2190 \vec{v}_{1}\cdot\vec{v}_{2} + 1327 v_{2}^2 \nn\\ 
	 && + 6826 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 856 ( \vec{v}_{1}\cdot\vec{n})^{2} - 3780 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \big( 1004 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 829 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 446 \vec{v}_{1}\cdot\vec{n} - 273 \vec{v}_{2}\cdot\vec{n} \big) - \big( 1419 v_{1}^2 \vec{n} - 3206 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 1933 v_{2}^2 \vec{n} + 4234 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 1980 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 202 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 54 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 1464 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 132 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} - 834 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 2320 \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{1})^{2} - 1504 \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{29 G^3 m_{1}{}^2}{384 m_{2} r{}^4} \Big[ 46 S_{2}^2 \vec{n} + 17 \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} - 63 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big] - 	\frac{G^3 m_{2}}{1225 r{}^4} \Big[ 4044 S_{2}^2 \vec{n} \nn\\ 
	 && - 13325 \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} + 6233 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big] - 	\frac{G^3 m_{1}}{64 r{}^4} \Big[ 5 S_{2}^2 {(404 - 9 \pi^2)} \vec{n} \nn\\ 
	 && - 3 {(659 - 75 \pi^2)} \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} - {(283 + 90 \pi^2)} \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(3,\text{S}_2^2)}&=&- 	\frac{G}{32 m_{2} r} \Big[ 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 18 v_{2}^2 \vec{v}_{1} + 4 v_{1}^2 \vec{v}_{2} - 16 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && + 25 v_{2}^2 \vec{v}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 24 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 21 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} - 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \big) - 2 \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 20 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} \nn\\ 
	 && - 12 v_{2}^2 \vec{v}_{1} + 10 v_{1}^2 \vec{v}_{2} - 24 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 15 v_{2}^2 \vec{v}_{2} + 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 36 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 30 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 18 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{v}_{2} - 37 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 18 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 9 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) - 8 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 4 v_{2}^2 \vec{n} + \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 8 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 2 v_{2}^2 \vec{n} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 12 v_{1}^2 \vec{n} - 28 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 13 v_{2}^2 \vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 72 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 44 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 18 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 4 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1} - 9 \vec{v}_{2} -18 \vec{v}_{1}\cdot\vec{n} \vec{n} + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 8 v_{1}^2 \vec{n} \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 9 v_{2}^2 \vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 36 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1} - 3 \vec{v}_{2} \nn\\ 
	 && + 13 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 8 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1} - 2 \vec{v}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 16 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 18 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 4 v_{1}^2 - 12 \vec{v}_{1}\cdot\vec{v}_{2} - 17 v_{2}^2 + 52 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 34 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 8 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 19 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 18 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 24 v_{1}^2 - 36 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 36 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big] - 	\frac{G}{128 m_{2} r} \Big[ S_{2}^2 \big( 64 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 230 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} + 140 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} \nn\\ 
	 && + 192 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1} - 192 v_{2}^2 \vec{a}_{1} - 432 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2} + 368 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 340 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} \nn\\ 
	 && - 132 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} - 115 v_{1}^2 \vec{a}_{2} + 148 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} - 125 v_{2}^2 \vec{a}_{2} + 96 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 32 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 224 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 37 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} + 28 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 21 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} + 288 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 452 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 132 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 96 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 74 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 268 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 192 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} + 192 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{1} + 336 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} - 144 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 68 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 378 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 76 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 144 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{a}_{2} \nn\\ 
	 && + 37 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} -84 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} - 15 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 16 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 2 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 2 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 5 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 2 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 3 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 9 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 32 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - v_{2}^2 \vec{n} + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 64 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 48 \vec{v}_{1}\cdot\vec{a}_{1} \vec{n} - 24 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 16 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 72 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 48 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1} - 68 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 96 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1} + 96 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && + 72 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 27 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 32 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} - 5 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 63 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 16 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 12 \vec{a}_{1} + \vec{a}_{2} + 5 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 16 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1} + 8 \vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} \vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 37 v_{1}^2 \vec{n} \nn\\ 
	 && - 60 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 23 v_{2}^2 \vec{n} + 74 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 300 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 328 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 84 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 115 \vec{v}_{1} \nn\\ 
	 && - 114 \vec{v}_{2} -144 \vec{v}_{1}\cdot\vec{n} \vec{n} + 10 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \big( 70 \vec{v}_{1} \nn\\ 
	 && - 85 \vec{v}_{2} -226 \vec{v}_{1}\cdot\vec{n} \vec{n} + 37 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 24 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 40 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 56 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 40 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 8 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 24 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 55 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 28 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 24 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 144 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 16 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \big( \vec{a}_{1}\cdot\vec{v}_{2} + 6 \vec{v}_{2}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 80 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{2} \big( \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 - \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 216 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 160 \vec{a}_{1}\cdot\vec{v}_{2} - 104 \vec{v}_{1}\cdot\vec{a}_{2} - 64 \vec{v}_{2}\cdot\vec{a}_{2} -168 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 104 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 107 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \big( 115 v_{1}^2 - 132 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 65 v_{2}^2 -28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 144 ( \vec{v}_{1}\cdot\vec{n})^{2} + 28 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \big( 32 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} \nn\\ 
	 && - 168 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} + 48 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2} - 48 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 80 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} + 180 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} \nn\\ 
	 && + 16 v_{1}^2 \vec{a}_{2} - 80 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} + 129 v_{2}^2 \vec{a}_{2} + 96 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 48 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 45 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 96 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 192 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 180 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 144 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} + 48 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 144 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} - 48 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{a}_{2} \nn\\ 
	 && - 144 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} + 32 \vec{a}_{2}\cdot\vec{n} \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{1})^{2} + 6 \big( 32 \vec{a}_{1} + 25 \vec{a}_{2} \nn\\ 
	 && + 7 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2}{24 r{}^2} \Big[ 4 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( \vec{v}_{1} + 21 \vec{v}_{2} -7 \vec{v}_{1}\cdot\vec{n} \vec{n} - 39 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 28 \vec{v}_{1} \nn\\ 
	 && - 57 \vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{n} \vec{n} - 54 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 28 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} - 20 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && - 156 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + 222 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 28 \vec{v}_{1}\cdot\vec{n} + 279 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 20 \vec{v}_{1}\cdot\vec{n} + 231 \vec{v}_{2}\cdot\vec{n} \big) - 8 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} - 84 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} - 8 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \nn\\ 
	 && + 105 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] - 	\frac{G^2 m_{1}}{64 m_{2} r{}^2} \Big[ 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 246 \vec{v}_{1} + 71 \vec{v}_{2} -100 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 120 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 4 \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 95 \vec{v}_{1} + 152 \vec{v}_{2} + 288 \vec{v}_{1}\cdot\vec{n} \vec{n} - 278 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 152 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} - 224 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} + 204 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 140 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 304 \vec{v}_{1}\cdot\vec{n} - 709 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 884 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 801 \vec{v}_{2}\cdot\vec{n} \big) + 124 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} + 380 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} + 304 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} + 180 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] \nn\\ 
	 && + 	\frac{G^2}{64 r{}^2} \Big[ S_{2}^2 \big( 233 \vec{a}_{2} -277 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 221 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} + 504 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 72 \big( 7 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 233 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \Big] + 	\frac{G^2 m_{1}}{384 m_{2} r{}^2} \Big[ S_{2}^2 \big( 1632 \vec{a}_{1} - 65 \vec{a}_{2} \nn\\ 
	 && + 1032 \vec{a}_{1}\cdot\vec{n} \vec{n} - 741 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 516 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{n} - 429 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 126 \vec{a}_{1}\cdot\vec{n} - 611 \vec{a}_{2}\cdot\vec{n} \big) - \big( 1800 \vec{a}_{1} - 155 \vec{a}_{2} -504 \vec{a}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 207 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 1632 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{2} + 65 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\Delta \vec{x}_1}_{(3,\text{S}_2^2)}&=& 	\frac{G}{96 m_{2}} \Big[ (12 S_{2}^2 \big( 23 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{n} - 9 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} + 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} + 12 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} - 24 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1} \nn\\ 
	 && + 23 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2} - 17 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} - 9 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} - 3 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} \big) + 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 3 \dot{\vec{a}}_{2} \nn\\ 
	 && - \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \big( 5 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 24 \dot{\vec{a}}_{1} - 5 \dot{\vec{a}}_{2} \nn\\ 
	 && + \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - 276 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \big( 12 \vec{v}_{1} - 17 \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 108 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 72 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 5 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 8 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} + 4 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 72 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 120 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 12 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 23 \dot{\vec{a}}_{1}\cdot\vec{n} - 13 \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 36 \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{S}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \big) - 12 \big( 3 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{n} - \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} + 2 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} + 3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2} - \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} - 3 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} \big) ( \vec{S}_{2}\cdot\vec{n})^{2}) + (2 S_{2}^2 \big( 84 \vec{a}_{1}\cdot\vec{a}_{2} \vec{n} + 29 a_{2}^2 \vec{n} - 72 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && + 54 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2} - 83 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} \big) - 24 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 2 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 72 \vec{a}_{1} + 77 \vec{a}_{2} + 11 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 168 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 6 \vec{a}_{1}\cdot\vec{a}_{2} + 47 a_{2}^2 -6 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 60 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \big( 54 \vec{a}_{1}\cdot\vec{n} - 53 \vec{a}_{2}\cdot\vec{n} \big) - \big( 24 \vec{a}_{1}\cdot\vec{a}_{2} \vec{n} + 23 a_{2}^2 \vec{n} + 12 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && - 36 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} \big) ( \vec{S}_{2}\cdot\vec{n})^{2}) - 3 \dot{S}_{2}^2 \big( 32 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 18 v_{2}^2 \vec{n} - 40 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 58 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 3 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 7 v_{2}^2 \vec{n} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \big) - 3 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \big( 32 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 34 v_{2}^2 \vec{n} - 40 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 58 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && + 12 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 3 \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 24 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 3 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 48 \vec{v}_{1} - 37 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 108 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} - 6 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 20 \vec{v}_{1} - 13 \vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{n} \vec{n} + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 96 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + 3 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 8 \vec{v}_{1} - 11 \vec{v}_{2} -8 \vec{v}_{1}\cdot\vec{n} \vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 102 \vec{S}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + 3 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 12 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 21 v_{2}^2 -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 24 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 3 \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 21 \vec{v}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} - 5 v_{2}^2 -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 48 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} + 6 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 16 \vec{v}_{1}\cdot\vec{n} + 21 \vec{v}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 11 v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 24 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 9 \vec{S}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2} \big( 12 \vec{v}_{1}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \big) + 3 \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 7 v_{2}^2 \vec{n} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \big) ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} - 54 \vec{n} ( \dot{\vec{S}}_{2}\cdot\vec{v}_{2})^{2} \Big] + 	\frac{G}{96 m_{2}} \Big[ S_{2}^2 ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 6 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 8 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 8 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 15 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} + 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} - 12 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} - 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} \big) + 6 \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 48 \vec{a}_{1}\cdot\vec{v}_{2} \vec{n} - 52 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 56 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 68 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 48 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1} + 44 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2} - 87 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - 52 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} - 43 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 24 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 3 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 24 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 24 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 2 \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 24 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 2 \vec{v}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 48 \vec{a}_{1} + 25 \vec{a}_{2} + 7 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 168 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 48 \vec{a}_{1} - 35 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 120 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 96 \vec{v}_{1} - 113 \vec{v}_{2} -7 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 216 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} - 210 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} - 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \big( 40 \vec{v}_{1} - 57 \vec{v}_{2} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \vec{n} + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 96 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} - 126 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 36 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} ( \vec{a}_{2}\cdot\vec{n})^{2} - 6 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 2 \vec{a}_{1}\cdot\vec{v}_{2} - 12 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 43 \vec{v}_{2}\cdot\vec{a}_{2} -2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 18 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 96 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 60 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 3 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 52 \vec{a}_{1}\cdot\vec{n} - 81 \vec{a}_{2}\cdot\vec{n} \big) + 3 \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \big( 32 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 37 \vec{v}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 2 \vec{a}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{2}\cdot\vec{a}_{2} -2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 18 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 96 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} + 60 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 27 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 4 \vec{a}_{1}\cdot\vec{n} - 5 \vec{a}_{2}\cdot\vec{n} \big) + 3 \vec{S}_{2}\cdot\vec{a}_{2} \dot{\vec{S}}_{2} \big( 72 \vec{v}_{1}\cdot\vec{n} + 29 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 58 \vec{n} ( \vec{S}_{2}\cdot\vec{a}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{1}}{128 m_{2} r} \Big[ 274 \dot{S}_{2}^2 \vec{n} + 48 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} + 288 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \vec{n} + 47 \vec{n} ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 15 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} - 321 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} - 321 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big] + 	\frac{G^2}{12 r} \Big[ 4 \dot{S}_{2}^2 \vec{n} + 4 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 14 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \vec{n} + 10 \vec{n} ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} + 13 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} - 10 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} + \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{\Delta \vec{x}_1}_{(3,\text{S}_2^2)}&=& 	\frac{G r}{64 m_{2}} \Big[ (48 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} + 8 \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 23 \dot{\vec{a}}_{2} + \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - 8 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && - 24 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} - 24 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} - 64 \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{2} \vec{S}_{2} - 120 \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \dot{\vec{S}}_{2}) \nn\\ 
	 && + (40 S_{2}^2 \ddot{\vec{a}}_{2} - 8 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \ddot{\vec{a}}_{2}\cdot\vec{n} + 8 \ddot{\vec{a}}_{2} ( \vec{S}_{2}\cdot\vec{n})^{2} - 40 \vec{S}_{2}\cdot\ddot{\vec{a}}_{2} \vec{S}_{2}) + 48 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 4 \dot{\vec{S}}_{2}\cdot\ddot{\vec{S}}_{2} \big( 3 \vec{v}_{2} + 7 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 16 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{2} - 2 \vec{S}_{2}\cdot\dddot{\vec{S}}_{2} \big( 3 \vec{v}_{2} -5 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} - 11 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 17 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 8 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 8 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 24 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} - 24 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} - 8 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 16 \dddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} + 7 \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} - 19 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2} - 10 \vec{S}_{2}\cdot\vec{v}_{2} \dddot{\vec{S}}_{2} \Big] \nn\\ 
	 && + 	\frac{G r}{128 m_{2}} \Big[ \dot{S}_{2}^2 \big( 151 \vec{a}_{2} + 39 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 96 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{a}_{2} + 8 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \big( 17 \vec{a}_{2} \nn\\ 
	 && + 5 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 7 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} - 39 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} - 33 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 48 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} - 96 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} - 48 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} + 96 \vec{a}_{2} ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - \ddot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{S}_{2} - 151 \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \dot{\vec{S}}_{2} - 135 \vec{S}_{2}\cdot\vec{a}_{2} \ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\Delta \vec{x}_1}_{(3,ES_2^2)}&=&- 	\frac{G}{32 m_{2} r{}^2} \Big[ S_{2}^2 \big( 6 v_{1}^2 v_{2}^2 \vec{n} - 14 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} + 8 v_{2}^{4} \vec{n} - 8 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} - 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 44 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 14 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} + 22 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && - 18 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 42 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 21 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && + 8 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} + 42 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} - 20 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} + 50 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \nn\\ 
	 && - 5 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 2 v_{2}^2 \vec{v}_{1} - 3 v_{2}^2 \vec{v}_{2} -3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 5 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 8 v_{1}^2 \vec{v}_{1} - 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 12 v_{2}^2 \vec{v}_{1} \nn\\ 
	 && - 4 v_{1}^2 \vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 17 v_{2}^2 \vec{v}_{2} + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 36 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && + 21 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 21 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 5 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( v_{2}^2 \vec{n} \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 2 v_{1}^2 v_{2}^2 - 6 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && + 4 v_{2}^{4} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 6 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 18 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 15 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} + 5 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) - 4 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \big( \vec{v}_{2}\cdot\vec{n} v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 7 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + \big( 6 v_{1}^2 v_{2}^2 \vec{n} - 18 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{n} + 12 v_{2}^{4} \vec{n} \nn\\ 
	 && - 24 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} + 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1} + 72 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1} \nn\\ 
	 && + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} - 18 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2} \nn\\ 
	 && - 90 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} - 30 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 90 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && - 75 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 60 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 100 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{1} + 90 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} \nn\\ 
	 && + 100 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{v}_{2} + 70 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} + 35 ( \vec{v}_{2}\cdot\vec{n})^{4} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 2 \big( 2 v_{1}^2 \vec{n} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 2 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2}{12 r{}^3} \Big[ S_{2}^2 \big( \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 2 v_{2}^2 \vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 40 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 16 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 7 \vec{v}_{2} -10 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1} + 119 \vec{v}_{2} -14 \vec{v}_{1}\cdot\vec{n} \vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 14 \vec{v}_{1}\cdot\vec{v}_{2} + v_{2}^2 -20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 8 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} + 5 \vec{v}_{2}\cdot\vec{n} \big) - \big( 31 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 8 v_{2}^2 \vec{n} + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 31 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 220 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} + \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{1}}{192 m_{2} r{}^3} \Big[ S_{2}^2 \big( 1079 v_{1}^2 \vec{n} - 2754 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 485 v_{2}^2 \vec{n} + 1936 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 3156 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 2796 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 40 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 15342 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 11606 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} + 680 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 2627 \vec{v}_{1} \nn\\ 
	 && - 3147 \vec{v}_{2} -6332 \vec{v}_{1}\cdot\vec{n} \vec{n} + 4314 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 378 \vec{v}_{1} \nn\\ 
	 && - 985 \vec{v}_{2} -1590 \vec{v}_{1}\cdot\vec{n} \vec{n} - 1064 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 612 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} - \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 839 v_{1}^2 \nn\\ 
	 && - 2592 \vec{v}_{1}\cdot\vec{v}_{2} - 599 v_{2}^2 + 18588 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 10898 ( \vec{v}_{1}\cdot\vec{n})^{2} - 2884 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \big( 3848 \vec{v}_{1}\cdot\vec{n} - 3531 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 1728 \vec{v}_{1}\cdot\vec{n} - 793 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \big( 1775 v_{1}^2 \vec{n} - 255 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 1136 v_{2}^2 \vec{n} + 7585 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} - 2193 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && - 4311 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} + 1748 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 4689 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 4260 ( \vec{v}_{1}\cdot\vec{n})^{2} \vec{n} \nn\\ 
	 && + 462 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 2264 \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{1})^{2} + 932 \vec{n} ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^3 m_{1}{}^2}{192 m_{2} r{}^4} \Big[ 2178 S_{2}^2 \vec{n} - 1331 \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} - 4419 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big] + 	\frac{G^3 m_{2}}{2450 r{}^4} \Big[ 6787 S_{2}^2 \vec{n} \nn\\ 
	 && - 25675 \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} + 7974 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big] + 	\frac{G^3 m_{1}}{32 r{}^4} \Big[ S_{2}^2 {(2467 - 72 \pi^2)} \vec{n} \nn\\ 
	 && - 9 {(639 - 40 \pi^2)} \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} + 2 {(443 - 72 \pi^2)} \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\Delta \vec{x}_1}_{(3,ES_2^2)}&=& 	\frac{G}{8 m_{2} r} \Big[ \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 4 v_{1}^2 \vec{v}_{1} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 12 v_{2}^2 \vec{v}_{1} - 2 v_{1}^2 \vec{v}_{2} - 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} \nn\\ 
	 && + 15 v_{2}^2 \vec{v}_{2} + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} - 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} + 15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 30 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 30 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} -15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} - 10 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) + \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 4 v_{1}^2 \vec{v}_{1} \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1} - 6 v_{2}^2 \vec{v}_{1} - 6 v_{1}^2 \vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2} + 13 v_{2}^2 \vec{v}_{2} + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{n} - \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{1} \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{v}_{2} + 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} + 2 ( \vec{v}_{2}\cdot\vec{n})^{3} \vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( v_{2}^2 \vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( v_{2}^2 \vec{n} \nn\\ 
	 && - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2 v_{1}^2 \vec{n} - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 5 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1} - \vec{v}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 2 v_{1}^2 \vec{n} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 5 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1} - \vec{v}_{2} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 4 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 3 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 2 v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 4 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 3 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 2 v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \Big] + 	\frac{G}{128 m_{2} r} \Big[ S_{2}^2 \big( 38 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} - 82 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} - 42 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} \nn\\ 
	 && + 86 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} + v_{1}^2 \vec{a}_{2} - 90 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} + 141 v_{2}^2 \vec{a}_{2} + 15 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 38 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} + 35 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 22 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 42 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 66 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 10 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 56 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 74 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} - 140 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 60 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && + 17 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} -3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 15 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 16 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 25 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 27 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 67 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 15 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 4 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 17 \vec{a}_{2} - \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 5 v_{1}^2 \vec{n} \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 13 v_{2}^2 \vec{n} - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 34 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( \vec{v}_{1} - \vec{v}_{2} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 4 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \big( 5 \vec{v}_{1} - 3 \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 5 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 13 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 24 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 60 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \big( \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 4 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{2} + 8 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \big( 5 v_{1}^2 - 14 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 29 v_{2}^2 -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \big( 34 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{1} - 90 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{1} \nn\\ 
	 && - 34 \vec{v}_{1}\cdot\vec{a}_{2} \vec{v}_{2} + 90 \vec{v}_{2}\cdot\vec{a}_{2} \vec{v}_{2} + 11 v_{1}^2 \vec{a}_{2} - 50 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2} + 99 v_{2}^2 \vec{a}_{2} + 15 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 42 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \vec{n} + 39 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \vec{n} - 90 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 114 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 222 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 240 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} - 264 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{a}_{2} -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 120 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 4 \big( 23 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2}{12 r{}^2} \Big[ \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 66 \vec{v}_{1} - 145 \vec{v}_{2} + 18 \vec{v}_{1}\cdot\vec{n} \vec{n} - 56 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 90 \vec{v}_{1} \nn\\ 
	 && - 71 \vec{v}_{2} -18 \vec{v}_{1}\cdot\vec{n} \vec{n} + 10 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 6 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} - 6 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && + 20 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} + 20 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 6 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 6 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} - 4 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} + 6 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \nn\\ 
	 && - 4 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] - 	\frac{G^2 m_{1}}{96 m_{2} r{}^2} \Big[ \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 907 \vec{v}_{1} - 698 \vec{v}_{2} -205 \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 1330 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 2359 \vec{v}_{1} - 260 \vec{v}_{2} -6713 \vec{v}_{1}\cdot\vec{n} \vec{n} + 208 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 1141 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} + 1141 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} + 838 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 838 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 3211 \vec{v}_{1}\cdot\vec{n} - 1223 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 3595 \vec{v}_{1}\cdot\vec{n} - 1223 \vec{v}_{2}\cdot\vec{n} \big) - 1592 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} + 109 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \nn\\ 
	 && - 1592 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} + 109 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \Big] - 	\frac{G^2}{96 r{}^2} \Big[ S_{2}^2 \big( 118 \vec{a}_{2} + 25 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 239 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} - 25 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} - \big( 629 \vec{a}_{2} + 301 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 25 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \Big] - 	\frac{G^2 m_{1}}{192 m_{2} r{}^2} \Big[ 2 S_{2}^2 \big( 4 \vec{a}_{1} + 180 \vec{a}_{2} + 40 \vec{a}_{1}\cdot\vec{n} \vec{n} - 283 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 254 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{n} + 546 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} + \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( 550 \vec{a}_{1}\cdot\vec{n} - 793 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \big( 1144 \vec{a}_{1} + 440 \vec{a}_{2} -76 \vec{a}_{1}\cdot\vec{n} \vec{n} - 265 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} - 500 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{2} \nn\\ 
	 && + 528 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\Delta \vec{x}_1}_{(3,ES_2^2)}&=&- 	\frac{G}{192 m_{2}} \Big[ ( S_{2}^2 \big( 5 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 35 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 103 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} + 109 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 67 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} + 325 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} -5 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} + 35 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 23 \dot{\vec{a}}_{2} + \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 113 \dot{\vec{a}}_{2} + 7 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \big( 35 \vec{v}_{1} - 41 \vec{v}_{2} + \vec{v}_{1}\cdot\vec{n} \vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && + 14 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 7 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} - \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 7 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} + 14 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} - 2 \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{S}_{2} \big( \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 7 \vec{v}_{2}\cdot\vec{n} \big) + \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \vec{n} - 7 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 35 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{1} + 41 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{v}_{2} - 23 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2} \nn\\ 
	 && + 113 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2} -3 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} + 21 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2}) + (2 S_{2}^2 \big( 3 a_{2}^2 \vec{n} \nn\\ 
	 && - 18 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} + 130 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} \big) + 8 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 3 \vec{a}_{1} - 25 \vec{a}_{2} -3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 28 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} a_{2}^2 + 88 \vec{S}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} - 6 \big( 3 a_{2}^2 \vec{n} + 2 \vec{a}_{2}\cdot\vec{n} \vec{a}_{1} \nn\\ 
	 && - 22 \vec{a}_{2}\cdot\vec{n} \vec{a}_{2} \big) ( \vec{S}_{2}\cdot\vec{n})^{2}) - 12 \dot{S}_{2}^2 \big( 6 v_{1}^2 \vec{n} - 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} - 11 v_{2}^2 \vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 48 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 22 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 2 v_{1}^2 \vec{n} - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 5 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} \nn\\ 
	 && - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) - 12 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \big( 6 v_{1}^2 \vec{n} - 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 11 v_{2}^2 \vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} + 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 48 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} + 22 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) + 24 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1} + \vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 48 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1} \nn\\ 
	 && + \vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 24 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1} + \vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 12 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1} - 9 \vec{v}_{2} -2 \vec{v}_{1}\cdot\vec{n} \vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 72 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 24 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1} - 9 \vec{v}_{2} -2 \vec{v}_{1}\cdot\vec{n} \vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 144 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 12 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1} - 9 \vec{v}_{2} -2 \vec{v}_{1}\cdot\vec{n} \vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 72 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && + 120 \vec{S}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + 12 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 2 v_{1}^2 + 2 \vec{v}_{1}\cdot\vec{v}_{2} - 15 v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 10 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 24 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \vec{v}_{2}\cdot\vec{n} - 36 \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 24 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 2 v_{1}^2 + 2 \vec{v}_{1}\cdot\vec{v}_{2} - 15 v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 10 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 48 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} - 72 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \big( 2 v_{1}^2 \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{v}_{2} - 15 v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 10 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 24 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 36 \vec{S}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \big) - 12 \big( 2 v_{1}^2 \vec{n} - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{n} + 5 v_{2}^2 \vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1} \nn\\ 
	 && + 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2} - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{n} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \vec{n} \big) ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 120 \vec{n} ( \dot{\vec{S}}_{2}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G}{96 m_{2}} \Big[ 11 S_{2}^2 ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} + 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 15 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && - 20 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} - 37 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} + 40 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} + 88 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} + 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 3 \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 13 \vec{v}_{1}\cdot\vec{a}_{2} \vec{n} - 32 \vec{v}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 57 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1} - 84 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2} + 61 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2} - 228 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 29 \vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 29 \vec{a}_{2} \nn\\ 
	 && + 3 \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 24 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 9 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 24 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 9 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 21 \vec{v}_{1} - 18 \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{n} - 14 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 9 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 42 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} + 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \big( 21 \vec{v}_{1} - 18 \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{n} - 14 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 9 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} + 42 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} ( \vec{a}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 17 \vec{v}_{1}\cdot\vec{a}_{2} - 36 \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 57 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} + 3 \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{S}_{2} \big( \vec{v}_{1}\cdot\vec{n} + 6 \vec{v}_{2}\cdot\vec{n} \big) + 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 17 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 36 \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 57 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 \vec{S}_{2}\cdot\vec{a}_{2} \dot{\vec{S}}_{2} \big( \vec{v}_{1}\cdot\vec{n} + 6 \vec{v}_{2}\cdot\vec{n} \big) + 9 ( \vec{a}_{2}\cdot\vec{n})^{2} \vec{n} ( \vec{S}_{2}\cdot\vec{n})^{2} + 6 \vec{n} ( \vec{S}_{2}\cdot\vec{a}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{1}}{32 m_{2} r} \Big[ 108 \dot{S}_{2}^2 \vec{n} - 94 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} + 108 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \vec{n} - 94 \vec{n} ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 123 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} - 246 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} - 123 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big] - 	\frac{G^2}{4 r} \Big[ 49 \dot{S}_{2}^2 \vec{n} - 3 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} \nn\\ 
	 && + 49 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \vec{n} - 3 \vec{n} ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} - 20 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} - 40 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} - 20 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{\Delta \vec{x}_1}_{(3,ES_2^2)}&=&- 	\frac{G r}{192 m_{2}} \Big[ (2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 113 \dot{\vec{a}}_{2} + 7 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\dot{\vec{S}}_{2} \big( 373 \dot{\vec{a}}_{2} + 13 \dot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && - 14 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} - 14 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{2} \vec{n} + 34 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} + 34 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 34 \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{2} \vec{S}_{2} + 34 \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \dot{\vec{S}}_{2}) - ( S_{2}^2 \big( 67 \ddot{\vec{a}}_{2} -5 \ddot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\ddot{\vec{a}}_{2} \vec{n} \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{2} \ddot{\vec{a}}_{2}\cdot\vec{n} - \big( 23 \ddot{\vec{a}}_{2} + \ddot{\vec{a}}_{2}\cdot\vec{n} \vec{n} \big) ( \vec{S}_{2}\cdot\vec{n})^{2} + 2 \vec{S}_{2}\cdot\ddot{\vec{a}}_{2} \vec{S}_{2}) \nn\\ 
	 && - 24 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 10 \vec{v}_{1} - 10 \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 24 \dot{\vec{S}}_{2}\cdot\ddot{\vec{S}}_{2} \big( 32 \vec{v}_{1} \nn\\ 
	 && - 44 \vec{v}_{2} -19 \vec{v}_{1}\cdot\vec{n} \vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) - 8 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{n} \big( 10 \vec{v}_{1} - 10 \vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{n} \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) + 8 \vec{S}_{2}\cdot\dddot{\vec{S}}_{2} \big( 32 \vec{v}_{1} - 44 \vec{v}_{2} -19 \vec{v}_{1}\cdot\vec{n} \vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{n} \big) \nn\\ 
	 && + 40 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{n} + 120 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} + 120 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} \nn\\ 
	 && + 40 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{n} - 40 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{n} - 120 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} \nn\\ 
	 && - 120 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} - 40 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{n} + 8 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 24 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \big) + 24 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 8 \vec{S}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \big) - 104 \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{2} + 104 \dddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{2} \nn\\ 
	 && - 312 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{2} + 312 \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{2} - 312 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2} + 312 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2} - 104 \vec{S}_{2}\cdot\vec{v}_{1} \dddot{\vec{S}}_{2} \nn\\ 
	 && + 104 \vec{S}_{2}\cdot\vec{v}_{2} \dddot{\vec{S}}_{2} \Big] + 	\frac{G r}{16 m_{2}} \Big[ 8 \dot{S}_{2}^2 \big( 10 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 11 \vec{a}_{2} \nn\\ 
	 && + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 8 \vec{S}_{2}\cdot\ddot{\vec{S}}_{2} \big( 10 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) + 5 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{n} + 10 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} \nn\\ 
	 && + 5 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{n} - 10 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} \vec{a}_{2}\cdot\vec{n} - 20 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} - 10 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 \big( 11 \vec{a}_{2} + \vec{a}_{2}\cdot\vec{n} \vec{n} \big) ( \dot{\vec{S}}_{2}\cdot\vec{n})^{2} - 7 \ddot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{S}_{2} - 14 \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \dot{\vec{S}}_{2} - 7 \vec{S}_{2}\cdot\vec{a}_{2} \ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(4)}{\Delta \vec{x}_1}_{(3,ES_2^2)}&=&- 	\frac{G r{}^2}{48 m_{2}} \Big[ 21 \ddot{S}_{2}^2 \vec{n} + 4 \dot{\vec{S}}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} + 28 \dot{\vec{S}}_{2}\cdot\dddot{\vec{S}}_{2} \vec{n} + \vec{S}_{2}\cdot\vec{n} \ddddot{\vec{S}}_{2}\cdot\vec{n} \vec{n} + 7 \vec{S}_{2}\cdot\ddddot{\vec{S}}_{2} \vec{n} \nn\\ 
	 && + 3 \vec{n} ( \ddot{\vec{S}}_{2}\cdot\vec{n})^{2} - 11 \ddddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{2} - 44 \dddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{2} - 66 \ddot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{2} - 44 \dot{\vec{S}}_{2}\cdot\vec{n} \dddot{\vec{S}}_{2} \nn\\ 
	 && - 11 \vec{S}_{2}\cdot\vec{n} \ddddot{\vec{S}}_{2} \Big].
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
The spin shift can be expressed as
\bea
\left(\omega^{ij}_1\right)_{\text{N}^3\text{LO}}^{\text{S}^2} =\left(\omega^{ij}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1 \text{S}_2} +\left(\omega^{ij}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1^2} + C_{1ES^2} \left(\omega^{ij}_1\right)_{\text{N}^3\text{LO}}^{C_{1ES^2}} - (i \leftrightarrow j),
\eea
where
\bea
\left(\omega^{ij}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1 \text{S}_2} &= & \sum_{i=0}^5 \stackrel{(i)}{ \omega^{ij}_1 }_{(3,\text{S}_1 \text{S}_2)},\\
\left(\omega^{ij}_1\right)_{\text{N}^3\text{LO}}^{\text{S}_1^2} &= & \sum_{i=0}^3 \stackrel{(i)}{\omega^{ij}_1}_{(3,\text{S}_1^2)},\\
\left(\omega^{ij}_1\right)_{\text{N}^3\text{LO}}^{C_{1ES^2}} &= & \sum_{i=0}^3 \stackrel{(i)}{\omega^{ij}_1}_{(3,E)},
\eea
with
\bea
\stackrel{(0)}{ \omega^{ij}_1 }_{(3,\text{S}_1 \text{S}_2)}&=& 	\frac{G}{32 r{}^2} \Big[ 2 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 7 v_{1}^2 v_{2}^i v_{1}^j + 6 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i v_{1}^j + v_{2}^2 v_{2}^i v_{1}^j -21 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j - 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i n^j - 27 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i n^j + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i n^j \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i n^j + 18 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i n^j + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i v_{1}^j \nn\\ 
	 && + 45 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j + 45 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i n^j - 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \nn\\ 
	 && - 30 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i n^j \big) - \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 26 v_{1}^2 v_{2}^i v_{1}^j - 18 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i v_{1}^j + 48 v_{2}^2 v_{2}^i v_{1}^j \nn\\ 
	 && + 60 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{1}^i n^j - 30 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j + 54 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j \nn\\ 
	 && + 18 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i n^j - 78 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i n^j - 36 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^i n^j - 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i n^j + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i n^j - 30 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i n^j + 24 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i n^j \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j - 24 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i v_{1}^j - 45 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i v_{1}^j -60 ( \vec{v}_{1}\cdot\vec{n})^{3} v_{1}^i n^j \nn\\ 
	 && - 60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i n^j + 75 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j + 75 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i n^j \nn\\ 
	 && + 60 ( \vec{v}_{1}\cdot\vec{n})^{3} v_{2}^i n^j + 60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i n^j - 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \nn\\ 
	 && - 30 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i n^j \big) - \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 46 v_{1}^2 v_{1}^i n^j - 20 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j + 28 v_{2}^2 v_{1}^i n^j \nn\\ 
	 && - 4 v_{1}^2 v_{2}^i n^j - 16 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i n^j - 18 v_{2}^2 v_{2}^i n^j - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^i v_{1}^j \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 36 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i n^j - 33 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j \nn\\ 
	 && + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i n^j + 18 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \big) - 2 S_{2}^{ki} n^k \big( 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} n^j + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^{4} n^j \nn\\ 
	 && + 15 \vec{v}_{2}\cdot\vec{n} v_{2}^{4} n^j -15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j + 10 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 50 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j + 35 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \nn\\ 
	 && + 35 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{4} n^j + 35 ( \vec{v}_{2}\cdot\vec{n})^{5} n^j \big) + 2 S_{2}^{ki} v_{1}^k \big( v_{2}^{4} n^j -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && - 6 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j + 5 ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \big) - 2 S_{2}^{ki} v_{2}^k \big( 8 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && - 7 v_{1}^2 v_{2}^2 n^j + 13 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} n^j - 6 v_{1}^{4} n^j - 11 v_{2}^{4} n^j \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 36 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 24 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j + 21 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 3 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 9 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j -30 ( \vec{v}_{1}\cdot\vec{n})^{4} n^j \nn\\ 
	 && - 15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j - 10 ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \big) \nn\\ 
	 && - 2 S_{2}^{kj} n^k \big( 13 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 9 v_{1}^2 v_{2}^2 v_{1}^i + 9 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 v_{1}^i + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} v_{1}^i - 12 v_{1}^{4} v_{1}^i \nn\\ 
	 && - 11 v_{2}^{4} v_{1}^i + v_{1}^2 v_{2}^2 v_{2}^i - 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 v_{2}^i - 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} v_{2}^i + 5 v_{2}^{4} v_{2}^i + 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i + 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i + 27 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 27 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 66 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i - 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i - 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i - 30 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i -15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i - 55 ( \vec{v}_{2}\cdot\vec{n})^{4} v_{1}^i + 15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i + 25 ( \vec{v}_{2}\cdot\vec{n})^{4} v_{2}^i \big) - 2 S_{2}^{kj} v_{1}^k \big( 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i + 8 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 8 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i + 2 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i \big) \nn\\ 
	 && - S_{2}^{kj} v_{2}^k \big( 38 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{1}^i - 30 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 38 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i - 64 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i - 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^i + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 8 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i \nn\\ 
	 && + 20 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i -36 ( \vec{v}_{1}\cdot\vec{n})^{3} v_{1}^i + 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 61 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i \nn\\ 
	 && + 12 ( \vec{v}_{1}\cdot\vec{n})^{3} v_{2}^i - 12 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i - 22 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i \big) - 2 S_{2}^{ij} \big( v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + \vec{v}_{1}\cdot\vec{n} v_{2}^{4} \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} v_{2}^{4} -3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} + 2 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 10 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} + 5 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} + 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{4} \nn\\ 
	 && + 5 ( \vec{v}_{2}\cdot\vec{n})^{5} \big) \Big]\nn\\ && - 	\frac{G^2 m_{1}}{96 r{}^3} \Big[ 6 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 2 v_{2}^i v_{1}^j -1413 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 10 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j + 58 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && - 18 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) + 6 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 122 v_{2}^i v_{1}^j + 1533 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j + 69 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && - 86 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j - 25 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 3 \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 458 v_{1}^i n^j - 415 v_{2}^i n^j \big) \nn\\ 
	 && - S_{2}^{ki} n^k \big( 1140 \vec{v}_{1}\cdot\vec{n} v_{1}^2 n^j - 373 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 395 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 2445 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + 1263 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j - 2043 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -1284 ( \vec{v}_{1}\cdot\vec{n})^{3} n^j \nn\\ 
	 && + 1122 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 6408 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 3906 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && + S_{2}^{ki} v_{1}^k \big( 1032 v_{1}^2 n^j - 965 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 357 v_{2}^2 n^j + 719 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 1278 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 1479 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - S_{2}^{ki} v_{2}^k \big( 868 v_{1}^2 n^j - 651 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 372 v_{2}^2 n^j + 411 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j + 80 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 1233 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && - S_{2}^{kj} n^k \big( 663 v_{1}^2 v_{1}^i - 794 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 951 v_{2}^2 v_{1}^i - 64 v_{1}^2 v_{2}^i + 516 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && - 468 v_{2}^2 v_{2}^i + 8267 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 3789 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i - 4803 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 1263 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 320 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i + 1779 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) \nn\\ 
	 && - S_{2}^{kj} v_{1}^k \big( 5427 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 3404 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 142 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 663 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && + S_{2}^{kj} v_{2}^k \big( 4541 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 2439 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 246 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 429 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && - 4 S_{2}^{ij} \big( 45 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 17 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 43 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 69 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 33 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 78 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -16 ( \vec{v}_{1}\cdot\vec{n})^{3} - 143 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 84 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 96 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big] - 	\frac{G^2 m_{2}}{96 r{}^3} \Big[ 24 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 12 v_{2}^i v_{1}^j + 19 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 83 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) + 3 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 69 v_{2}^i v_{1}^j -248 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 2666 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 142 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j + 1904 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 3 \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 18 v_{1}^i n^j - 287 v_{2}^i n^j \big) \nn\\ 
	 && - 4 S_{2}^{ki} n^k \big( 33 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 541 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - 77 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j + 240 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && + 246 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 534 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - 20 S_{2}^{ki} v_{1}^k \big( v_{2}^2 n^j -7 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + S_{2}^{ki} v_{2}^k \big( 75 v_{1}^2 n^j - 1348 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 600 v_{2}^2 n^j -2762 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 837 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 24 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - 2 S_{2}^{kj} n^k \big( 48 v_{1}^2 v_{1}^i + 272 v_{2}^2 v_{1}^i + 64 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && - 195 v_{2}^2 v_{2}^i -528 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 622 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 326 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && - 543 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 8 S_{2}^{kj} v_{1}^k \big( 48 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 119 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + S_{2}^{kj} v_{2}^k \big( 957 \vec{v}_{1}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 3125 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 2045 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 3459 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 4 S_{2}^{ij} \big( 100 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 29 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 54 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -11 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 68 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big]\nn\\ && - 	\frac{G^3 m_{1}{}^2}{600 r{}^4} \Big[ 25 S_{2}^{ki} n^k \big( 3605 \vec{v}_{1}\cdot\vec{n} n^j - 2298 \vec{v}_{2}\cdot\vec{n} n^j \big) - 20899 S_{2}^{ki} v_{1}^k n^j \nn\\ 
	 && + 11814 S_{2}^{ki} v_{2}^k n^j + 8 S_{2}^{kj} n^k \big( 1013 v_{1}^i - 1083 v_{2}^i \big) + 2 S_{2}^{ij} \big( 7487 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 4857 \vec{v}_{2}\cdot\vec{n} \big) \Big] - 	\frac{19 G^3 m_{1}{}^2}{5 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 S_{2}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{n} n^j - \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - S_{2}^{ki} v_{1}^k n^j + S_{2}^{ki} v_{2}^k n^j + S_{2}^{kj} n^k \big( v_{1}^i - v_{2}^i \big) + S_{2}^{ij} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && + 	\frac{G^3 m_{2}{}^2}{2400 r{}^4} \Big[ 200 S_{2}^{ki} n^k \big( 9 \vec{v}_{1}\cdot\vec{n} n^j + 538 \vec{v}_{2}\cdot\vec{n} n^j \big) - 72 S_{2}^{ki} v_{1}^k n^j - 4243 S_{2}^{ki} v_{2}^k n^j \nn\\ 
	 && + 8 S_{2}^{kj} n^k \big( 609 v_{1}^i + 3146 v_{2}^i \big) + 8 S_{2}^{ij} \big( 9 \vec{v}_{1}\cdot\vec{n} + 1121 \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && - 	\frac{G^3 m_{1} m_{2}}{96 r{}^4} \Big[ S_{2}^{ki} n^k \big( {(14563 - 1080 \pi^2)} \vec{v}_{1}\cdot\vec{n} n^j - {(10969 - 1080 \pi^2)} \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - S_{2}^{ki} v_{1}^k {(3005 - 216 \pi^2)} n^j - 8 S_{2}^{ki} v_{2}^k {(20 + 27 \pi^2)} n^j \nn\\ 
	 && - 2 S_{2}^{kj} n^k \big( {(1373 + 108 \pi^2)} v_{1}^i + {(199 - 108 \pi^2)} v_{2}^i \big) + 4 S_{2}^{ij} \big( {(887 - 54 \pi^2)} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - {(518 - 54 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \Big]\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{ \omega^{ij}_1 }_{(3,\text{S}_1 \text{S}_2)}&=&- 	\frac{G}{32 r} \Big[ 2 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 6 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i n^j + 3 v_{2}^2 a_{1}^i n^j - 4 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i n^j - 2 v_{2}^2 a_{2}^i n^j \nn\\ 
	 && + 6 \vec{a}_{2}\cdot\vec{n} v_{2}^i v_{1}^j + 6 \vec{v}_{2}\cdot\vec{n} a_{2}^i v_{1}^j + 6 \vec{v}_{2}\cdot\vec{n} v_{2}^i a_{1}^j -18 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i n^j + 12 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i n^j + 6 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i n^j \big) \nn\\ 
	 && + 2 \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{1} \big( 3 v_{2}^2 v_{1}^i n^j - 2 v_{2}^2 v_{2}^i n^j + 6 \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j -9 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j \nn\\ 
	 && + 6 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \big) + \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 26 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i n^j - 4 \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i n^j - 20 \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i n^j \nn\\ 
	 && + 16 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i n^j + 11 v_{1}^2 a_{1}^i n^j - 16 \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i n^j + 14 v_{2}^2 a_{1}^i n^j - 12 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^i n^j \nn\\ 
	 && - 4 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^i n^j + 12 \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i n^j - 24 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i n^j - 4 v_{1}^2 a_{2}^i n^j + 8 \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i n^j \nn\\ 
	 && - 18 v_{2}^2 a_{2}^i n^j - 4 \vec{v}_{1}\cdot\vec{n} a_{1}^i v_{1}^j - 12 \vec{v}_{2}\cdot\vec{n} a_{1}^i v_{1}^j + 8 \vec{a}_{1}\cdot\vec{n} v_{2}^i v_{1}^j - 30 \vec{a}_{2}\cdot\vec{n} v_{2}^i v_{1}^j \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{n} a_{2}^i v_{1}^j - 2 \vec{v}_{2}\cdot\vec{n} a_{2}^i v_{1}^j - 12 \vec{v}_{1}\cdot\vec{n} v_{2}^i a_{1}^j - 26 \vec{v}_{2}\cdot\vec{n} v_{2}^i a_{1}^j - 4 \vec{v}_{1}\cdot\vec{n} a_{2}^i v_{2}^j \nn\\ 
	 && - 12 \vec{v}_{2}\cdot\vec{n} a_{2}^i v_{2}^j -36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{1}^i n^j - 60 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 18 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{1}^i n^j - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} a_{1}^i n^j - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i n^j \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^i n^j + 60 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{2}^i n^j + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} a_{2}^i n^j + 18 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i n^j \big) \nn\\ 
	 && - 4 \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 5 a_{1}^i v_{1}^j - 12 a_{2}^i v_{1}^j - 4 v_{2}^i a_{1}^j + 3 a_{2}^i v_{2}^j + 9 \vec{a}_{1}\cdot\vec{n} v_{1}^i n^j + 2 \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} a_{1}^i n^j + 7 \vec{v}_{2}\cdot\vec{n} a_{1}^i n^j - 5 \vec{a}_{1}\cdot\vec{n} v_{2}^i n^j - \vec{a}_{2}\cdot\vec{n} v_{2}^i n^j - 2 \vec{v}_{1}\cdot\vec{n} a_{2}^i n^j \nn\\ 
	 && - 4 \vec{v}_{2}\cdot\vec{n} a_{2}^i n^j \big) + 4 \vec{S}_{2}\times\vec{a}_{1}\cdot\vec{v}_{2} \big( 3 v_{2}^i v_{1}^j -3 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 4 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j + \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) + \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( 11 v_{1}^2 v_{1}^i n^j - 16 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j \nn\\ 
	 && + 14 v_{2}^2 v_{1}^i n^j - 4 v_{1}^2 v_{2}^i n^j + 8 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i n^j - 18 v_{2}^2 v_{2}^i n^j - 8 \vec{v}_{1}\cdot\vec{n} v_{2}^i v_{1}^j \nn\\ 
	 && - 14 \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i n^j - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i n^j + 18 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \big) \nn\\ 
	 && + 4 \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{a}_{2} \big( 7 v_{2}^i v_{1}^j -4 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 7 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 4 \vec{S}_{2}\times\vec{v}_{2}\cdot\vec{a}_{2} \big( 4 v_{2}^i v_{1}^j - \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 3 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j + \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && + 3 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 2 S_{2}^{ki} n^k \big( v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} n^j + 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} n^j - 7 v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} n^j + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 21 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j - 3 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 21 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j -10 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j - 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 35 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) + 2 S_{2}^{ki} v_{1}^k \big( v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j -3 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 4 S_{2}^{ki} a_{1}^k \big( \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && + 4 S_{2}^{ki} v_{2}^k \big( 4 v_{1}^2 \vec{a}_{1}\cdot\vec{n} n^j + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} n^j + 4 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} n^j - 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} n^j + 11 \vec{a}_{1}\cdot\vec{n} v_{2}^2 n^j - \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} n^j + 2 v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} n^j - 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} n^j + 7 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j -12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 12 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 15 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 6 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + 2 S_{2}^{ki} a_{2}^k \big( 6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 n^j + 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j + 16 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -6 ( \vec{v}_{1}\cdot\vec{n})^{3} n^j - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 10 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) + 2 S_{2}^{kj} n^k \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i + 5 \vec{a}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i + 6 v_{1}^2 \vec{a}_{2}\cdot\vec{n} v_{1}^i - 10 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 19 v_{2}^2 \vec{a}_{2}\cdot\vec{n} v_{1}^i - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 38 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i \nn\\ 
	 && + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i + \vec{v}_{1}\cdot\vec{n} v_{2}^2 a_{1}^i + 22 \vec{v}_{2}\cdot\vec{n} v_{2}^2 a_{1}^i - 2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} v_{2}^i - 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} v_{2}^i + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i \nn\\ 
	 && - 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i - \vec{v}_{1}\cdot\vec{n} v_{2}^2 a_{2}^i \nn\\ 
	 && - 7 \vec{v}_{2}\cdot\vec{n} v_{2}^2 a_{2}^i -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - 15 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 57 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i - 22 ( \vec{v}_{2}\cdot\vec{n})^{3} a_{1}^i \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 6 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i + 21 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i + 7 ( \vec{v}_{2}\cdot\vec{n})^{3} a_{2}^i \big) + 2 S_{2}^{kj} v_{1}^k \big( 4 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 2 v_{2}^2 a_{1}^i - 2 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i \nn\\ 
	 && - v_{2}^2 a_{2}^i -4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - 2 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i \big) \nn\\ 
	 && - 4 S_{2}^{kj} a_{1}^k \big( v_{2}^2 v_{1}^i - ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \big) - S_{2}^{kj} v_{2}^k \big( 38 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i + 24 \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && - 32 \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i + 84 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 17 v_{1}^2 a_{1}^i - 28 \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i + 46 v_{2}^2 a_{1}^i - 4 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^i \nn\\ 
	 && - 12 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^i + 8 \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i - 16 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i + 4 v_{1}^2 a_{2}^i - 4 \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i + 10 v_{2}^2 a_{2}^i \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{1}^i - 56 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 50 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{1}^i \nn\\ 
	 && + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} a_{1}^i - 41 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i + 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^i + 20 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{2}^i - 4 ( \vec{v}_{1}\cdot\vec{n})^{2} a_{2}^i + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i \big) \nn\\ 
	 && - S_{2}^{kj} a_{2}^k \big( 21 v_{1}^2 v_{1}^i - 36 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 64 v_{2}^2 v_{1}^i + 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 14 v_{2}^2 v_{2}^i \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 8 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i - 47 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 14 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 2 S_{2}^{ij} \big( v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} - 7 v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 7 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -2 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 7 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big] - 	\frac{G}{64 r} \Big[ 2 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 7 v_{1}^2 v_{1}^i n^j \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j + 18 v_{2}^2 v_{1}^i n^j - 12 v_{2}^2 v_{2}^i n^j - 8 \vec{v}_{1}\cdot\vec{n} v_{2}^i v_{1}^j \nn\\ 
	 && + 12 \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j -54 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j + 36 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \big) + \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( v_{1}^2 v_{1}^i n^j \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j - 29 v_{2}^2 v_{1}^i n^j - 8 v_{1}^2 v_{2}^i n^j + 2 v_{2}^2 v_{2}^i n^j + 36 \vec{v}_{1}\cdot\vec{n} v_{2}^i v_{1}^j \nn\\ 
	 && - 84 \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 24 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i n^j + 90 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j \nn\\ 
	 && + 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j + 24 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i n^j - 36 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \big) \nn\\ 
	 && - 4 \dot{\vec{S}}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 6 v_{2}^i v_{1}^j + 8 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j + 7 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && - 8 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 2 \dot{S}_{2}^{ki} n^k \big( v_{1}^2 v_{2}^2 n^j + 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} n^j \nn\\ 
	 && - 10 v_{2}^{4} n^j -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 12 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 60 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 40 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j - 50 ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \big) \nn\\ 
	 && - 4 \dot{S}_{2}^{ki} v_{1}^k \big( 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j - 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 4 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) + 2 \dot{S}_{2}^{ki} v_{2}^k \big( 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 n^j + 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j + 11 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -12 ( \vec{v}_{1}\cdot\vec{n})^{3} n^j - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 10 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - 2 \dot{S}_{2}^{kj} n^k \big( 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{1}^i - 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 8 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i - 88 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i \nn\\ 
	 && - 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^i - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i + 8 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i \nn\\ 
	 && + 40 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i -24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i + 24 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 88 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i - 24 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i - 40 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i \big) + 4 \dot{S}_{2}^{kj} v_{1}^k \big( 6 v_{1}^2 v_{1}^i \nn\\ 
	 && + 5 v_{2}^2 v_{1}^i - 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 2 v_{2}^2 v_{2}^i -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 5 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - \dot{S}_{2}^{kj} v_{2}^k \big( 7 v_{1}^2 v_{1}^i + 32 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 21 v_{2}^2 v_{1}^i + 4 v_{1}^2 v_{2}^i \nn\\ 
	 && - 24 v_{2}^2 v_{2}^i -92 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 32 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i - 38 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && - 4 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i + 32 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 2 \dot{S}_{2}^{ij} \big( v_{1}^2 v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 10 v_{2}^{4} -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 20 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 3 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 8 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 10 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{96 r{}^2} \Big[ 3 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 74 a_{1}^i n^j - 19 a_{2}^i n^j \big) + 3 \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( 74 v_{1}^i n^j - 19 v_{2}^i n^j \big) \nn\\ 
	 && - 8 S_{2}^{ki} n^k \big( 53 \vec{v}_{2}\cdot\vec{a}_{2} n^j -5 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) - 11 S_{2}^{ki} v_{2}^k \big( 111 \vec{a}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 163 \vec{a}_{2}\cdot\vec{n} n^j \big) - 13 S_{2}^{ki} a_{2}^k \big( 27 \vec{v}_{1}\cdot\vec{n} n^j - 71 \vec{v}_{2}\cdot\vec{n} n^j \big) - 16 S_{2}^{kj} n^k \big( 33 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 33 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 10 \vec{a}_{2}\cdot\vec{n} v_{2}^i - 10 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - S_{2}^{kj} v_{2}^k \big( 93 a_{1}^i - 382 a_{2}^i \big) \nn\\ 
	 && + S_{2}^{kj} a_{2}^k \big( 342 v_{1}^i - 53 v_{2}^i \big) - 32 S_{2}^{ij} \big( 7 \vec{v}_{2}\cdot\vec{a}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && + 	\frac{G^2 m_{1}}{96 r{}^2} \Big[ 3 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( a_{1}^i n^j - 125 a_{2}^i n^j \big) + 3 \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{1} \big( v_{1}^i n^j - 125 v_{2}^i n^j \big) \nn\\ 
	 && - 3 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 27 a_{1}^i n^j - 178 a_{2}^i n^j \big) - 3 \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( 27 v_{1}^i n^j - 178 v_{2}^i n^j \big) \nn\\ 
	 && - S_{2}^{ki} n^k \big( 528 \vec{v}_{1}\cdot\vec{a}_{1} n^j - 212 \vec{a}_{1}\cdot\vec{v}_{2} n^j - 320 \vec{v}_{1}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + 404 \vec{v}_{2}\cdot\vec{a}_{2} n^j -756 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} n^j + 995 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j + 1427 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 1286 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + S_{2}^{ki} v_{1}^k \big( 132 \vec{a}_{1}\cdot\vec{n} n^j + 197 \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - S_{2}^{ki} a_{1}^k \big( 552 \vec{v}_{1}\cdot\vec{n} n^j - 773 \vec{v}_{2}\cdot\vec{n} n^j \big) + S_{2}^{ki} v_{2}^k \big( 224 \vec{a}_{1}\cdot\vec{n} n^j - 59 \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + 7 S_{2}^{ki} a_{2}^k \big( 140 \vec{v}_{1}\cdot\vec{n} n^j - 101 \vec{v}_{2}\cdot\vec{n} n^j \big) + S_{2}^{kj} n^k \big( 1713 \vec{a}_{1}\cdot\vec{n} v_{1}^i - 1217 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 1725 \vec{v}_{1}\cdot\vec{n} a_{1}^i - 1121 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 134 \vec{a}_{1}\cdot\vec{n} v_{2}^i + 278 \vec{a}_{2}\cdot\vec{n} v_{2}^i - 218 \vec{v}_{1}\cdot\vec{n} a_{2}^i \nn\\ 
	 && + 254 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - S_{2}^{kj} v_{1}^k \big( 135 a_{1}^i + 44 a_{2}^i \big) - S_{2}^{kj} a_{1}^k \big( 471 v_{1}^i - 256 v_{2}^i \big) \nn\\ 
	 && + 2 S_{2}^{kj} v_{2}^k \big( 119 a_{1}^i + 109 a_{2}^i \big) + 2 S_{2}^{kj} a_{2}^k \big( 305 v_{1}^i - 59 v_{2}^i \big) - 4 S_{2}^{ij} \big( 33 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 4 \vec{a}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{a}_{2} + 28 \vec{v}_{2}\cdot\vec{a}_{2} + 21 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 41 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 35 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 44 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G^2 m_{2}}{96 r{}^2} \Big[ 6 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 50 v_{1}^i n^j - 39 v_{2}^i n^j \big) \nn\\ 
	 && - 3 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 56 v_{1}^i n^j + 15 v_{2}^i n^j \big) - \dot{S}_{2}^{ki} n^k \big( 66 v_{1}^2 n^j - 142 \vec{v}_{1}\cdot\vec{v}_{2} n^j - 11 v_{2}^2 n^j \nn\\ 
	 && + 154 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 217 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 88 \dot{S}_{2}^{ki} v_{1}^k \vec{v}_{2}\cdot\vec{n} n^j + \dot{S}_{2}^{ki} v_{2}^k \big( 73 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 899 \vec{v}_{2}\cdot\vec{n} n^j \big) - 2 \dot{S}_{2}^{kj} n^k \big( 396 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 538 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 256 \vec{v}_{1}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 311 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 32 \dot{S}_{2}^{kj} v_{1}^k \big( 15 v_{1}^i - 11 v_{2}^i \big) - \dot{S}_{2}^{kj} v_{2}^k \big( 544 v_{1}^i - 887 v_{2}^i \big) \nn\\ 
	 && - \dot{S}_{2}^{ij} \big( 112 \vec{v}_{1}\cdot\vec{v}_{2} - 139 v_{2}^2 -32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 41 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big] \nn\\ 
	 && + 	\frac{G^2 m_{1}}{96 r{}^2} \Big[ 3 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 35 v_{1}^i n^j - 47 v_{2}^i n^j \big) - 9 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 15 v_{1}^i n^j - 26 v_{2}^i n^j \big) \nn\\ 
	 && - \dot{S}_{2}^{ki} n^k \big( 435 v_{1}^2 n^j - 925 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 565 v_{2}^2 n^j + 4261 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 1629 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 2359 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - 2 \dot{S}_{2}^{ki} v_{1}^k \big( 303 \vec{v}_{1}\cdot\vec{n} n^j - 494 \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + 82 \dot{S}_{2}^{ki} v_{2}^k \big( 13 \vec{v}_{1}\cdot\vec{n} n^j - 14 \vec{v}_{2}\cdot\vec{n} n^j \big) + \dot{S}_{2}^{kj} n^k \big( 3681 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 3442 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 886 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 1121 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) - \dot{S}_{2}^{kj} v_{1}^k \big( 1701 v_{1}^i - 452 v_{2}^i \big) + \dot{S}_{2}^{kj} v_{2}^k \big( 1181 v_{1}^i \nn\\ 
	 && - 415 v_{2}^i \big) - \dot{S}_{2}^{ij} \big( 171 v_{1}^2 - 404 \vec{v}_{1}\cdot\vec{v}_{2} + 260 v_{2}^2 + 748 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 171 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 496 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big]\nn\\ && +  	\frac{2 G^3 m_{1}{}^2}{3 r{}^3} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 3 \dot{S}_{2}^{ki} n^k n^j + \dot{S}_{2}^{ij} \Big] \nn\\ 
	 && + 	\frac{2 G^3 m_{2}{}^2}{3 r{}^3} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 3 \dot{S}_{2}^{ki} n^k n^j + \dot{S}_{2}^{ij} \Big] + 	\frac{G^3 m_{1}{}^2}{8 r{}^3} \Big[ 89 \dot{S}_{2}^{ki} n^k n^j + 18 \dot{S}_{2}^{ij} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{2}{}^2}{24 r{}^3} \Big[ 231 \dot{S}_{2}^{ki} n^k n^j + 46 \dot{S}_{2}^{ij} \Big] + 	\frac{G^3 m_{1} m_{2}}{64 r{}^3} \Big[ \dot{S}_{2}^{ki} n^k {(671 - 24 \pi^2)} n^j \nn\\ 
	 && + 4 {(13 - 2 \pi^2)} \dot{S}_{2}^{ij} \Big],\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{ \omega^{ij}_1 }_{(3,\text{S}_1 \text{S}_2)}&=& 	\frac{1}{192} G \Big[ (24 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 2 \dot{a}_{1}^i v_{1}^j - 6 \dot{a}_{2}^i v_{1}^j - 2 v_{2}^i \dot{a}_{1}^j + 2 \dot{a}_{2}^i v_{2}^j + 3 \dot{\vec{a}}_{1}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i n^j + \vec{v}_{1}\cdot\vec{n} \dot{a}_{1}^i n^j + 3 \vec{v}_{2}\cdot\vec{n} \dot{a}_{1}^i n^j - 3 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^i n^j - \dot{\vec{a}}_{2}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \dot{a}_{2}^i n^j - 3 \vec{v}_{2}\cdot\vec{n} \dot{a}_{2}^i n^j \big) + 24 \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 5 \dot{a}_{1}^i n^j - 3 \dot{a}_{2}^i n^j \big) \nn\\ 
	 && + 24 \vec{S}_{2}\times\dot{\vec{a}}_{1}\cdot\vec{v}_{2} \big( 3 v_{1}^i n^j - v_{2}^i n^j \big) - 24 \vec{S}_{2}\times\vec{n}\cdot\dot{\vec{a}}_{2} \big( 4 v_{2}^i v_{1}^j - \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j + \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j + 3 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) + 24 \vec{S}_{2}\times\vec{v}_{1}\cdot\dot{\vec{a}}_{2} \big( 5 v_{1}^i n^j - 3 v_{2}^i n^j \big) \nn\\ 
	 && - 48 \vec{S}_{2}\times\vec{v}_{2}\cdot\dot{\vec{a}}_{2} \big( v_{1}^i n^j - v_{2}^i n^j \big) + 12 S_{2}^{ki} n^k \big( v_{2}^2 \dot{\vec{a}}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} n^j -3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - 24 S_{2}^{ki} v_{2}^k \big( 4 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} n^j + 4 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} n^j + 7 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} n^j -4 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} n^j - 8 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - 12 S_{2}^{ki} \dot{a}_{2}^k \big( 2 v_{1}^2 n^j - 4 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 13 v_{2}^2 n^j -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 7 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - 12 S_{2}^{kj} n^k \big( 8 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} v_{1}^i + 4 v_{2}^2 \dot{a}_{1}^i - 2 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} v_{2}^i \nn\\ 
	 && - v_{2}^2 \dot{a}_{2}^i -8 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i - 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \dot{a}_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} v_{2}^i + ( \vec{v}_{2}\cdot\vec{n})^{2} \dot{a}_{2}^i \big) \nn\\ 
	 && - 24 S_{2}^{kj} v_{2}^k \big( 11 \dot{\vec{a}}_{1}\cdot\vec{n} v_{1}^i + 3 \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i - 3 \vec{v}_{1}\cdot\vec{n} \dot{a}_{1}^i + 9 \vec{v}_{2}\cdot\vec{n} \dot{a}_{1}^i - 5 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} \dot{a}_{2}^i + 2 \vec{v}_{2}\cdot\vec{n} \dot{a}_{2}^i \big) + 24 S_{2}^{kj} \dot{a}_{2}^k \big( \vec{v}_{1}\cdot\vec{n} v_{1}^i - 15 \vec{v}_{2}\cdot\vec{n} v_{1}^i + \vec{v}_{1}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 12 S_{2}^{ij} \big( v_{2}^2 \dot{\vec{a}}_{2}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} - \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big)) \nn\\ 
	 && - (6 \ddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 11 v_{2}^i v_{1}^j + 3 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 15 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 2 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && + 10 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 3 \ddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 57 v_{2}^i v_{1}^j + 17 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 21 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j + 6 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 3 \ddot{\vec{S}}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 61 v_{1}^i n^j - 38 v_{2}^i n^j \big) \nn\\ 
	 && + 6 \ddot{S}_{2}^{ki} n^k \big( v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j + 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && - 20 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -3 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 20 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && + 6 \ddot{S}_{2}^{ki} v_{1}^k \big( v_{2}^2 n^j + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 6 \ddot{S}_{2}^{ki} v_{2}^k \big( 3 v_{1}^2 n^j - 7 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 19 v_{2}^2 n^j -19 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 3 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 11 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + 6 \ddot{S}_{2}^{kj} n^k \big( 11 v_{1}^2 v_{1}^i - 27 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 47 v_{2}^2 v_{1}^i + v_{1}^2 v_{2}^i + 8 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 20 v_{2}^2 v_{2}^i \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i - 47 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && + 20 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) + 6 \ddot{S}_{2}^{kj} v_{1}^k \big( \vec{v}_{1}\cdot\vec{n} v_{1}^i - 16 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 8 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && + 3 \ddot{S}_{2}^{kj} v_{2}^k \big( 61 \vec{v}_{1}\cdot\vec{n} v_{1}^i + 31 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 24 \vec{v}_{1}\cdot\vec{n} v_{2}^i - 50 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 2 \ddot{S}_{2}^{ij} \big( 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 60 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -3 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 20 ( \vec{v}_{2}\cdot\vec{n})^{3} \big)) - (24 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 8 a_{2}^i a_{1}^j -5 \vec{a}_{1}\cdot\vec{n} a_{1}^i n^j - 3 \vec{a}_{2}\cdot\vec{n} a_{1}^i n^j \nn\\ 
	 && + 5 \vec{a}_{1}\cdot\vec{n} a_{2}^i n^j + 3 \vec{a}_{2}\cdot\vec{n} a_{2}^i n^j \big) - 24 \vec{S}_{2}\times\vec{a}_{1}\cdot\vec{v}_{2} \big( 7 a_{1}^i n^j - 3 a_{2}^i n^j \big) \nn\\ 
	 && - 24 \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( 3 a_{1}^i v_{1}^j - 11 a_{2}^i v_{1}^j - 5 v_{2}^i a_{1}^j + 3 a_{2}^i v_{2}^j + 5 \vec{a}_{1}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 3 \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j + 2 \vec{v}_{1}\cdot\vec{n} a_{1}^i n^j + 6 \vec{v}_{2}\cdot\vec{n} a_{1}^i n^j - 5 \vec{a}_{1}\cdot\vec{n} v_{2}^i n^j - 3 \vec{a}_{2}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} a_{2}^i n^j - 6 \vec{v}_{2}\cdot\vec{n} a_{2}^i n^j \big) - 48 \vec{S}_{2}\times\vec{v}_{1}\cdot\vec{a}_{2} \big( 5 a_{1}^i n^j - 3 a_{2}^i n^j \big) \nn\\ 
	 && - 24 \vec{S}_{2}\times\vec{a}_{1}\cdot\vec{a}_{2} \big( 7 v_{1}^i n^j - 3 v_{2}^i n^j \big) + 72 \vec{S}_{2}\times\vec{v}_{2}\cdot\vec{a}_{2} \big( a_{1}^i n^j - a_{2}^i n^j \big) \nn\\ 
	 && - 24 S_{2}^{ki} n^k \big( 2 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j + \vec{v}_{2}\cdot\vec{n} a_{2}^2 n^j \big) + 24 S_{2}^{ki} v_{2}^k \big( 8 a_{1}^2 n^j - 4 \vec{a}_{1}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + 7 a_{2}^2 n^j -4 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 24 S_{2}^{ki} a_{2}^k \big( 7 \vec{v}_{1}\cdot\vec{a}_{1} n^j + 5 \vec{a}_{1}\cdot\vec{v}_{2} n^j - 7 \vec{v}_{1}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + 17 \vec{v}_{2}\cdot\vec{a}_{2} n^j -7 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} n^j - 13 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 24 S_{2}^{kj} n^k \big( 4 a_{2}^2 v_{1}^i + 8 \vec{v}_{2}\cdot\vec{a}_{2} a_{1}^i - a_{2}^2 v_{2}^i \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{a}_{2} a_{2}^i -8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} a_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} a_{2}^i \big) + 24 S_{2}^{kj} v_{2}^k \big( 7 \vec{a}_{1}\cdot\vec{n} a_{1}^i \nn\\ 
	 && + 9 \vec{a}_{2}\cdot\vec{n} a_{1}^i + \vec{a}_{1}\cdot\vec{n} a_{2}^i + \vec{a}_{2}\cdot\vec{n} a_{2}^i \big) + 24 S_{2}^{kj} a_{2}^k \big( 16 \vec{a}_{1}\cdot\vec{n} v_{1}^i + 12 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} a_{1}^i + 21 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 8 \vec{a}_{1}\cdot\vec{n} v_{2}^i - 2 \vec{a}_{2}\cdot\vec{n} v_{2}^i + \vec{v}_{1}\cdot\vec{n} a_{2}^i + \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) \nn\\ 
	 && - 24 S_{2}^{ij} \big( 2 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + \vec{v}_{2}\cdot\vec{n} a_{2}^2 \big)) - (24 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 3 a_{2}^i v_{1}^j \nn\\ 
	 && + 3 v_{2}^i a_{1}^j -3 \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j - 3 \vec{v}_{2}\cdot\vec{n} a_{1}^i n^j + 2 \vec{a}_{2}\cdot\vec{n} v_{2}^i n^j + 2 \vec{v}_{2}\cdot\vec{n} a_{2}^i n^j \big) \nn\\ 
	 && + 24 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{a}_{1} \big( 3 v_{2}^i v_{1}^j -3 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j + 2 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 12 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 6 a_{1}^i v_{1}^j \nn\\ 
	 && + a_{2}^i v_{1}^j + 13 v_{2}^i a_{1}^j + 6 a_{2}^i v_{2}^j + 10 \vec{a}_{1}\cdot\vec{n} v_{1}^i n^j - 3 \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j + 4 \vec{v}_{1}\cdot\vec{n} a_{1}^i n^j \nn\\ 
	 && + 3 \vec{v}_{2}\cdot\vec{n} a_{1}^i n^j - 10 \vec{a}_{1}\cdot\vec{n} v_{2}^i n^j - 4 \vec{v}_{1}\cdot\vec{n} a_{2}^i n^j - 6 \vec{v}_{2}\cdot\vec{n} a_{2}^i n^j \big) \nn\\ 
	 && - 24 \dot{\vec{S}}_{2}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 13 a_{1}^i n^j - 8 a_{2}^i n^j \big) - 120 \dot{\vec{S}}_{2}\times\vec{a}_{1}\cdot\vec{v}_{2} \big( 2 v_{1}^i n^j - v_{2}^i n^j \big) \nn\\ 
	 && - 12 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( 7 v_{2}^i v_{1}^j + 4 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j + 3 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 24 \dot{\vec{S}}_{2}\times\vec{v}_{1}\cdot\vec{a}_{2} \big( 13 v_{1}^i n^j - 8 v_{2}^i n^j \big) + 72 \dot{\vec{S}}_{2}\times\vec{v}_{2}\cdot\vec{a}_{2} \big( v_{1}^i n^j \nn\\ 
	 && - v_{2}^i n^j \big) - 12 \dot{S}_{2}^{ki} n^k \big( 2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 n^j - 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} n^j + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} n^j + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j + 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 6 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 21 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 24 \dot{S}_{2}^{ki} v_{1}^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 24 \dot{S}_{2}^{ki} a_{1}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 24 \dot{S}_{2}^{ki} v_{2}^k \big( 7 \vec{v}_{1}\cdot\vec{a}_{1} n^j \nn\\ 
	 && + 5 \vec{a}_{1}\cdot\vec{v}_{2} n^j - 8 \vec{v}_{1}\cdot\vec{a}_{2} n^j + 14 \vec{v}_{2}\cdot\vec{a}_{2} n^j -7 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} n^j - 15 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j - 4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 12 \dot{S}_{2}^{ki} a_{2}^k \big( 4 v_{1}^2 n^j - 10 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 23 v_{2}^2 n^j -10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 4 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 13 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + 12 \dot{S}_{2}^{kj} n^k \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i - 2 \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i - 10 \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i + 38 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 6 v_{1}^2 a_{1}^i \nn\\ 
	 && - 10 \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i + 22 v_{2}^2 a_{1}^i + 2 \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i - 14 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i + 2 \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i \nn\\ 
	 && - 7 v_{2}^2 a_{2}^i -10 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - 38 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{1}^i - 22 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i + 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i + 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 14 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{2}^i + 7 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i \big) - 24 \dot{S}_{2}^{kj} v_{1}^k \big( 2 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} a_{1}^i - \vec{a}_{2}\cdot\vec{n} v_{2}^i - \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) + 48 \dot{S}_{2}^{kj} a_{1}^k \vec{v}_{2}\cdot\vec{n} v_{1}^i + 12 \dot{S}_{2}^{kj} v_{2}^k \big( 42 \vec{a}_{1}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 7 \vec{a}_{2}\cdot\vec{n} v_{1}^i - 8 \vec{v}_{1}\cdot\vec{n} a_{1}^i + 31 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 20 \vec{a}_{1}\cdot\vec{n} v_{2}^i - 8 \vec{a}_{2}\cdot\vec{n} v_{2}^i - 2 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) \nn\\ 
	 && - 12 \dot{S}_{2}^{kj} a_{2}^k \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 43 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 20 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) - 12 \dot{S}_{2}^{ij} \big( 2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 2 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 7 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big)) \Big] \nn\\ 
	 && - 	\frac{1}{8} G \Big[ 3 S_{2}^{ki} n^k \vec{v}_{2}\cdot\vec{n} ( \vec{a}_{2}\cdot\vec{n})^{2} n^j - S_{2}^{ki} v_{2}^k \big( 8 ( \vec{a}_{1}\cdot\vec{n})^{2} n^j + ( \vec{a}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && - S_{2}^{kj} n^k \big( 4 ( \vec{a}_{2}\cdot\vec{n})^{2} v_{1}^i - ( \vec{a}_{2}\cdot\vec{n})^{2} v_{2}^i \big) + S_{2}^{ij} \vec{v}_{2}\cdot\vec{n} ( \vec{a}_{2}\cdot\vec{n})^{2} \Big]\nn\\ && +  	\frac{G^2 m_{1}}{96 r} \Big[ (4 S_{2}^{ki} n^k \big( 28 \dot{\vec{a}}_{1}\cdot\vec{n} n^j - \dot{\vec{a}}_{2}\cdot\vec{n} n^j \big) + 286 S_{2}^{ki} \dot{a}_{1}^k n^j - 322 S_{2}^{ki} \dot{a}_{2}^k n^j \nn\\ 
	 && + 2 S_{2}^{kj} n^k \big( 25 \dot{a}_{1}^i - 7 \dot{a}_{2}^i \big) - 4 S_{2}^{ij} \big( \dot{\vec{a}}_{1}\cdot\vec{n} + 2 \dot{\vec{a}}_{2}\cdot\vec{n} \big)) - ( \ddot{S}_{2}^{ki} n^k \big( 700 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 579 \vec{v}_{2}\cdot\vec{n} n^j \big) - 224 \ddot{S}_{2}^{ki} v_{1}^k n^j + 633 \ddot{S}_{2}^{ki} v_{2}^k n^j + 2 \ddot{S}_{2}^{kj} n^k \big( 565 v_{1}^i - 141 v_{2}^i \big) \nn\\ 
	 && + 8 \ddot{S}_{2}^{ij} \big( 34 \vec{v}_{1}\cdot\vec{n} - 33 \vec{v}_{2}\cdot\vec{n} \big)) - ( \dot{S}_{2}^{ki} n^k \big( 436 \vec{a}_{1}\cdot\vec{n} n^j - 423 \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - 434 \dot{S}_{2}^{ki} a_{1}^k n^j + 879 \dot{S}_{2}^{ki} a_{2}^k n^j + 4 \dot{S}_{2}^{kj} n^k \big( 251 a_{1}^i - 48 a_{2}^i \big) + 4 \dot{S}_{2}^{ij} \big( 53 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 48 \vec{a}_{2}\cdot\vec{n} \big)) \Big] - 	\frac{G^2 m_{2}}{96 r} \Big[ 435 S_{2}^{ki} \dot{a}_{2}^k n^j + (4 \ddot{S}_{2}^{ki} n^k \big( 47 \vec{v}_{1}\cdot\vec{n} n^j - 105 \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - 94 \ddot{S}_{2}^{ki} v_{1}^k n^j + 825 \ddot{S}_{2}^{ki} v_{2}^k n^j + 2 \ddot{S}_{2}^{kj} n^k \big( 359 v_{1}^i - 159 v_{2}^i \big) + 64 \ddot{S}_{2}^{ij} \big( \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} \big)) - (232 \dot{S}_{2}^{ki} n^k \vec{a}_{2}\cdot\vec{n} n^j - 1166 \dot{S}_{2}^{ki} a_{2}^k n^j - 16 \dot{S}_{2}^{kj} n^k \big( 39 a_{1}^i - 14 a_{2}^i \big) \nn\\ 
	 && + 128 \dot{S}_{2}^{ij} \vec{a}_{2}\cdot\vec{n}) \Big],\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{ \omega^{ij}_1 }_{(3,\text{S}_1 \text{S}_2)}&=& 	\frac{1}{192} G r \Big[ (24 \vec{S}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( \ddot{a}_{1}^i n^j - \ddot{a}_{2}^i n^j \big) + 24 \vec{S}_{2}\times\vec{n}\cdot\ddot{\vec{a}}_{2} \big( v_{1}^i n^j - v_{2}^i n^j \big) \nn\\ 
	 && + 96 S_{2}^{ki} v_{2}^k \ddot{\vec{a}}_{1}\cdot\vec{n} n^j + 24 S_{2}^{ki} \ddot{a}_{2}^k \big( \vec{v}_{1}\cdot\vec{n} n^j + 3 \vec{v}_{2}\cdot\vec{n} n^j \big) + 24 S_{2}^{kj} v_{2}^k \big( 3 \ddot{a}_{1}^i + \ddot{a}_{2}^i \big) \nn\\ 
	 && + 48 S_{2}^{kj} \ddot{a}_{2}^k \big( 3 v_{1}^i - v_{2}^i \big)) + (6 \dddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 3 v_{1}^i n^j - 2 v_{2}^i n^j \big) - 3 \dddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( v_{1}^i n^j \nn\\ 
	 && + 2 v_{2}^i n^j \big) + 2 \dddot{S}_{2}^{ki} n^k \big( v_{1}^2 n^j - 11 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 19 v_{2}^2 n^j + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 19 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 2 \dddot{S}_{2}^{ki} v_{1}^k \big( 2 \vec{v}_{1}\cdot\vec{n} n^j - 5 \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + 2 \dddot{S}_{2}^{ki} v_{2}^k \big( 7 \vec{v}_{1}\cdot\vec{n} n^j + 47 \vec{v}_{2}\cdot\vec{n} n^j \big) - 2 \dddot{S}_{2}^{kj} n^k \big( 23 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 101 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 38 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) - 2 \dddot{S}_{2}^{kj} v_{1}^k \big( 32 v_{1}^i - 11 v_{2}^i \big) + \dddot{S}_{2}^{kj} v_{2}^k \big( 133 v_{1}^i - 88 v_{2}^i \big) \nn\\ 
	 && - 2 \dddot{S}_{2}^{ij} \big( v_{1}^2 - 11 \vec{v}_{1}\cdot\vec{v}_{2} + 19 v_{2}^2 -5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{1}\cdot\vec{n})^{2} + 19 ( \vec{v}_{2}\cdot\vec{n})^{2} \big)) \nn\\ 
	 && + (72 \vec{S}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( \dot{a}_{1}^i n^j - \dot{a}_{2}^i n^j \big) + 72 \vec{S}_{2}\times\vec{n}\cdot\dot{\vec{a}}_{2} \big( a_{1}^i n^j - a_{2}^i n^j \big) \nn\\ 
	 && + 24 S_{2}^{ki} a_{2}^k \big( 11 \dot{\vec{a}}_{1}\cdot\vec{n} n^j + \dot{\vec{a}}_{2}\cdot\vec{n} n^j \big) + 72 S_{2}^{ki} \dot{a}_{2}^k \big( 3 \vec{a}_{1}\cdot\vec{n} n^j + \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + 48 S_{2}^{kj} a_{2}^k \big( 5 \dot{a}_{1}^i + \dot{a}_{2}^i \big) + 288 S_{2}^{kj} \dot{a}_{2}^k a_{1}^i) - (24 \dot{S}_{2}^{ki} n^k ( \vec{a}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 24 \dot{S}_{2}^{ij} ( \vec{a}_{2}\cdot\vec{n})^{2}) + (72 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( \dot{a}_{1}^i n^j - \dot{a}_{2}^i n^j \big) + 72 \dot{\vec{S}}_{2}\times\vec{n}\cdot\dot{\vec{a}}_{2} \big( v_{1}^i n^j \nn\\ 
	 && - v_{2}^i n^j \big) + 24 \dot{S}_{2}^{ki} n^k \big( \vec{v}_{2}\cdot\dot{\vec{a}}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} n^j \big) + 24 \dot{S}_{2}^{ki} v_{2}^k \big( 11 \dot{\vec{a}}_{1}\cdot\vec{n} n^j \nn\\ 
	 && + 2 \dot{\vec{a}}_{2}\cdot\vec{n} n^j \big) + 24 \dot{S}_{2}^{ki} \dot{a}_{2}^k \big( 3 \vec{v}_{1}\cdot\vec{n} n^j + 10 \vec{v}_{2}\cdot\vec{n} n^j \big) + 24 \dot{S}_{2}^{kj} n^k \big( 4 \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} \dot{a}_{1}^i - \dot{\vec{a}}_{2}\cdot\vec{n} v_{2}^i - \vec{v}_{2}\cdot\vec{n} \dot{a}_{2}^i \big) + 24 \dot{S}_{2}^{kj} v_{2}^k \big( 14 \dot{a}_{1}^i + \dot{a}_{2}^i \big) + 24 \dot{S}_{2}^{kj} \dot{a}_{2}^k \big( 22 v_{1}^i \nn\\ 
	 && - 7 v_{2}^i \big) - 24 \dot{S}_{2}^{ij} \big( \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big)) + (6 \ddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{1} \big( 3 a_{1}^i n^j - 2 a_{2}^i n^j \big) \nn\\ 
	 && + 6 \ddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{a}_{1} \big( 3 v_{1}^i n^j - 2 v_{2}^i n^j \big) + 9 \ddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{v}_{2} \big( 5 a_{1}^i n^j - 6 a_{2}^i n^j \big) \nn\\ 
	 && + 9 \ddot{\vec{S}}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( 5 v_{1}^i n^j - 6 v_{2}^i n^j \big) - 6 \ddot{S}_{2}^{ki} n^k \big( \vec{a}_{1}\cdot\vec{v}_{2} n^j + 3 \vec{v}_{1}\cdot\vec{a}_{2} n^j - 14 \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j + 14 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) - 6 \ddot{S}_{2}^{ki} v_{1}^k \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 6 \ddot{S}_{2}^{ki} a_{1}^k \vec{v}_{2}\cdot\vec{n} n^j + 6 \ddot{S}_{2}^{ki} v_{2}^k \big( 37 \vec{a}_{1}\cdot\vec{n} n^j + 17 \vec{a}_{2}\cdot\vec{n} n^j \big) + 6 \ddot{S}_{2}^{ki} a_{2}^k \big( 11 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && + 41 \vec{v}_{2}\cdot\vec{n} n^j \big) + 6 \ddot{S}_{2}^{kj} n^k \big( \vec{a}_{1}\cdot\vec{n} v_{1}^i + 41 \vec{a}_{2}\cdot\vec{n} v_{1}^i - 7 \vec{v}_{1}\cdot\vec{n} a_{1}^i + 47 \vec{v}_{2}\cdot\vec{n} a_{1}^i \nn\\ 
	 && - \vec{a}_{1}\cdot\vec{n} v_{2}^i - 14 \vec{a}_{2}\cdot\vec{n} v_{2}^i + \vec{v}_{1}\cdot\vec{n} a_{2}^i - 14 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - 6 \ddot{S}_{2}^{kj} v_{1}^k \big( 10 a_{1}^i - 3 a_{2}^i \big) \nn\\ 
	 && - 6 \ddot{S}_{2}^{kj} a_{1}^k \big( 2 v_{1}^i - v_{2}^i \big) + 3 \ddot{S}_{2}^{kj} v_{2}^k \big( 119 a_{1}^i - 16 a_{2}^i \big) + 3 \ddot{S}_{2}^{kj} a_{2}^k \big( 155 v_{1}^i - 64 v_{2}^i \big) \nn\\ 
	 && + 6 \ddot{S}_{2}^{ij} \big( \vec{a}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{a}_{2} - 14 \vec{v}_{2}\cdot\vec{a}_{2} - \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 14 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big)) + (144 \dot{\vec{S}}_{2}\times\vec{n}\cdot\vec{a}_{2} \big( a_{1}^i n^j - a_{2}^i n^j \big) + 24 \dot{S}_{2}^{ki} n^k a_{2}^2 n^j \nn\\ 
	 && + 48 \dot{S}_{2}^{ki} a_{2}^k \big( 9 \vec{a}_{1}\cdot\vec{n} n^j + 4 \vec{a}_{2}\cdot\vec{n} n^j \big) + 48 \dot{S}_{2}^{kj} n^k \big( 4 \vec{a}_{2}\cdot\vec{n} a_{1}^i - \vec{a}_{2}\cdot\vec{n} a_{2}^i \big) \nn\\ 
	 && + 48 \dot{S}_{2}^{kj} a_{2}^k \big( 16 a_{1}^i - a_{2}^i \big) - 24 \dot{S}_{2}^{ij} a_{2}^2) \Big]\nn\\ && +  	\frac{1}{72} G^2 m_{1} \Big[ 57 \dddot{S}_{2}^{ki} n^k n^j + 32 \dddot{S}_{2}^{ij} \Big] + 	\frac{1}{144} G^2 m_{2} \Big[ 141 \dddot{S}_{2}^{ki} n^k n^j + 55 \dddot{S}_{2}^{ij} \Big] \nn\\ 
	 && + 	\frac{1}{3} G^2 m_{1} {\Big( \frac{1}{\epsilon} - 2\log \frac{r}{R_0} \Big)} \dddot{S}_{2}^{ij} + 	\frac{1}{3} G^2 m_{2} {\Big( \frac{1}{\epsilon} - 2\log \frac{r}{R_0} \Big)} \dddot{S}_{2}^{ij} ,\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(4)}{ \omega^{ij}_1 }_{(3,\text{S}_1 \text{S}_2)}&=&- 	\frac{1}{96} G r{}^2 \Big[ 12 S_{2}^{ki} \dddot{a}_{2}^k n^j - (2 \ddddot{S}_{2}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{n} n^j - 4 \vec{v}_{2}\cdot\vec{n} n^j \big) + 2 \ddddot{S}_{2}^{ki} v_{1}^k n^j \nn\\ 
	 && - 20 \ddddot{S}_{2}^{ki} v_{2}^k n^j - 2 \ddddot{S}_{2}^{kj} n^k \big( 13 v_{1}^i - 4 v_{2}^i \big) - 2 \ddddot{S}_{2}^{ij} \big( \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big)) \nn\\ 
	 && + 48 \dot{S}_{2}^{ki} \ddot{a}_{2}^k n^j + (6 \ddot{S}_{2}^{ki} n^k \dot{\vec{a}}_{2}\cdot\vec{n} n^j + 78 \ddot{S}_{2}^{ki} \dot{a}_{2}^k n^j + 6 \ddot{S}_{2}^{kj} n^k \big( 4 \dot{a}_{1}^i - \dot{a}_{2}^i \big) \nn\\ 
	 && - 6 \ddot{S}_{2}^{ij} \dot{\vec{a}}_{2}\cdot\vec{n}) - ( \dddot{S}_{2}^{ki} n^k \big( \vec{a}_{1}\cdot\vec{n} n^j - 13 \vec{a}_{2}\cdot\vec{n} n^j \big) + \dddot{S}_{2}^{ki} a_{1}^k n^j - 61 \dddot{S}_{2}^{ki} a_{2}^k n^j \nn\\ 
	 && - \dddot{S}_{2}^{kj} n^k \big( 49 a_{1}^i - 13 a_{2}^i \big) - \dddot{S}_{2}^{ij} \big( \vec{a}_{1}\cdot\vec{n} - 13 \vec{a}_{2}\cdot\vec{n} \big)) \Big],\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(5)}{ \omega^{ij}_1 }_{(3,\text{S}_1 \text{S}_2)}&=& 	\frac{1}{288} G r{}^3 \Big[ 3 \stackrel{(5)}{S_{2}}^{ki} n^k n^j - \stackrel{(5)}{S_{2}}^{ij} \Big],\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\omega^{ij}_1}_{(3,\text{S}_1^2)}&=& 	- 	\frac{G m_{2}}{64 m_{1} r{}^2} \Big[ 2 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{1} \big( 14 v_{1}^2 v_{2}^i v_{1}^j - 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i v_{1}^j + 13 v_{2}^2 v_{2}^i v_{1}^j \nn\\ 
	 && + 18 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 42 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i n^j + 27 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i n^j \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i v_{1}^j -15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j \nn\\ 
	 && - 15 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i n^j \big) - 2 \vec{S}_{1}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 18 v_{1}^2 v_{1}^i n^j - 6 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i n^j + 27 v_{2}^2 v_{1}^i n^j \nn\\ 
	 && - 8 v_{1}^2 v_{2}^i n^j - 32 v_{2}^2 v_{2}^i n^j - 14 \vec{v}_{1}\cdot\vec{n} v_{2}^i v_{1}^j + 6 \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && - 39 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j + 48 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i n^j \big) + S_{1}^{ki} v_{1}^k \big( 56 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} n^j - 26 v_{1}^2 v_{2}^2 n^j \nn\\ 
	 && + 44 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j - 36 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} n^j - 17 v_{1}^{4} n^j - 14 v_{2}^{4} n^j -48 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + 108 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - 18 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 54 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 36 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 84 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 90 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 180 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j + 120 ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \big) \nn\\ 
	 && - 2 S_{1}^{kj} n^k \big( 20 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 13 v_{1}^2 v_{2}^2 v_{1}^i + 18 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 v_{1}^i - 14 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} v_{1}^i - 4 v_{1}^{4} v_{1}^i \nn\\ 
	 && - 7 v_{2}^{4} v_{1}^i -36 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i - 9 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 36 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 18 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 18 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 45 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 90 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i + 30 ( \vec{v}_{2}\cdot\vec{n})^{4} v_{1}^i \big) \nn\\ 
	 && - S_{1}^{kj} v_{1}^k \big( 107 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{1}^i + 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 240 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && - 400 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 154 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i + 150 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i - 88 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^i \nn\\ 
	 && - 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^i - 88 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i + 248 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i + 76 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i \nn\\ 
	 && - 104 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i -312 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i + 516 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 162 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i \nn\\ 
	 && + 204 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i - 324 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i + 96 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i \big) \nn\\ 
	 && + 4 S_{1}^{kj} v_{2}^k \big( 22 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{1}^i + 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 62 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && - 21 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i + 34 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i -45 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i + 81 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 36 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i \big) \Big]\nn\\ && - 	\frac{G^2 m_{2}{}^2}{32 m_{1} r{}^3} \Big[ 2 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{1} \big( 27 v_{2}^i v_{1}^j -8 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j + 92 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 127 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 2 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{2} \big( 50 v_{2}^i v_{1}^j + 5 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j + 308 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) \nn\\ 
	 && - 2 \vec{S}_{1}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 15 v_{1}^i n^j + 26 v_{2}^i n^j \big) + 8 S_{1}^{ki} n^k \big( 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - 13 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 15 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - S_{1}^{ki} v_{1}^k \big( 34 v_{1}^2 n^j \nn\\ 
	 && - 100 \vec{v}_{1}\cdot\vec{v}_{2} n^j - 5 v_{2}^2 n^j + 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 16 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 13 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && - 2 S_{1}^{ki} v_{2}^k \big( 6 v_{1}^2 n^j - 129 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 153 v_{2}^2 n^j + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 164 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{1}^{kj} n^k \big( 24 v_{1}^2 v_{1}^i - 66 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 23 v_{2}^2 v_{1}^i - 12 v_{1}^2 v_{2}^i \nn\\ 
	 && - 110 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i + 130 v_{2}^2 v_{2}^i -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 16 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i + 115 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i + 52 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 2 S_{1}^{kj} v_{1}^k \big( 70 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 172 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} v_{2}^i - 19 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) - 2 S_{1}^{kj} v_{2}^k \big( 49 \vec{v}_{1}\cdot\vec{n} v_{1}^i + 33 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 192 \vec{v}_{1}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 288 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \Big] + 	\frac{G^2 m_{2}}{48 r{}^3} \Big[ 6 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{1} \big( 42 v_{2}^i v_{1}^j + 439 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && - 130 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 198 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j + 46 \vec{v}_{2}\cdot\vec{n} v_{2}^i n^j \big) - 12 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{2} \big( 8 v_{2}^i v_{1}^j \nn\\ 
	 && + 177 \vec{v}_{1}\cdot\vec{n} v_{1}^i n^j - 28 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j - 24 \vec{v}_{1}\cdot\vec{n} v_{2}^i n^j \big) + 12 \vec{S}_{1}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( 5 v_{1}^i n^j \nn\\ 
	 && + 31 v_{2}^i n^j \big) + 8 S_{1}^{ki} n^k \big( 38 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 23 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + 63 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 51 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j - 15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 60 ( \vec{v}_{1}\cdot\vec{n})^{3} n^j - 147 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 15 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - S_{1}^{ki} v_{1}^k \big( 72 v_{1}^2 n^j - 211 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 138 v_{2}^2 n^j + 1318 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 672 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 324 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && - 4 S_{1}^{ki} v_{2}^k \big( 31 v_{1}^2 n^j + 15 v_{2}^2 n^j -30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 67 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 27 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{1}^{kj} n^k \big( 327 v_{1}^2 v_{1}^i - 757 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 480 v_{2}^2 v_{1}^i + 28 v_{1}^2 v_{2}^i \nn\\ 
	 && + 192 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 84 v_{2}^2 v_{2}^i + 994 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 576 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 1038 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 264 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 460 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i + 84 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) \nn\\ 
	 && + S_{1}^{kj} v_{1}^k \big( 825 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 322 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 745 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 408 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && - S_{1}^{kj} v_{2}^k \big( 619 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 324 \vec{v}_{2}\cdot\vec{n} v_{1}^i \big) + 8 S_{1}^{ij} \big( 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 11 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 29 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 39 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 24 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 6 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -8 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 14 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 24 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 10 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big]\nn\\ && - 	\frac{G^3 m_{2}{}^3}{8 m_{1} r{}^4} \Big[ 2 S_{1}^{ki} n^k \big( 6 \vec{v}_{1}\cdot\vec{n} n^j + 23 \vec{v}_{2}\cdot\vec{n} n^j \big) - 2 S_{1}^{ki} v_{1}^k n^j + 63 S_{1}^{ki} v_{2}^k n^j \nn\\ 
	 && + 3 S_{1}^{kj} n^k \big( v_{1}^i - 4 v_{2}^i \big) \Big] - 	\frac{G^3 m_{1} m_{2}}{29400 r{}^4} \Big[ 100 S_{1}^{ki} n^k \big( 20745 \vec{v}_{1}\cdot\vec{n} n^j - 7906 \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - 253662 S_{1}^{ki} v_{1}^k n^j + 274292 S_{1}^{ki} v_{2}^k n^j + S_{1}^{kj} n^k \big( 505767 v_{1}^i - 97892 v_{2}^i \big) \nn\\ 
	 && + 4 S_{1}^{ij} \big( 81423 \vec{v}_{1}\cdot\vec{n} - 52193 \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && - 	\frac{54 G^3 m_{1} m_{2}}{35 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 S_{1}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{n} n^j - \vec{v}_{2}\cdot\vec{n} n^j \big) - S_{1}^{ki} v_{1}^k n^j \nn\\ 
	 && + S_{1}^{ki} v_{2}^k n^j + S_{1}^{kj} n^k \big( v_{1}^i - v_{2}^i \big) + S_{1}^{ij} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^2}{192 r{}^4} \Big[ S_{1}^{ki} n^k \big( {(4064 + 495 \pi^2)} \vec{v}_{1}\cdot\vec{n} n^j + {(16992 - 1845 \pi^2)} \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + S_{1}^{ki} v_{1}^k {(1928 - 99 \pi^2)} n^j - 3 S_{1}^{ki} v_{2}^k {(208 - 123 \pi^2)} n^j \nn\\ 
	 && + S_{1}^{kj} n^k \big( {(1072 + 99 \pi^2)} v_{1}^i + {(1752 - 369 \pi^2)} v_{2}^i \big) - S_{1}^{ij} \big( {(320 - 99 \pi^2)} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - {(4512 - 369 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\omega^{ij}_1}_{(3,\text{S}_1^2)}&=& 	- 	\frac{11}{64 m_{1}} \Big[ S_{1}^{kj} v_{1}^k \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i + v_{1}^{4} a_{1}^i \big) + S_{1}^{kj} a_{1}^k v_{1}^{4} v_{1}^i \Big] - 	\frac{15}{128 m_{1}} v_{1}^i \dot{S}_{1}^{kj} v_{1}^k v_{1}^{4} \nn\\ && - 	\frac{G m_{2}}{32 m_{1} r} \Big[ \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{1} \big( 2 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i n^j + v_{2}^2 a_{1}^i n^j + 22 \vec{a}_{2}\cdot\vec{n} v_{2}^i v_{1}^j + 22 \vec{v}_{2}\cdot\vec{n} a_{2}^i v_{1}^j \nn\\ 
	 && + 22 \vec{v}_{2}\cdot\vec{n} v_{2}^i a_{1}^j -6 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i n^j \big) + \vec{S}_{1}\times\vec{n}\cdot\vec{a}_{1} \big( v_{2}^2 v_{1}^i n^j \nn\\ 
	 && + 22 \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j -3 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i n^j \big) - 2 \vec{S}_{1}\times\vec{v}_{1}\cdot\vec{v}_{2} \big( a_{2}^i v_{1}^j + v_{2}^i a_{1}^j + 5 \vec{a}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} a_{1}^i n^j \big) - 2 \vec{S}_{1}\times\vec{a}_{1}\cdot\vec{v}_{2} \big( v_{2}^i v_{1}^j + 5 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \big) - 2 \vec{S}_{1}\times\vec{v}_{1}\cdot\vec{a}_{2} \big( v_{2}^i v_{1}^j \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \big) - 2 S_{1}^{kj} n^k \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i + \vec{a}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i \nn\\ 
	 && + 6 v_{1}^2 \vec{a}_{2}\cdot\vec{n} v_{1}^i - 5 v_{2}^2 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i \nn\\ 
	 && + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} a_{1}^i + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 a_{1}^i - 6 \vec{v}_{2}\cdot\vec{n} v_{2}^2 a_{1}^i -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 3 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 15 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i + 6 ( \vec{v}_{2}\cdot\vec{n})^{3} a_{1}^i \big) \nn\\ 
	 && + S_{1}^{kj} v_{1}^k \big( 104 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i - 16 \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i + 8 \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i + 2 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 52 v_{1}^2 a_{1}^i \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i - 11 v_{2}^2 a_{1}^i + 16 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^i + 16 \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i -16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 40 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i + 30 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{1}^i + 27 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i \big) + S_{1}^{kj} a_{1}^k \big( 52 v_{1}^2 v_{1}^i + 8 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 13 v_{2}^2 v_{1}^i \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i -40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 29 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \big) - 4 S_{1}^{kj} v_{2}^k \big( 18 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i \nn\\ 
	 && + 7 \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i + 14 \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i - 19 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 9 v_{1}^2 a_{1}^i + 14 \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i \nn\\ 
	 && - 13 v_{2}^2 a_{1}^i -5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i + 19 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{1}^i + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i \big) - 2 S_{1}^{kj} a_{2}^k \big( 18 v_{1}^2 v_{1}^i + 28 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && - 27 v_{2}^2 v_{1}^i -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 27 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \big) \Big] \nn\\ 
	 && - 	\frac{G m_{2}}{32 m_{1} r} \Big[ 16 \dot{\vec{S}}_{1}\times\vec{n}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} v_{2}^i v_{1}^j - 16 \dot{\vec{S}}_{1}\times\vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} v_{1}^i n^j \nn\\ 
	 && - \dot{S}_{1}^{ki} v_{1}^k \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 3 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - \dot{S}_{1}^{kj} n^k \big( 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i - 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 3 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i \big) + \dot{S}_{1}^{kj} v_{1}^k \big( 36 v_{1}^2 v_{1}^i - 18 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 18 v_{2}^2 v_{1}^i + 6 v_{1}^2 v_{2}^i + 30 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && - 13 v_{2}^2 v_{2}^i + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 4 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) \nn\\ 
	 && - \dot{S}_{1}^{kj} v_{2}^k \big( 30 v_{1}^2 v_{1}^i + 14 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 13 v_{2}^2 v_{1}^i -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}{}^2}{16 m_{1} r{}^2} \Big[ 2 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{1} a_{1}^i n^j + 2 \vec{S}_{1}\times\vec{n}\cdot\vec{a}_{1} v_{1}^i n^j + 16 S_{1}^{ki} n^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 2 S_{1}^{ki} v_{1}^k \big( \vec{a}_{1}\cdot\vec{n} n^j + 21 \vec{a}_{2}\cdot\vec{n} n^j \big) + 2 S_{1}^{ki} a_{1}^k \big( \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && + 21 \vec{v}_{2}\cdot\vec{n} n^j \big) - 57 S_{1}^{ki} v_{2}^k \vec{a}_{2}\cdot\vec{n} n^j - 57 S_{1}^{ki} a_{2}^k \vec{v}_{2}\cdot\vec{n} n^j + S_{1}^{kj} n^k \big( 8 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 8 \vec{v}_{2}\cdot\vec{n} a_{1}^i + 7 \vec{a}_{2}\cdot\vec{n} v_{2}^i + 7 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - 32 S_{1}^{kj} v_{1}^k a_{1}^i - 32 S_{1}^{kj} a_{1}^k v_{1}^i + 24 S_{1}^{kj} v_{2}^k a_{1}^i \nn\\ 
	 && + 24 S_{1}^{kj} a_{2}^k v_{1}^i \Big] + 	\frac{G^2 m_{2}}{48 r{}^2} \Big[ 3 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{1} \big( 117 a_{1}^i n^j - 164 a_{2}^i n^j \big) \nn\\ 
	 && + 3 \vec{S}_{1}\times\vec{n}\cdot\vec{a}_{1} \big( 117 v_{1}^i n^j - 164 v_{2}^i n^j \big) + 24 \vec{S}_{1}\times\vec{n}\cdot\vec{v}_{2} \big( 17 a_{1}^i n^j + a_{2}^i n^j \big) \nn\\ 
	 && + 24 \vec{S}_{1}\times\vec{n}\cdot\vec{a}_{2} \big( 17 v_{1}^i n^j + v_{2}^i n^j \big) - 16 S_{1}^{ki} n^k \big( 5 \vec{v}_{1}\cdot\vec{a}_{1} n^j - \vec{a}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{a}_{2} n^j + 2 \vec{v}_{2}\cdot\vec{a}_{2} n^j -26 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} n^j + 10 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 22 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) - 4 S_{1}^{ki} v_{1}^k \big( 50 \vec{a}_{1}\cdot\vec{n} n^j - \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - 4 S_{1}^{ki} a_{1}^k \big( 29 \vec{v}_{1}\cdot\vec{n} n^j + 32 \vec{v}_{2}\cdot\vec{n} n^j \big) + 8 S_{1}^{ki} v_{2}^k \big( 11 \vec{a}_{1}\cdot\vec{n} n^j - \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + 8 S_{1}^{ki} a_{2}^k \big( 17 \vec{v}_{1}\cdot\vec{n} n^j - \vec{v}_{2}\cdot\vec{n} n^j \big) + 4 S_{1}^{kj} n^k \big( 128 \vec{a}_{1}\cdot\vec{n} v_{1}^i - 55 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 161 \vec{v}_{1}\cdot\vec{n} a_{1}^i - 76 \vec{v}_{2}\cdot\vec{n} a_{1}^i + 2 \vec{a}_{1}\cdot\vec{n} v_{2}^i - 10 \vec{a}_{2}\cdot\vec{n} v_{2}^i - 10 \vec{v}_{1}\cdot\vec{n} a_{2}^i \nn\\ 
	 && - 10 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - 4 S_{1}^{kj} v_{1}^k \big( 49 a_{1}^i + 58 a_{2}^i \big) - 2 S_{1}^{kj} a_{1}^k \big( 44 v_{1}^i + 149 v_{2}^i \big) \nn\\ 
	 && + 4 S_{1}^{kj} v_{2}^k \big( 65 a_{1}^i + 2 a_{2}^i \big) + 2 S_{1}^{kj} a_{2}^k \big( 109 v_{1}^i + 4 v_{2}^i \big) + 8 S_{1}^{ij} \big( 4 \vec{v}_{1}\cdot\vec{a}_{1} + \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{a}_{2} - 2 \vec{v}_{2}\cdot\vec{a}_{2} -8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G^2 m_{2}{}^2}{32 m_{1} r{}^2} \Big[ \dot{S}_{1}^{ki} n^k \big( 11 v_{2}^2 n^j + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && - 2 \dot{S}_{1}^{ki} v_{1}^k \big( 2 \vec{v}_{1}\cdot\vec{n} n^j + 31 \vec{v}_{2}\cdot\vec{n} n^j \big) + 69 \dot{S}_{1}^{ki} v_{2}^k \vec{v}_{2}\cdot\vec{n} n^j - \dot{S}_{1}^{kj} n^k \big( 38 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 31 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 2 \dot{S}_{1}^{kj} v_{1}^k \big( 23 v_{1}^i + 12 v_{2}^i \big) - 24 \dot{S}_{1}^{kj} v_{2}^k \big( v_{1}^i + 6 v_{2}^i \big) \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}}{48 r{}^2} \Big[ 6 \dot{\vec{S}}_{1}\times\vec{n}\cdot\vec{v}_{1} \big( 11 v_{1}^i n^j + 59 v_{2}^i n^j \big) - 6 \dot{\vec{S}}_{1}\times\vec{n}\cdot\vec{v}_{2} \big( 91 v_{1}^i n^j - 4 v_{2}^i n^j \big) \nn\\ 
	 && + 4 \dot{S}_{1}^{ki} n^k \big( 26 v_{1}^2 n^j - 32 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 15 v_{2}^2 n^j + 104 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 80 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 36 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 4 \dot{S}_{1}^{ki} v_{1}^k \big( 7 \vec{v}_{1}\cdot\vec{n} n^j + 10 \vec{v}_{2}\cdot\vec{n} n^j \big) - 8 \dot{S}_{1}^{ki} v_{2}^k \big( 13 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} n^j \big) - 4 \dot{S}_{1}^{kj} n^k \big( 97 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 56 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 2 \vec{v}_{1}\cdot\vec{n} v_{2}^i \big) - 7 \dot{S}_{1}^{kj} v_{1}^k \big( 28 v_{1}^i \nn\\ 
	 && - 29 v_{2}^i \big) - \dot{S}_{1}^{kj} v_{2}^k \big( 271 v_{1}^i - 24 v_{2}^i \big) + 4 \dot{S}_{1}^{ij} \big( 10 v_{1}^2 - 22 \vec{v}_{1}\cdot\vec{v}_{2} + 15 v_{2}^2 \nn\\ 
	 && + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} - 30 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big]\nn\\ && +  	\frac{14 G^3 m_{1} m_{2}}{15 r{}^3} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 3 \dot{S}_{1}^{ki} n^k n^j + \dot{S}_{1}^{ij} \Big] + 	\frac{G^3 m_{1} m_{2}}{50 r{}^3} \Big[ 581 \dot{S}_{1}^{ki} n^k n^j \nn\\ 
	 && + 117 \dot{S}_{1}^{ij} \Big] - 	\frac{G^3 m_{2}{}^2}{192 r{}^3} \Big[ 3 \dot{S}_{1}^{ki} n^k {(452 - 51 \pi^2)} n^j + {(512 - 51 \pi^2)} \dot{S}_{1}^{ij} \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\omega^{ij}_1}_{(3,\text{S}_1^2)}&=& 	- 	\frac{G m_{2}}{32 m_{1}} \Big[ (2 S_{1}^{kj} n^k \big( 2 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} v_{1}^i + v_{2}^2 \dot{a}_{1}^i -2 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i - ( \vec{v}_{2}\cdot\vec{n})^{2} \dot{a}_{1}^i \big) \nn\\ 
	 && + 24 S_{1}^{kj} v_{1}^k \big( \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i + \vec{v}_{2}\cdot\vec{n} \dot{a}_{1}^i \big) + 24 S_{1}^{kj} \dot{a}_{1}^k \vec{v}_{2}\cdot\vec{n} v_{1}^i - 28 S_{1}^{kj} v_{2}^k \big( \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \dot{a}_{1}^i \big) - 28 S_{1}^{kj} \dot{a}_{2}^k \vec{v}_{2}\cdot\vec{n} v_{1}^i) + ( \ddot{S}_{1}^{ki} v_{1}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - \ddot{S}_{1}^{kj} n^k \big( v_{2}^2 v_{1}^i \nn\\ 
	 && - ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \big) - 2 \ddot{S}_{1}^{kj} v_{1}^k \big( 6 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 7 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 14 \ddot{S}_{1}^{kj} v_{2}^k \vec{v}_{2}\cdot\vec{n} v_{1}^i) \nn\\ 
	 && + (4 S_{1}^{kj} n^k \big( a_{2}^2 v_{1}^i + 2 \vec{v}_{2}\cdot\vec{a}_{2} a_{1}^i -2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} a_{1}^i \big) + 48 S_{1}^{kj} v_{1}^k \vec{a}_{2}\cdot\vec{n} a_{1}^i \nn\\ 
	 && + 48 S_{1}^{kj} a_{1}^k \big( \vec{a}_{2}\cdot\vec{n} v_{1}^i + \vec{v}_{2}\cdot\vec{n} a_{1}^i \big) - 56 S_{1}^{kj} v_{2}^k \vec{a}_{2}\cdot\vec{n} a_{1}^i - 56 S_{1}^{kj} a_{2}^k \big( \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} a_{1}^i \big)) + (2 \dot{S}_{1}^{ki} v_{1}^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + \dot{S}_{1}^{ki} a_{1}^k \big( v_{2}^2 n^j \nn\\ 
	 && - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + \dot{S}_{1}^{kj} n^k \big( 2 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + v_{2}^2 a_{1}^i -2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i \big) \nn\\ 
	 && + 2 \dot{S}_{1}^{kj} v_{1}^k \big( 6 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 6 \vec{v}_{2}\cdot\vec{n} a_{1}^i + 7 \vec{a}_{2}\cdot\vec{n} v_{2}^i + 7 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) + 2 \dot{S}_{1}^{kj} a_{1}^k \big( 6 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 7 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) - 14 \dot{S}_{1}^{kj} v_{2}^k \big( \vec{a}_{2}\cdot\vec{n} v_{1}^i + \vec{v}_{2}\cdot\vec{n} a_{1}^i \big) - 14 \dot{S}_{1}^{kj} a_{2}^k \vec{v}_{2}\cdot\vec{n} v_{1}^i) \Big] \nn\\ 
	 && + 	\frac{G m_{2}}{8 m_{1}} v_{1}^i S_{1}^{kj} n^k ( \vec{a}_{2}\cdot\vec{n})^{2} \nn\\ && +  	\frac{G^2 m_{2}}{48 r} \Big[ (48 S_{1}^{ki} n^k \dot{\vec{a}}_{1}\cdot\vec{n} n^j - 66 S_{1}^{ki} \dot{a}_{1}^k n^j - 42 S_{1}^{kj} n^k \dot{a}_{1}^i) - (16 \ddot{S}_{1}^{ki} n^k \big( 10 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} n^j \big) - 47 \ddot{S}_{1}^{ki} v_{1}^k n^j + 71 \ddot{S}_{1}^{kj} n^k v_{1}^i + 32 \ddot{S}_{1}^{ij} \big( \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big)) \nn\\ 
	 && - (16 \dot{S}_{1}^{ki} n^k \big( 9 \vec{a}_{1}\cdot\vec{n} n^j - 5 \vec{a}_{2}\cdot\vec{n} n^j \big) + 3 \dot{S}_{1}^{ki} a_{1}^k n^j + 16 \dot{S}_{1}^{ki} a_{2}^k n^j + \dot{S}_{1}^{kj} n^k \big( 129 a_{1}^i \nn\\ 
	 && - 16 a_{2}^i \big) - 64 \dot{S}_{1}^{ij} \vec{a}_{2}\cdot\vec{n}) \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{\omega^{ij}_1}_{(3,\text{S}_1^2)}&=& 	- 	\frac{1}{18} G^2 m_{2} \Big[ 6 \dddot{S}_{1}^{ki} n^k n^j - 5 \dddot{S}_{1}^{ij} \Big] + 	\frac{1}{3} G^2 m_{2} {\Big( \frac{1}{\epsilon} - 2\log \frac{r}{R_0} \Big)} \dddot{S}_{1}^{ij} ,
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{\omega^{ij}_1}_{(3,E)}&=& 	 	\frac{G m_{2}}{16 m_{1} r{}^2} \Big[ S_{1}^{ki} n^k \big( 30 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 n^j - 36 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && + 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j + 90 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} n^j \nn\\ 
	 && - 21 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} n^j - 12 \vec{v}_{1}\cdot\vec{n} v_{2}^{4} n^j - 63 \vec{v}_{2}\cdot\vec{n} v_{2}^{4} n^j + 15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 45 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 50 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j - 90 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 100 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j + 75 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 95 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j -35 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j - 35 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \nn\\ 
	 && - 35 ( \vec{v}_{2}\cdot\vec{n})^{5} n^j \big) + S_{1}^{ki} v_{1}^k \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 2 v_{1}^2 v_{2}^2 n^j + \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j \nn\\ 
	 && - 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} n^j + 4 v_{2}^{4} n^j + 21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 6 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 3 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 39 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j -15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \nn\\ 
	 && + 35 ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \big) + S_{1}^{ki} v_{2}^k \big( 6 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} n^j - 4 v_{1}^2 v_{2}^2 n^j + 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j \nn\\ 
	 && + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} n^j - 5 v_{1}^{4} n^j - 11 v_{2}^{4} n^j -18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 6 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 12 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 39 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 20 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j - 35 ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \big) \nn\\ 
	 && - S_{1}^{kj} n^k \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 2 v_{1}^2 v_{2}^2 v_{1}^i + \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 v_{1}^i - 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} v_{1}^i + 4 v_{2}^{4} v_{1}^i \nn\\ 
	 && + 6 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 4 v_{1}^2 v_{2}^2 v_{2}^i + 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 v_{2}^i + 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} v_{2}^i - 5 v_{1}^{4} v_{2}^i - 11 v_{2}^{4} v_{2}^i \nn\\ 
	 && + 21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i \nn\\ 
	 && + 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i - 6 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 3 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 39 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^i + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i \nn\\ 
	 && - 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i - 6 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i + 12 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && + 39 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i -15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i + 35 ( \vec{v}_{2}\cdot\vec{n})^{4} v_{1}^i \nn\\ 
	 && + 15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i + 20 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i - 35 ( \vec{v}_{2}\cdot\vec{n})^{4} v_{2}^i \big) \nn\\ 
	 && - S_{1}^{kj} v_{1}^k \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{1}^i - 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i - 32 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i + 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^i + 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^i + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i + 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i + 26 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i -6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 28 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i + 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i - 21 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && - 28 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i \big) - S_{1}^{kj} v_{2}^k \big( 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{1}^i + 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{1}^i + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i + 26 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i - 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^i + 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 22 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i - 26 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i - 21 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 28 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i + 28 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i \big) + S_{1}^{ij} \big( 18 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 \nn\\ 
	 && - 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 46 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} - 13 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^{4} - 37 \vec{v}_{2}\cdot\vec{n} v_{2}^{4} + 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 22 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 44 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{3} - 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 67 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} -5 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && + 25 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{4} - 35 ( \vec{v}_{2}\cdot\vec{n})^{5} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{48 r{}^3} \Big[ 2 S_{1}^{ki} n^k \big( 1758 \vec{v}_{1}\cdot\vec{n} v_{1}^2 n^j - 845 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 1879 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 1667 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + 529 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j - 1170 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 252 ( \vec{v}_{1}\cdot\vec{n})^{3} n^j \nn\\ 
	 && - 1644 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j + 318 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 786 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && - S_{1}^{ki} v_{1}^k \big( 654 v_{1}^2 n^j - 539 \vec{v}_{1}\cdot\vec{v}_{2} n^j - 31 v_{2}^2 n^j -3286 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 1515 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j + 1426 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - S_{1}^{ki} v_{2}^k \big( 212 v_{1}^2 n^j - 512 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 225 v_{2}^2 n^j + 3806 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 2114 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 1482 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + S_{1}^{kj} n^k \big( 654 v_{1}^2 v_{1}^i - 539 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 31 v_{2}^2 v_{1}^i + 212 v_{1}^2 v_{2}^i - 512 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && + 225 v_{2}^2 v_{2}^i -3286 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 1515 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i + 1426 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 3806 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 2114 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i - 1482 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) \nn\\ 
	 && - S_{1}^{kj} v_{1}^k \big( 1542 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 1756 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 1411 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 1562 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && + S_{1}^{kj} v_{2}^k \big( 1411 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 1562 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 1316 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 1404 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && + 2 S_{1}^{ij} \big( 777 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 743 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 1315 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 1553 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 628 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 891 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -597 ( \vec{v}_{1}\cdot\vec{n})^{3} + 1844 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 2326 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 1028 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big] + 	\frac{G^2 m_{2}{}^2}{48 m_{1} r{}^3} \Big[ 4 S_{1}^{ki} n^k \big( 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 n^j \nn\\ 
	 && + 136 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j + 80 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + 344 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - 35 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && - 480 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -96 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 213 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 69 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && - 2 S_{1}^{ki} v_{1}^k \big( 36 v_{1}^2 n^j - 206 \vec{v}_{1}\cdot\vec{v}_{2} n^j + 98 v_{2}^2 n^j + 332 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 24 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j - 509 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - S_{1}^{ki} v_{2}^k \big( 196 v_{1}^2 n^j + 962 \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && - 255 v_{2}^2 n^j -3332 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 64 ( \vec{v}_{1}\cdot\vec{n})^{2} n^j + 2325 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + S_{1}^{kj} n^k \big( 72 v_{1}^2 v_{1}^i - 268 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 52 v_{2}^2 v_{1}^i + 196 v_{1}^2 v_{2}^i + 770 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && - 63 v_{2}^2 v_{2}^i -344 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 48 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^i - 10 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 1988 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 64 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^i + 981 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 4 S_{1}^{kj} v_{1}^k \big( 144 \vec{v}_{1}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 80 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 71 \vec{v}_{1}\cdot\vec{n} v_{2}^i - 83 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 4 S_{1}^{kj} v_{2}^k \big( 71 \vec{v}_{1}\cdot\vec{n} v_{1}^i + 107 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 242 \vec{v}_{1}\cdot\vec{n} v_{2}^i - 366 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 2 S_{1}^{ij} \big( 72 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 16 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 190 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 106 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 123 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -164 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 388 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 281 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big]\nn\\ && - 	\frac{G^3 m_{1} m_{2}}{5880 r{}^4} \Big[ 5 S_{1}^{ki} n^k \big( 123155 \vec{v}_{1}\cdot\vec{n} n^j - 113607 \vec{v}_{2}\cdot\vec{n} n^j \big) - 137981 S_{1}^{ki} v_{1}^k n^j \nn\\ 
	 && + 125451 S_{1}^{ki} v_{2}^k n^j + S_{1}^{kj} n^k \big( 137981 v_{1}^i - 125451 v_{2}^i \big) + S_{1}^{ij} \big( 33611 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 39771 \vec{v}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G^3 m_{2}{}^3}{12 m_{1} r{}^4} \Big[ S_{1}^{ki} n^k \big( 510 \vec{v}_{1}\cdot\vec{n} n^j - 163 \vec{v}_{2}\cdot\vec{n} n^j \big) - 207 S_{1}^{ki} v_{1}^k n^j \nn\\ 
	 && + 206 S_{1}^{ki} v_{2}^k n^j + S_{1}^{kj} n^k \big( 207 v_{1}^i - 206 v_{2}^i \big) - S_{1}^{ij} \big( 36 \vec{v}_{1}\cdot\vec{n} - 31 \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && - 	\frac{107 G^3 m_{1} m_{2}}{35 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 S_{1}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{n} n^j - \vec{v}_{2}\cdot\vec{n} n^j \big) - S_{1}^{ki} v_{1}^k n^j \nn\\ 
	 && + S_{1}^{ki} v_{2}^k n^j + S_{1}^{kj} n^k \big( v_{1}^i - v_{2}^i \big) + S_{1}^{ij} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^2}{192 r{}^4} \Big[ S_{1}^{ki} n^k \big( {(43048 - 2475 \pi^2)} \vec{v}_{1}\cdot\vec{n} n^j - {(44536 - 2475 \pi^2)} \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - 5 S_{1}^{ki} v_{1}^k {(2320 - 99 \pi^2)} n^j + S_{1}^{ki} v_{2}^k {(8876 - 495 \pi^2)} n^j \nn\\ 
	 && + S_{1}^{kj} n^k \big( {(11600 - 495 \pi^2)} v_{1}^i - {(8876 - 495 \pi^2)} v_{2}^i \big) \nn\\ 
	 && + S_{1}^{ij} \big( {(5528 - 495 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(8240 - 495 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{\omega^{ij}_1}_{(3,E)}&=& - 	\frac{G m_{2}}{16 m_{1} r} \Big[ S_{1}^{ki} n^k \big( 6 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 n^j - 6 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j - 7 v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} n^j + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} n^j + 19 v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} n^j -6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - 18 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 42 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} n^j - 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j - 39 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j - 18 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 18 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 21 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 39 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 10 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \nn\\ 
	 && + 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 35 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) + S_{1}^{ki} v_{1}^k \big( 10 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + \vec{a}_{1}\cdot\vec{n} v_{2}^2 n^j + 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} n^j + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} n^j \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j + 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 3 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 33 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + S_{1}^{ki} a_{1}^k \big( 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j + 10 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 14 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && - S_{1}^{ki} v_{2}^k \big( 4 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} n^j + 4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} n^j + 2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 n^j + 2 v_{1}^2 \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} n^j + 15 v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} n^j - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + 30 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j - 6 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && - 39 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - S_{1}^{ki} a_{2}^k \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} n^j - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j - \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j \nn\\ 
	 && + 19 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j - 17 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && - S_{1}^{kj} n^k \big( 10 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i + \vec{a}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i + 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} v_{1}^i + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} v_{2}^2 a_{1}^i + 10 \vec{v}_{2}\cdot\vec{n} v_{2}^2 a_{1}^i - 4 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^i - 2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i \nn\\ 
	 && - 2 v_{1}^2 \vec{a}_{2}\cdot\vec{n} v_{2}^i + 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} v_{2}^i - 15 v_{2}^2 \vec{a}_{2}\cdot\vec{n} v_{2}^i + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i - 30 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i - 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} a_{2}^i + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^2 a_{2}^i - 19 \vec{v}_{2}\cdot\vec{n} v_{2}^2 a_{2}^i + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - 3 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && - 33 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i + 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i - 14 ( \vec{v}_{2}\cdot\vec{n})^{3} a_{1}^i \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 6 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i + 39 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \nn\\ 
	 && - 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i + 17 ( \vec{v}_{2}\cdot\vec{n})^{3} a_{2}^i \big) - S_{1}^{kj} v_{1}^k \big( 16 \vec{v}_{1}\cdot\vec{a}_{1} v_{1}^i + 8 \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && + 12 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 8 v_{1}^2 a_{1}^i + 8 v_{2}^2 a_{1}^i - 2 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^i + 2 \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i - 14 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i - 7 v_{2}^2 a_{2}^i -8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 28 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - 16 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i \nn\\ 
	 && + 10 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i + 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 22 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{2}^i \nn\\ 
	 && + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i \big) - 2 S_{1}^{kj} a_{1}^k \big( 4 v_{1}^2 v_{1}^i + 4 v_{2}^2 v_{1}^i + \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 3 v_{2}^2 v_{2}^i -8 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) + S_{1}^{kj} v_{2}^k \big( 2 \vec{a}_{1}\cdot\vec{v}_{2} v_{1}^i - 2 \vec{v}_{1}\cdot\vec{a}_{2} v_{1}^i \nn\\ 
	 && + 14 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i - 2 \vec{v}_{1}\cdot\vec{v}_{2} a_{1}^i + 6 v_{2}^2 a_{1}^i + 12 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^i + 4 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^i + 2 \vec{v}_{1}\cdot\vec{a}_{2} v_{2}^i \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i + 6 v_{1}^2 a_{2}^i + 2 \vec{v}_{1}\cdot\vec{v}_{2} a_{2}^i + v_{2}^2 a_{2}^i -10 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i - 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 22 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{1}^i - 10 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i + 12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 18 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} a_{2}^i + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i \big) \nn\\ 
	 && - S_{1}^{kj} a_{2}^k \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 7 v_{2}^2 v_{1}^i - 6 v_{1}^2 v_{2}^i - 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - v_{2}^2 v_{2}^i + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 5 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) + S_{1}^{ij} \big( 24 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} + 12 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 4 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 13 v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 10 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} - 26 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} + 37 v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 18 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 34 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 5 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 55 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 20 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 17 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 51 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 8 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} - 27 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 61 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \Big] \nn\\ 
	 && - 	\frac{G m_{2}}{16 m_{1} r} \Big[ \dot{S}_{1}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 n^j - v_{2}^{4} n^j -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - 3 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 6 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} n^j - 5 ( \vec{v}_{2}\cdot\vec{n})^{4} n^j \big) + \dot{S}_{1}^{ki} v_{1}^k \big( 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j + 5 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) \nn\\ 
	 && - \dot{S}_{1}^{ki} v_{2}^k \big( 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} n^j + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 n^j - 8 \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 8 ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - \dot{S}_{1}^{kj} n^k \big( 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{1}^i - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{1}^i \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i - 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 v_{2}^i + 8 \vec{v}_{2}\cdot\vec{n} v_{2}^2 v_{2}^i -6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 5 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{1}^i + 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i - 8 ( \vec{v}_{2}\cdot\vec{n})^{3} v_{2}^i \big) - \dot{S}_{1}^{kj} v_{1}^k \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i \nn\\ 
	 && - 12 v_{2}^2 v_{1}^i - 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i + 9 v_{2}^2 v_{2}^i -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 12 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) + \dot{S}_{1}^{kj} v_{2}^k \big( 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^i - 9 v_{2}^2 v_{1}^i + 2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^i \nn\\ 
	 && + 4 v_{2}^2 v_{2}^i -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^i + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^i - 4 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) \nn\\ 
	 && + \dot{S}_{1}^{ij} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 2 v_{1}^2 v_{2}^2 - 3 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 4 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 3 v_{2}^{4} -4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 2 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 2 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 10 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 6 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 7 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{48 r{}^2} \Big[ 2 S_{1}^{ki} n^k \big( 81 \vec{v}_{1}\cdot\vec{a}_{1} n^j + 38 \vec{a}_{1}\cdot\vec{v}_{2} n^j + 49 \vec{v}_{1}\cdot\vec{a}_{2} n^j \nn\\ 
	 && - 246 \vec{v}_{2}\cdot\vec{a}_{2} n^j -255 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} n^j + 31 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 13 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 342 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 7 S_{1}^{ki} v_{1}^k \big( 87 \vec{a}_{1}\cdot\vec{n} n^j - 40 \vec{a}_{2}\cdot\vec{n} n^j \big) + S_{1}^{ki} a_{1}^k \big( 531 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 224 \vec{v}_{2}\cdot\vec{n} n^j \big) - 2 S_{1}^{ki} v_{2}^k \big( 256 \vec{a}_{1}\cdot\vec{n} n^j - 195 \vec{a}_{2}\cdot\vec{n} n^j \big) - 2 S_{1}^{ki} a_{2}^k \big( 251 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 201 \vec{v}_{2}\cdot\vec{n} n^j \big) - S_{1}^{kj} n^k \big( 609 \vec{a}_{1}\cdot\vec{n} v_{1}^i - 280 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 531 \vec{v}_{1}\cdot\vec{n} a_{1}^i \nn\\ 
	 && - 224 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 512 \vec{a}_{1}\cdot\vec{n} v_{2}^i + 390 \vec{a}_{2}\cdot\vec{n} v_{2}^i - 502 \vec{v}_{1}\cdot\vec{n} a_{2}^i + 402 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) \nn\\ 
	 && + S_{1}^{kj} v_{1}^k \big( 663 a_{1}^i - 371 a_{2}^i \big) + S_{1}^{kj} a_{1}^k \big( 663 v_{1}^i - 337 v_{2}^i \big) - S_{1}^{kj} v_{2}^k \big( 337 a_{1}^i - 237 a_{2}^i \big) \nn\\ 
	 && - S_{1}^{kj} a_{2}^k \big( 371 v_{1}^i - 237 v_{2}^i \big) - 2 S_{1}^{ij} \big( 222 \vec{v}_{1}\cdot\vec{a}_{1} - 325 \vec{a}_{1}\cdot\vec{v}_{2} - 338 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 453 \vec{v}_{2}\cdot\vec{a}_{2} -489 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 653 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 679 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 834 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \Big] + 	\frac{G^2 m_{2}{}^2}{12 m_{1} r{}^2} \Big[ 2 S_{1}^{ki} n^k \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} n^j + 10 \vec{a}_{1}\cdot\vec{v}_{2} n^j + 8 \vec{v}_{1}\cdot\vec{a}_{2} n^j \nn\\ 
	 && - 27 \vec{v}_{2}\cdot\vec{a}_{2} n^j -16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j - 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j - 51 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - S_{1}^{ki} v_{1}^k \big( 3 \vec{a}_{1}\cdot\vec{n} n^j - 40 \vec{a}_{2}\cdot\vec{n} n^j \big) - S_{1}^{ki} a_{1}^k \big( 3 \vec{v}_{1}\cdot\vec{n} n^j - 44 \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + S_{1}^{ki} v_{2}^k \big( 14 \vec{a}_{1}\cdot\vec{n} n^j + 183 \vec{a}_{2}\cdot\vec{n} n^j \big) + S_{1}^{ki} a_{2}^k \big( 4 \vec{v}_{1}\cdot\vec{n} n^j + 189 \vec{v}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + S_{1}^{kj} n^k \big( 3 \vec{a}_{1}\cdot\vec{n} v_{1}^i - 4 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 3 \vec{v}_{1}\cdot\vec{n} a_{1}^i - 8 \vec{v}_{2}\cdot\vec{n} a_{1}^i - 14 \vec{a}_{1}\cdot\vec{n} v_{2}^i \nn\\ 
	 && - 231 \vec{a}_{2}\cdot\vec{n} v_{2}^i - 4 \vec{v}_{1}\cdot\vec{n} a_{2}^i - 237 \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - 2 S_{1}^{kj} v_{1}^k \big( 3 a_{1}^i - a_{2}^i \big) - S_{1}^{kj} a_{1}^k \big( 6 v_{1}^i \nn\\ 
	 && - 7 v_{2}^i \big) + S_{1}^{kj} v_{2}^k \big( 7 a_{1}^i + 159 a_{2}^i \big) + S_{1}^{kj} a_{2}^k \big( 2 v_{1}^i + 159 v_{2}^i \big) + 2 S_{1}^{ij} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 5 \vec{a}_{1}\cdot\vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{a}_{2} - 9 \vec{v}_{2}\cdot\vec{a}_{2} + 5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 7 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G^2 m_{2}}{24 r{}^2} \Big[ 11 \dot{S}_{1}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{v}_{2} n^j - v_{2}^2 n^j -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - \dot{S}_{1}^{ki} v_{1}^k \big( 39 \vec{v}_{1}\cdot\vec{n} n^j - 50 \vec{v}_{2}\cdot\vec{n} n^j \big) + \dot{S}_{1}^{ki} v_{2}^k \big( 5 \vec{v}_{1}\cdot\vec{n} n^j \nn\\ 
	 && - 16 \vec{v}_{2}\cdot\vec{n} n^j \big) + \dot{S}_{1}^{kj} n^k \big( 39 \vec{v}_{1}\cdot\vec{n} v_{1}^i - 50 \vec{v}_{2}\cdot\vec{n} v_{1}^i - 5 \vec{v}_{1}\cdot\vec{n} v_{2}^i + 16 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && - \dot{S}_{1}^{kj} v_{1}^k \big( 39 v_{1}^i - 22 v_{2}^i \big) + \dot{S}_{1}^{kj} v_{2}^k \big( 22 v_{1}^i - 5 v_{2}^i \big) - \dot{S}_{1}^{ij} \big( 141 v_{1}^2 - 295 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 154 v_{2}^2 + 590 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 282 ( \vec{v}_{1}\cdot\vec{n})^{2} - 308 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}{}^2}{12 m_{1} r{}^2} \Big[ 4 \dot{S}_{1}^{ki} n^k \big( \vec{v}_{1}\cdot\vec{v}_{2} n^j - v_{2}^2 n^j -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} n^j + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + 22 \dot{S}_{1}^{ki} v_{1}^k \vec{v}_{2}\cdot\vec{n} n^j + 2 \dot{S}_{1}^{ki} v_{2}^k \big( 5 \vec{v}_{1}\cdot\vec{n} n^j - 19 \vec{v}_{2}\cdot\vec{n} n^j \big) + 2 \dot{S}_{1}^{kj} n^k \big( 7 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} v_{2}^i - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 5 \dot{S}_{1}^{kj} v_{1}^k v_{2}^i + 5 \dot{S}_{1}^{kj} v_{2}^k \big( v_{1}^i - 2 v_{2}^i \big) + 2 \dot{S}_{1}^{ij} \big( \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - v_{2}^2 -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big]	,
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{\omega^{ij}_1}_{(3,E)}&=& 	 	\frac{G m_{2}}{48 m_{1}} \Big[ (3 S_{1}^{ki} n^k \big( v_{2}^2 \dot{\vec{a}}_{2}\cdot\vec{n} n^j + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} n^j -3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && - 12 S_{1}^{ki} v_{1}^k \big( \vec{v}_{2}\cdot\dot{\vec{a}}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} n^j \big) - 6 S_{1}^{ki} \dot{a}_{1}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + 18 S_{1}^{ki} v_{2}^k \big( \vec{v}_{2}\cdot\dot{\vec{a}}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} n^j \big) + 9 S_{1}^{ki} \dot{a}_{2}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + 3 S_{1}^{kj} n^k \big( 4 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} v_{1}^i + 2 v_{2}^2 \dot{a}_{1}^i - 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} v_{2}^i - 3 v_{2}^2 \dot{a}_{2}^i -4 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - 2 ( \vec{v}_{2}\cdot\vec{n})^{2} \dot{a}_{1}^i + 6 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} v_{2}^i + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \dot{a}_{2}^i \big) - 12 S_{1}^{kj} v_{1}^k \big( 2 \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \dot{a}_{1}^i - \dot{\vec{a}}_{2}\cdot\vec{n} v_{2}^i - \vec{v}_{2}\cdot\vec{n} \dot{a}_{2}^i \big) - 12 S_{1}^{kj} \dot{a}_{1}^k \big( 2 \vec{v}_{2}\cdot\vec{n} v_{1}^i - \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) \nn\\ 
	 && + 6 S_{1}^{kj} v_{2}^k \big( 2 \dot{\vec{a}}_{2}\cdot\vec{n} v_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} \dot{a}_{1}^i + \dot{\vec{a}}_{2}\cdot\vec{n} v_{2}^i + \vec{v}_{2}\cdot\vec{n} \dot{a}_{2}^i \big) + 6 S_{1}^{kj} \dot{a}_{2}^k \big( 2 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 3 S_{1}^{ij} \big( 8 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 2 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + 4 v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} + 11 v_{2}^2 \dot{\vec{a}}_{2}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + 22 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} - 2 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 15 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big)) \nn\\ 
	 && - (6 \ddot{S}_{1}^{ki} n^k \big( \vec{v}_{2}\cdot\vec{n} v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{3} n^j \big) - 12 \ddot{S}_{1}^{ki} v_{1}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) \nn\\ 
	 && + 18 \ddot{S}_{1}^{ki} v_{2}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 6 \ddot{S}_{1}^{kj} n^k \big( 2 v_{2}^2 v_{1}^i - 3 v_{2}^2 v_{2}^i -2 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^i \nn\\ 
	 && + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{2}^i \big) - 24 \ddot{S}_{1}^{kj} v_{1}^k \big( 2 \vec{v}_{2}\cdot\vec{n} v_{1}^i - \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 12 \ddot{S}_{1}^{kj} v_{2}^k \big( 2 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 2 \ddot{S}_{1}^{ij} \big( 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 9 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 7 ( \vec{v}_{2}\cdot\vec{n})^{3} \big)) + (6 S_{1}^{ki} n^k \big( 2 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} a_{2}^2 n^j \big) - 12 S_{1}^{ki} v_{1}^k a_{2}^2 n^j - 24 S_{1}^{ki} a_{1}^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + 18 S_{1}^{ki} v_{2}^k a_{2}^2 n^j + 36 S_{1}^{ki} a_{2}^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) + 6 S_{1}^{kj} n^k \big( 2 a_{2}^2 v_{1}^i \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{a}_{2} a_{1}^i - 3 a_{2}^2 v_{2}^i - 6 \vec{v}_{2}\cdot\vec{a}_{2} a_{2}^i -4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} a_{1}^i + 6 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} a_{2}^i \big) \nn\\ 
	 && - 24 S_{1}^{kj} v_{1}^k \big( 2 \vec{a}_{2}\cdot\vec{n} a_{1}^i - \vec{a}_{2}\cdot\vec{n} a_{2}^i \big) - 24 S_{1}^{kj} a_{1}^k \big( 2 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} a_{1}^i - \vec{a}_{2}\cdot\vec{n} v_{2}^i \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) + 12 S_{1}^{kj} v_{2}^k \big( 2 \vec{a}_{2}\cdot\vec{n} a_{1}^i + \vec{a}_{2}\cdot\vec{n} a_{2}^i \big) + 12 S_{1}^{kj} a_{2}^k \big( 2 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} a_{1}^i \nn\\ 
	 && + \vec{a}_{2}\cdot\vec{n} v_{2}^i + \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) + 6 S_{1}^{ij} \big( 4 a_{1}^2 \vec{v}_{2}\cdot\vec{n} + 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} + 2 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 4 \vec{a}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 18 \vec{a}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 2 \vec{v}_{1}\cdot\vec{n} a_{2}^2 \nn\\ 
	 && + 9 \vec{v}_{2}\cdot\vec{n} a_{2}^2 -2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big)) - (3 \dot{S}_{1}^{ki} n^k \big( v_{2}^2 \vec{a}_{2}\cdot\vec{n} n^j \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} n^j -3 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) - 12 \dot{S}_{1}^{ki} v_{1}^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && - 6 \dot{S}_{1}^{ki} a_{1}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 18 \dot{S}_{1}^{ki} v_{2}^k \big( \vec{v}_{2}\cdot\vec{a}_{2} n^j - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} n^j \big) \nn\\ 
	 && + 9 \dot{S}_{1}^{ki} a_{2}^k \big( v_{2}^2 n^j - ( \vec{v}_{2}\cdot\vec{n})^{2} n^j \big) + 3 \dot{S}_{1}^{kj} n^k \big( 4 \vec{v}_{2}\cdot\vec{a}_{2} v_{1}^i + 2 v_{2}^2 a_{1}^i - 6 \vec{v}_{2}\cdot\vec{a}_{2} v_{2}^i \nn\\ 
	 && - 3 v_{2}^2 a_{2}^i -4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{1}^i - 2 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{1}^i + 6 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} v_{2}^i + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} a_{2}^i \big) \nn\\ 
	 && - 12 \dot{S}_{1}^{kj} v_{1}^k \big( 2 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} a_{1}^i - \vec{a}_{2}\cdot\vec{n} v_{2}^i - \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) - 12 \dot{S}_{1}^{kj} a_{1}^k \big( 2 \vec{v}_{2}\cdot\vec{n} v_{1}^i \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 6 \dot{S}_{1}^{kj} v_{2}^k \big( 2 \vec{a}_{2}\cdot\vec{n} v_{1}^i + 2 \vec{v}_{2}\cdot\vec{n} a_{1}^i + \vec{a}_{2}\cdot\vec{n} v_{2}^i + \vec{v}_{2}\cdot\vec{n} a_{2}^i \big) \nn\\ 
	 && + 6 \dot{S}_{1}^{kj} a_{2}^k \big( 2 \vec{v}_{2}\cdot\vec{n} v_{1}^i + \vec{v}_{2}\cdot\vec{n} v_{2}^i \big) + 3 \dot{S}_{1}^{ij} \big( 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 4 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -2 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 11 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big)) \Big] - 	\frac{G m_{2}}{8 m_{1}} \Big[ 3 S_{1}^{ki} n^k \vec{v}_{2}\cdot\vec{n} ( \vec{a}_{2}\cdot\vec{n})^{2} n^j - 2 S_{1}^{ki} v_{1}^k ( \vec{a}_{2}\cdot\vec{n})^{2} n^j \nn\\ 
	 && + 3 S_{1}^{ki} v_{2}^k ( \vec{a}_{2}\cdot\vec{n})^{2} n^j + S_{1}^{kj} n^k \big( 2 ( \vec{a}_{2}\cdot\vec{n})^{2} v_{1}^i - 3 ( \vec{a}_{2}\cdot\vec{n})^{2} v_{2}^i \big) \nn\\ 
	 && - S_{1}^{ij} \big( 2 \vec{v}_{1}\cdot\vec{n} ( \vec{a}_{2}\cdot\vec{n})^{2} - 13 \vec{v}_{2}\cdot\vec{n} ( \vec{a}_{2}\cdot\vec{n})^{2} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{48 r} \Big[ (22 S_{1}^{ki} n^k \dot{\vec{a}}_{2}\cdot\vec{n} n^j + 39 S_{1}^{ki} \dot{a}_{1}^k n^j - 5 S_{1}^{ki} \dot{a}_{2}^k n^j - S_{1}^{kj} n^k \big( 39 \dot{a}_{1}^i - 5 \dot{a}_{2}^i \big) \nn\\ 
	 && - 2 S_{1}^{ij} \big( 141 \dot{\vec{a}}_{1}\cdot\vec{n} - 154 \dot{\vec{a}}_{2}\cdot\vec{n} \big)) - (44 \ddot{S}_{1}^{ki} n^k \vec{v}_{2}\cdot\vec{n} n^j + 78 \ddot{S}_{1}^{ki} v_{1}^k n^j \nn\\ 
	 && - 10 \ddot{S}_{1}^{ki} v_{2}^k n^j - 2 \ddot{S}_{1}^{kj} n^k \big( 39 v_{1}^i - 5 v_{2}^i \big) - 4 \ddot{S}_{1}^{ij} \big( 141 \vec{v}_{1}\cdot\vec{n} - 154 \vec{v}_{2}\cdot\vec{n} \big)) \nn\\ 
	 && - (22 \dot{S}_{1}^{ki} n^k \vec{a}_{2}\cdot\vec{n} n^j + 39 \dot{S}_{1}^{ki} a_{1}^k n^j - 5 \dot{S}_{1}^{ki} a_{2}^k n^j - \dot{S}_{1}^{kj} n^k \big( 39 a_{1}^i - 5 a_{2}^i \big) \nn\\ 
	 && - 2 \dot{S}_{1}^{ij} \big( 141 \vec{a}_{1}\cdot\vec{n} - 154 \vec{a}_{2}\cdot\vec{n} \big)) \Big] - 	\frac{G^2 m_{2}{}^2}{12 m_{1} r} \Big[ (4 S_{1}^{ki} n^k \dot{\vec{a}}_{2}\cdot\vec{n} n^j - 5 S_{1}^{ki} \dot{a}_{2}^k n^j \nn\\ 
	 && + 5 S_{1}^{kj} n^k \dot{a}_{2}^i + 2 S_{1}^{ij} \dot{\vec{a}}_{2}\cdot\vec{n}) - (8 \ddot{S}_{1}^{ki} n^k \vec{v}_{2}\cdot\vec{n} n^j - 10 \ddot{S}_{1}^{ki} v_{2}^k n^j + 10 \ddot{S}_{1}^{kj} n^k v_{2}^i \nn\\ 
	 && + 4 \ddot{S}_{1}^{ij} \vec{v}_{2}\cdot\vec{n}) - (4 \dot{S}_{1}^{ki} n^k \vec{a}_{2}\cdot\vec{n} n^j - 5 \dot{S}_{1}^{ki} a_{2}^k n^j + 5 \dot{S}_{1}^{kj} n^k a_{2}^i + 2 \dot{S}_{1}^{ij} \vec{a}_{2}\cdot\vec{n}) \Big],
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{\omega^{ij}_1}_{(3,E)}&=&- 	\frac{G m_{2} r}{4 m_{1}} \Big[ 3 S_{1}^{ij} \big( \vec{a}_{2}\cdot\dot{\vec{a}}_{2} + \vec{a}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 2 \ddot{S}_{1}^{ij} \big( \vec{v}_{2}\cdot\vec{a}_{2} + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + S_{1}^{ij} \big( \vec{v}_{2}\cdot\ddot{\vec{a}}_{2} + \vec{v}_{2}\cdot\vec{n} \ddot{\vec{a}}_{2}\cdot\vec{n} \big) - \dot{S}_{1}^{ij} ( \vec{a}_{2}\cdot\vec{n})^{2} - \dot{S}_{1}^{ij} \big( \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \dot{S}_{1}^{ij} a_{2}^2 \Big] 	.
\eea
%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%

==> anc/redef-nlos2.dat.m <==
{cInv^6*SO^2*
  ((G*SO1*SO2*(2*n[LI[WL[1]], LI[WL[2]], i]*
       Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*Sv[LI[WL[2]], LI[DT[0]], -i]] - 
      2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
       Sv[LI[WL[2]], LI[DT[0]], i]))/(Scalar[m[LI[WL[1]]]]*
     Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
   SO1^2*((G*Scalar[m[LI[WL[2]]]]*
       (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*
             Sv[LI[WL[1]], LI[DT[0]], i]])/8 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
          Sv[LI[WL[1]], LI[DT[0]], i])/8 + CES2[LI[WL[1]]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*Sv[LI[WL[1]], LI[DT[0]], -i]]*
         Sv[LI[WL[1]], LI[DT[0]], i]))/(Scalar[m[LI[WL[1]]]]^2*
       Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
     (-(Scalar[Sv[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Sv[LI[WL[1]], LI[DT[0]], i])/4 + 
       (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Sv[LI[WL[1]], LI[DT[0]], i])/8 + 
       (Scalar[Sv[LI[WL[1]], LI[DT[0]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Sv[LI[WL[1]], LI[DT[1]], i])/4 - 
       (3*Scalar[Sv[LI[WL[1]], LI[DT[0]], -i]*Sv[LI[WL[1]], LI[DT[0]], i]]*
         x[LI[WL[1]], LI[DT[2]], i])/8)/Scalar[m[LI[WL[1]]]]^2)), 
 cInv^5*SO*
  (G*SO2*(((n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
         S[LI[WL[2]], LI[DT[1]], i, -i1])/4 - S[LI[WL[2]], LI[DT[1]], i, j]/
        2 - (n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[1]], j, -i1])/4)/
      Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
     ((3*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
         S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]])/2 - S[LI[WL[2]], LI[DT[0]], i, j]*
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]] - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[0]], j, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]])/2 - 2*n[LI[WL[1]], LI[WL[2]], i1]*
        S[LI[WL[2]], LI[DT[0]], j, -i1]*x[LI[WL[1]], LI[DT[1]], i] + 
       2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
        x[LI[WL[1]], LI[DT[1]], j] + (n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[0]], j, -i1]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
       (3*n[LI[WL[1]], LI[WL[2]], j]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1])/2 + (3*n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], j, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         x[LI[WL[2]], LI[DT[1]], j])/2)/Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
   SO1*(((S[LI[WL[1]], LI[DT[1]], j, -i10]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[1]], LI[DT[1]], i10])/8 - (S[LI[WL[1]], LI[DT[1]], i, -i10]*
         x[LI[WL[1]], LI[DT[1]], i10]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
       (S[LI[WL[1]], LI[DT[0]], j, -i10]*x[LI[WL[1]], LI[DT[1]], i10]*
         x[LI[WL[1]], LI[DT[2]], i])/4 + (S[LI[WL[1]], LI[DT[0]], j, -i10]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], i10])/4 - 
       (S[LI[WL[1]], LI[DT[0]], i, -i10]*x[LI[WL[1]], LI[DT[1]], j]*
         x[LI[WL[1]], LI[DT[2]], i10])/4 - (S[LI[WL[1]], LI[DT[0]], i, -i10]*
         x[LI[WL[1]], LI[DT[1]], i10]*x[LI[WL[1]], LI[DT[2]], j])/4)/
      Scalar[m[LI[WL[1]]]] + (G*Scalar[m[LI[WL[2]]]]*
       ((n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
          x[LI[WL[1]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
          S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/4 - 
        (n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
          x[LI[WL[1]], LI[DT[1]], i1])/4 - (n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
        CES2[LI[WL[1]]]*(2*S[LI[WL[1]], LI[DT[0]], i, j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]] + 
          (3*n[LI[WL[1]], LI[WL[2]], i1]*n[LI[WL[1]], LI[WL[2]], j]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]])/2 - 3*S[LI[WL[1]], LI[DT[0]], i, 
            j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]] - (3*n[LI[WL[1]], LI[WL[2]], i]*n[LI[WL[1]], LI[WL[2]], 
             i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
          n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
           x[LI[WL[1]], LI[DT[1]], i] - n[LI[WL[1]], LI[WL[2]], j]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1] + 
          n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1] - n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], j] - 
          (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            x[LI[WL[2]], LI[DT[1]], i])/2 + (3*n[LI[WL[1]], LI[WL[2]], j]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
          (3*n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], j, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1])/2 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], j])/2)))/
      (Scalar[m[LI[WL[1]]]]*Scalar[r[LI[WL[1]], LI[WL[2]]]]^2)))}


==> anc/stdpot-n3los2.dat.m <==
(* N3LO spin quadratic reduced potential *)
(* Requires symmetrisation over 1<->2 *)
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[E2S2,i] == C_{E^2S^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

G^2*((m1*(-23*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^4 - 
      (2147*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]])/
       16 + (1123*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2)/16 + (2189*dot[n12, v[1]]^4*dot[s[1], s[2]])/8 - 
      (15561*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]])/32 + 
      (113*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]])/4 + 
      (2163*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]])/32 - 
      (12361*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/32 + 
      (1869*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/
       4 + (1159*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]])/32 + (3747*dot[n12, s[2]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/8 - (6999*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], v[2]])/16 - 
      (2251*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[1]])/8 + 
      (17145*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]])/
       32 - (1627*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[2], v[1]])/16 - (2163*dot[n12, s[1]]*dot[n12, v[2]]^3*
        dot[s[2], v[1]])/32 + (8249*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[2], v[1]])/32 - (923*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[2], v[1]])/8 - 
      (4795*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/48 - 
      (10483*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/32 + 
      (8677*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/
       48 - (33*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/16 - 
      (243*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[2]])/16 + 
      (471*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]])/
       8 - (1749*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]])/16 + 
      (281*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/
       24 + (1145*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/16 + 
      (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]])/16 + 
      (13737*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], v[1]])/
       32 - (2685*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]])/8 - (1789*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[2]]^2*dot[v[1], v[1]])/32 - 
      (8003*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/32 + 
      (3741*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/
       32 + (350*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/3 + 
      (737*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
       32 - (49*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/16 - (291*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
      (177*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
       16 - (1357*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/32 - (737*dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/32 + (1187*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/32 + (191*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[2]]*dot[v[1], v[1]])/2 - 
      (295*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/8 + 
      (29*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/8 + 
      (59*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/8 - 
      (1953*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2)/32 + 
      (865*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/32 - 387*dot[n12, s[1]]*
       dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      (4357*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/16 + (11895*dot[n12, v[1]]^2*dot[s[1], s[2]]*
        dot[v[1], v[2]])/32 - 130*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[2]]*dot[v[1], v[2]] + (33*dot[n12, v[2]]^2*dot[s[1], s[2]]*
        dot[v[1], v[2]])/16 - (783*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]])/16 + 
      (10*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
      58*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
      (1351*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
       16 + (2359*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/48 + (49*dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/4 - (1543*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/48 - (1169*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[2]]*dot[v[1], v[2]])/16 - 
      (33*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]])/16 - 
      (173*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/24 + 
      (1859*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       16 - (1665*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/32 - 
      (142*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]^2)/3 + 
      (1351*dot[s[1], s[2]]*dot[v[1], v[2]]^2)/48 - 
      (949*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/48 - 
      (127*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/4 + 
      (125*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
       48 - 6*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
      (335*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
       48 + (151*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/4 + (2387*dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/96 + (269*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/24 - 
      (783*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/32))/r12^4 + 
   m2*((CS[ES2, 1]*(-37*dot[n12, s[1]]^2*dot[n12, v[1]]^4 + 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]])/8 + 
        (273*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/8 - 
        20*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
        (41*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/2 + 
        (33*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/
         8 - (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
          dot[s[1], v[1]])/2 + (7*dot[n12, s[1]]*dot[n12, v[2]]^3*
          dot[s[1], v[1]])/2 - (11*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/16 - 
        (19*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/8 + 
        (13*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/8 - 
        (3*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/2 - 
        (63*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/
         4 + 15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]] - (13*dot[n12, v[1]]^2*dot[s[1], v[1]]*
          dot[s[1], v[2]])/16 + (7*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
        (5*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
        (13*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/8 - 3*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]^2 + (1323*dot[n12, s[1]]^2*
          dot[n12, v[1]]^2*dot[v[1], v[1]])/8 - 
        (1227*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
         8 - (33*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
        (879*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
         8 + (209*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[1]])/4 + (231*dot[s[1], v[1]]^2*dot[v[1], v[1]])/16 + 
        (103*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
         2 + (13*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[v[1], v[1]])/4 - (221*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[1]])/16 - (5*dot[s[1], v[2]]^2*dot[v[1], v[1]])/8 - 
        21*dot[n12, s[1]]^2*dot[v[1], v[1]]^2 - 
        (1161*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 + 
        132*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
        18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
        (851*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
         8 - (97*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[2]])/2 - (63*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 - 
        45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
        (23*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
         2 + 14*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
        (3*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 
        (135*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
        (11*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/4 + 
        (51*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/16 - 
        12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
        (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 - 
        (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
         2 + (25*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[2], v[2]])/4 + (39*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 + 
        (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
         4 - (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[v[2], v[2]])/2 - (5*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[2], v[2]])/2 + (dot[s[1], v[2]]^2*dot[v[2], v[2]])/4 + 
        (111*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
        25*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
        (137*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/16 + 
        (23*dot[n12, v[1]]^4*s2[1])/4 - (21*dot[n12, v[1]]^3*dot[n12, v[2]]*
          s2[1])/4 + (39*dot[n12, v[1]]^2*dot[n12, v[2]]^2*s2[1])/8 - 
        (7*dot[n12, v[1]]*dot[n12, v[2]]^3*s2[1])/2 - 
        (255*dot[n12, v[1]]^2*dot[v[1], v[1]]*s2[1])/16 + 
        (77*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/4 - 
        (11*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/4 + 
        (15*dot[v[1], v[1]]^2*s2[1])/16 + (95*dot[n12, v[1]]^2*
          dot[v[1], v[2]]*s2[1])/16 - 12*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[2]]*s2[1] + (dot[n12, v[2]]^2*dot[v[1], v[2]]*s2[1])/4 + 
        (35*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/16 - 
        (23*dot[v[1], v[2]]^2*s2[1])/4 + (77*dot[n12, v[1]]^2*dot[v[2], v[2]]*
          s2[1])/16 - (dot[n12, v[2]]^2*dot[v[2], v[2]]*s2[1])/8 - 
        4*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1] + 
        (19*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1])/2 - 
        (47*dot[v[2], v[2]]^2*s2[1])/16))/r12^4 + 
     (35*dot[n12, s[1]]^2*dot[n12, v[1]]^4 - 118*dot[n12, s[1]]^2*
        dot[n12, v[1]]^3*dot[n12, v[2]] + 65*dot[n12, s[1]]^2*
        dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 12*dot[n12, s[1]]^2*
        dot[n12, v[1]]*dot[n12, v[2]]^3 - (375*dot[n12, v[1]]^3*
         dot[n12, v[2]]*dot[s[1], s[2]])/16 + 
       (2897*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]])/16 - 
       (451*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]])/8 - 
       (4115*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]])/16 + 
       (4053*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/
        8 + 15*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]] - (1463*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[1]])/8 - 
       (733*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/
        16 - (75*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/4 + 
       (29*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/2 + 
       (197*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 - 
       (911*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/8 + 
       (83*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/24 + 
       (865*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/4 - 
       (885*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[s[1], v[2]])/16 - 
       334*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] + 
       (171*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/
        4 - (1143*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
       (2459*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/
        24 + (75*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
       (841*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/12 - 43*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]^2 + 
       (375*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]])/
        16 - (1337*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[2], v[1]])/8 + (335*dot[n12, s[1]]*dot[n12, v[2]]^3*
         dot[s[2], v[1]])/8 + dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[2], v[1]] + (491*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[s[2], v[1]])/48 + (1375*dot[n12, v[1]]^2*dot[s[1], v[2]]*
         dot[s[2], v[1]])/16 - (57*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[s[2], v[1]])/2 + 
       (613*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/16 - 
       40*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]] + 
       (373*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/
        8 + (57*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/2 - 
       (613*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]])/
        16 + (4767*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/32 - 
       (1899*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
        8 - (111*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]])/8 + 56*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]] + (451*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[v[1], v[1]])/16 - (5*dot[n12, v[1]]^2*dot[s[1], s[2]]*
         dot[v[1], v[1]])/2 - (55*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[2]]*dot[v[1], v[1]])/16 - 
       (167*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/24 - 
       (43*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/8 - 
       (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/4 + 
       (37*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
       (11*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/8 - 
       (21*dot[s[1], v[1]]^2*dot[v[1], v[1]])/8 + 5*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
       (229*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        16 - (419*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/24 + (27*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/8 - (599*dot[s[1], v[2]]^2*dot[v[1], v[1]])/96 + 
       (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/2 + 
       (91*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
        16 + (dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/2 - 
       (713*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/32 + 
       40*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]] - 
       (373*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
        8 - (139*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 + 
       (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2)/4 - 
       (dot[s[1], s[2]]*dot[v[1], v[1]]^2)/2 - 
       (657*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 + 
       (885*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/
        16 + (601*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[2]])/2 - (327*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[2]])/4 - (347*dot[n12, v[1]]^2*dot[s[1], s[2]]*
         dot[v[1], v[2]])/16 - (821*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[2]]*dot[v[1], v[2]])/12 - 
       (613*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[2]])/16 - 
       (53*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 - 
       (17*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 - 
       (1153*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
        24 + (217*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/12 - (5*dot[s[1], v[1]]^2*dot[v[1], v[2]])/16 - 
       (119*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
        3 + (141*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/2 + (1127*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/48 - (11*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 - 
       (257*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
        4 + (473*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
         dot[v[1], v[2]])/6 + (21*dot[s[1], v[1]]*dot[s[2], v[1]]*
         dot[v[1], v[2]])/2 - (57*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[2], v[2]]*dot[v[1], v[2]])/2 + 
       (613*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]])/
        16 + (401*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
       (59*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        16 + (309*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/32 - 
       (89*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/3 + 
       (133*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 - 
       (81*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/
        4 - (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 - 
       (2509*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/48 + 
       (579*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/
        16 + (335*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/12 + (1067*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/48 - 
       (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
       8*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
       (73*dot[s[1], v[1]]^2*dot[v[2], v[2]])/48 + 
       (19*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
       (49*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 + 
       (265*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
        6 - (451*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
         dot[v[2], v[2]])/16 - (539*dot[s[1], v[1]]*dot[s[2], v[1]]*
         dot[v[2], v[2]])/48 - (505*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[2], v[2]])/48 - (113*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
       (539*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/48 + 
       6*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] + 
       (3*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/2 + 
       (1615*dot[n12, v[1]]^4*s2[1])/32 - (625*dot[n12, v[1]]^3*
         dot[n12, v[2]]*s2[1])/4 + (811*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         s2[1])/8 + (75*dot[n12, v[1]]*dot[n12, v[2]]^3*s2[1])/4 - 
       (197*dot[n12, v[1]]^2*dot[v[1], v[1]]*s2[1])/4 + 
       (627*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/8 - 
       (155*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/24 + 
       (7*dot[v[1], v[1]]^2*s2[1])/8 + 56*dot[n12, v[1]]^2*dot[v[1], v[2]]*
        s2[1] - (443*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2[1])/
        24 - (99*dot[n12, v[2]]^2*dot[v[1], v[2]]*s2[1])/2 - 
       (dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/16 - 
       (1775*dot[v[1], v[2]]^2*s2[1])/96 - 
       (1339*dot[n12, v[1]]^2*dot[v[2], v[2]]*s2[1])/48 + 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]*s2[1])/2 + 
       (3*dot[n12, v[2]]^2*dot[v[2], v[2]]*s2[1])/8 + 
       (115*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/48 + 
       17*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1] - 
       (13*dot[v[2], v[2]]^2*s2[1])/8)/r12^4) + 
   (m2^2*((CS[ES2, 1]*(-32*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]] - 
         (735*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/16 + 
         (1623*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3)/16 - 
         67*dot[n12, s[1]]^2*dot[n12, v[2]]^4 - 6*dot[n12, s[1]]*
          dot[n12, v[1]]^3*dot[s[1], v[1]] + 39*dot[n12, s[1]]*
          dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
         (357*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/
          16 - (501*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/8 + 
         (51*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/4 - 
         (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/2 + 
         (221*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/16 + 8*dot[n12, s[1]]*
          dot[n12, v[1]]^3*dot[s[1], v[2]] + (2043*dot[n12, s[1]]*
           dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/8 - 
         (6933*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
           dot[s[1], v[2]])/16 + (1565*dot[n12, s[1]]*dot[n12, v[2]]^3*
           dot[s[1], v[2]])/8 - (11*dot[n12, v[1]]^2*dot[s[1], v[1]]*
           dot[s[1], v[2]])/4 - (355*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
         (391*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
         (425*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/8 + 140*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], v[2]]^2 - (1267*dot[n12, v[2]]^2*
           dot[s[1], v[2]]^2)/16 + 3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
          dot[v[1], v[1]] + (129*dot[n12, s[1]]^2*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
         (63*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
         (37*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
          4 + 7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[1]] + (3*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
         (39*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
          4 - (289*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
           dot[v[1], v[1]])/8 - 4*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[1]] + (211*dot[s[1], v[2]]^2*dot[v[1], v[1]])/16 + 
         (37*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/8 + 24*dot[n12, s[1]]^2*
          dot[n12, v[1]]^2*dot[v[1], v[2]] + (207*dot[n12, s[1]]^2*
           dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
         (2703*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/16 + 
         (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
          4 - (681*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
           dot[v[1], v[2]])/8 + (5*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 - 
         (209*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
          2 + (923*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
           dot[v[1], v[2]])/4 + (241*dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[1], v[2]])/8 - 47*dot[s[1], v[2]]^2*dot[v[1], v[2]] - 
         (91*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
         (13*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/2 - 
         (249*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/16 - 
         (2391*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[v[2], v[2]])/16 + (1521*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
           dot[v[2], v[2]])/8 + (293*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[1]]*dot[v[2], v[2]])/16 + 
         (561*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
          8 - (89*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 + 
         (613*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
          16 - (991*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
           dot[v[2], v[2]])/8 - (49*dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[2], v[2]])/8 + (257*dot[s[1], v[2]]^2*dot[v[2], v[2]])/16 + 
         (39*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
         (721*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
         (117*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/4 + 6*dot[n12, v[1]]^4*
          s2[1] - 8*dot[n12, v[1]]^3*dot[n12, v[2]]*s2[1] - 
         (471*dot[n12, v[1]]^2*dot[n12, v[2]]^2*s2[1])/2 + 
         (1485*dot[n12, v[1]]*dot[n12, v[2]]^3*s2[1])/4 - 
         (983*dot[n12, v[2]]^4*s2[1])/8 - 10*dot[n12, v[1]]^2*dot[v[1], v[1]]*
          s2[1] + 13*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1] + 
         (457*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/16 - 
         (dot[v[1], v[1]]^2*s2[1])/2 - 16*dot[n12, v[1]]^2*dot[v[1], v[2]]*
          s2[1] + (335*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2[1])/
          2 - (2517*dot[n12, v[2]]^2*dot[v[1], v[2]]*s2[1])/16 + 
         (31*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/4 - 
         (185*dot[v[1], v[2]]^2*s2[1])/8 + (355*dot[n12, v[1]]^2*
           dot[v[2], v[2]]*s2[1])/8 - (539*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[v[2], v[2]]*s2[1])/4 + (989*dot[n12, v[2]]^2*dot[v[2], v[2]]*
           s2[1])/16 - (87*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/8 + 
         (407*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1])/16 + 
         (17*dot[v[2], v[2]]^2*s2[1])/16))/r12^4 + 
      ((-63*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/8 - 
        (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3)/4 + 
        (87*dot[n12, s[1]]^2*dot[n12, v[2]]^4)/8 - 3*dot[n12, s[1]]*
         dot[n12, v[1]]^3*dot[s[1], v[1]] + 
        (39*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/
         4 + (93*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
          dot[s[1], v[1]])/8 + (573*dot[n12, s[1]]*dot[n12, v[2]]^3*
          dot[s[1], v[1]])/16 + (19*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/16 + 
        (31*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/4 + 
        (27*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/32 + 15*dot[n12, s[1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
        (459*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/
         8 - (81*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]])/2 - 
        (193*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/16 - 
        (141*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/
         16 - (717*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/32 + 
        (293*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/16 - 
        (121*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2)/16 + 
        (269*dot[n12, v[2]]^2*dot[s[1], v[2]]^2)/8 + 
        (3*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]])/2 + 
        (81*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
         8 - (339*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/32 + 
        (171*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
         16 - (399*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[1]])/16 - (51*dot[s[1], v[1]]^2*dot[v[1], v[1]])/16 - 
        (189*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
         16 + (405*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[v[1], v[1]])/16 + (109*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[1]])/8 - (341*dot[s[1], v[2]]^2*dot[v[1], v[1]])/32 - 
        (801*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/128 - 
        (369*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
         8 + (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/2 - 
        (295*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
         16 + (735*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[2]])/16 + (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/16 + 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
         16 - (521*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[v[1], v[2]])/16 - (159*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[2]])/16 + 16*dot[s[1], v[2]]^2*dot[v[1], v[2]] + 
        (365*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
        (403*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/16 + 
        (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/2 + 
        (225*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/
         8 + (147*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
        (109*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
         16 - (517*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[2], v[2]])/16 - (71*dot[s[1], v[1]]^2*dot[v[2], v[2]])/32 + 
        (33*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
         16 + (99*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[v[2], v[2]])/4 + (299*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[2], v[2]])/32 - (105*dot[s[1], v[2]]^2*dot[v[2], v[2]])/8 - 
        (373*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/32 + 
        (719*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
        (197*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/8 + 
        (3*dot[n12, v[1]]^4*s2[1])/2 - 18*dot[n12, v[1]]^3*dot[n12, v[2]]*
         s2[1] + (873*dot[n12, v[1]]^2*dot[n12, v[2]]^2*s2[1])/32 + 
        (3*dot[n12, v[1]]*dot[n12, v[2]]^3*s2[1])/16 + 
        (27*dot[n12, v[2]]^4*s2[1])/8 - (45*dot[n12, v[1]]^2*dot[v[1], v[1]]*
          s2[1])/8 + (171*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
          s2[1])/16 - (353*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/32 + 
        (409*dot[v[1], v[1]]^2*s2[1])/128 + (97*dot[n12, v[1]]^2*
          dot[v[1], v[2]]*s2[1])/4 - (243*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[v[1], v[2]]*s2[1])/16 + (585*dot[n12, v[2]]^2*dot[v[1], v[2]]*
          s2[1])/32 - (223*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/16 + 
        (381*dot[v[1], v[2]]^2*s2[1])/32 - (859*dot[n12, v[1]]^2*
          dot[v[2], v[2]]*s2[1])/32 + (321*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[v[2], v[2]]*s2[1])/16 - (51*dot[n12, v[2]]^2*dot[v[2], v[2]]*
          s2[1])/2 + (349*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/32 - 
        (795*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1])/32 + 
        (51*dot[v[2], v[2]]^2*s2[1])/4)/r12^4))/m1) + 
 G*(((-315*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/
      32 + (105*dot[n12, v[1]]^5*dot[n12, v[2]]*dot[s[1], s[2]])/8 + 
     (105*dot[n12, v[1]]^4*dot[n12, v[2]]^2*dot[s[1], s[2]])/4 - 
     (1715*dot[n12, v[1]]^3*dot[n12, v[2]]^3*dot[s[1], s[2]])/64 - 
     (105*dot[n12, v[1]]*dot[n12, v[2]]^5*dot[s[1], s[2]])/8 - 
     (315*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*dot[s[1], v[1]])/
      16 + (105*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3*
       dot[s[1], v[1]])/8 + (105*dot[n12, s[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]^4*dot[s[1], v[1]])/8 - 
     (105*dot[n12, s[2]]*dot[n12, v[1]]^5*dot[s[1], v[2]])/8 + 
     (945*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*dot[s[1], v[2]])/
      64 - (105*dot[n12, s[1]]*dot[n12, v[1]]^4*dot[n12, v[2]]*
       dot[s[2], v[1]])/8 - (105*dot[n12, s[1]]*dot[n12, v[1]]^3*
       dot[n12, v[2]]^2*dot[s[2], v[1]])/4 + 
     (1365*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3*dot[s[2], v[1]])/
      64 + (105*dot[n12, s[1]]*dot[n12, v[2]]^5*dot[s[2], v[1]])/8 + 
     (285*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/
      16 + (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]*
       dot[s[2], v[1]])/8 - (75*dot[n12, v[2]]^4*dot[s[1], v[1]]*
       dot[s[2], v[1]])/8 + (45*dot[n12, v[1]]^4*dot[s[1], v[2]]*
       dot[s[2], v[1]])/8 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
       dot[s[1], v[2]]*dot[s[2], v[1]])/8 - 
     (195*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/
      16 - (45*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]]*
       dot[s[2], v[1]])/8 + (15*dot[n12, v[2]]^4*dot[s[1], v[2]]*
       dot[s[2], v[1]])/4 + (105*dot[n12, s[1]]*dot[n12, v[1]]^3*
       dot[n12, v[2]]^2*dot[s[2], v[2]])/16 + 
     (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/8 - 
     (345*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[2]])/
      32 + (15*dot[n12, v[1]]^4*dot[s[1], v[2]]*dot[s[2], v[2]])/4 - 
     (45*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]])/
      16 + (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[2]]*
       dot[s[2], v[2]])/8 - (15*dot[n12, v[1]]*dot[n12, v[2]]^3*
       dot[s[1], v[2]]*dot[s[2], v[2]])/4 + 
     (315*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
       dot[v[1], v[1]])/16 + (105*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/16 - 
     (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^4*dot[v[1], v[1]])/8 - 
     (45*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/2 - 
     (105*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/
      8 + (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]]*
       dot[v[1], v[1]])/8 + (75*dot[n12, v[2]]^4*dot[s[1], s[2]]*
       dot[v[1], v[1]])/8 + (105*dot[n12, s[2]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
     (45*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
       dot[v[1], v[1]])/16 - (45*dot[n12, s[2]]*dot[n12, v[2]]^3*
       dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 15*dot[n12, s[2]]*
      dot[n12, v[1]]^3*dot[s[1], v[2]]*dot[v[1], v[1]] - 
     (165*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[v[1], v[1]])/16 + (15*dot[n12, s[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[v[1], v[1]])/16 + 
     (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]]*
       dot[v[1], v[1]])/2 - (75*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[2], v[1]]*dot[v[1], v[1]])/16 - 
     (45*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[1]]*dot[v[1], v[1]])/8 - 
     (111*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]]*
       dot[v[1], v[1]])/16 + (15*dot[n12, v[2]]^2*dot[s[1], v[1]]*
       dot[s[2], v[1]]*dot[v[1], v[1]])/16 - 
     (93*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
      16 + (117*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
       dot[v[1], v[1]])/16 + (21*dot[n12, v[2]]^2*dot[s[1], v[2]]*
       dot[s[2], v[1]]*dot[v[1], v[1]])/16 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]]*
       dot[v[1], v[1]])/8 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[v[1], v[1]])/8 + 
     (21*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
      16 - (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]]*
       dot[v[1], v[1]])/8 + (33*dot[n12, v[2]]^2*dot[s[1], v[1]]*
       dot[s[2], v[2]]*dot[v[1], v[1]])/16 - 
     (33*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
      8 + (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
       dot[v[1], v[1]])/16 - (105*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]^2)/16 + 
     (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]]^2)/
      16 + (9*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/4 + 
     (219*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/
      32 - (15*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/16 - 
     (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]^2)/16 - 
     (51*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/
      32 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
       dot[v[1], v[1]]^2)/4 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[2], v[1]]*dot[v[1], v[1]]^2)/32 + 
     (13*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]^2)/16 - 
     (dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]^2)/2 - 
     (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]]^2)/
      16 + (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
       dot[v[1], v[1]]^2)/8 + (25*dot[s[1], v[2]]*dot[s[2], v[2]]*
       dot[v[1], v[1]]^2)/16 + (3*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[v[1], v[1]]^3)/16 - (13*dot[s[1], s[2]]*dot[v[1], v[1]]^3)/16 + 
     (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^4*dot[v[1], v[2]])/8 - 
     (1155*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
       dot[v[1], v[2]])/64 - (45*dot[n12, v[1]]^4*dot[s[1], s[2]]*
       dot[v[1], v[2]])/8 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
       dot[s[1], s[2]]*dot[v[1], v[2]])/8 + 
     (195*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[2]])/
      8 - (75*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]]*
       dot[v[1], v[2]])/8 - (15*dot[n12, v[2]]^4*dot[s[1], s[2]]*
       dot[v[1], v[2]])/4 + (15*dot[n12, s[2]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 + 
     (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
       dot[v[1], v[2]])/8 - (45*dot[n12, s[2]]*dot[n12, v[1]]^3*
       dot[s[1], v[2]]*dot[v[1], v[2]])/4 + 
     (15*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[v[1], v[2]])/4 - (15*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]])/4 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]]*
       dot[v[1], v[2]])/8 + 15*dot[n12, s[1]]*dot[n12, v[2]]^3*
      dot[s[2], v[1]]*dot[v[1], v[2]] - (9*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/2 - 
     (21*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
      8 + (9*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*
       dot[v[1], v[2]])/2 - (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[s[2], v[1]]*dot[v[1], v[2]])/16 + 
     (9*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]])/4 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[2]]*dot[v[1], v[2]])/4 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]]*
       dot[v[1], v[2]])/16 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[v[1], v[2]])/8 + 
     (15*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[2]]*dot[v[1], v[2]])/4 + 
     (15*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/
      8 + (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]]*
       dot[v[1], v[2]])/16 + (9*dot[n12, v[1]]^2*dot[s[1], v[2]]*
       dot[s[2], v[2]]*dot[v[1], v[2]])/4 - 
     (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
       dot[v[1], v[2]])/4 - 15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*
      dot[v[1], v[1]]*dot[v[1], v[2]] + (105*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
     (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
       dot[v[1], v[2]])/2 + (57*dot[n12, v[1]]^2*dot[s[1], s[2]]*
       dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
     (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/16 - (3*dot[n12, v[2]]^2*dot[s[1], s[2]]*
       dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
     (21*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/16 + (33*dot[n12, s[2]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
     (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/4 - (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
       dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
     (dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
     (3*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
     (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/4 + (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
       dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
     (25*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
      16 - (7*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/8 + (93*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[v[1], v[1]]^2*dot[v[1], v[2]])/32 + 
     (3*dot[s[1], s[2]]*dot[v[1], v[1]]^2*dot[v[1], v[2]])/8 + 
     (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]]^2)/
      4 + (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]]^2)/16 - 6*dot[n12, v[1]]^2*dot[s[1], s[2]]*
      dot[v[1], v[2]]^2 - (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*
       dot[v[1], v[2]]^2)/32 - (9*dot[n12, v[2]]^2*dot[s[1], s[2]]*
       dot[v[1], v[2]]^2)/4 + (3*dot[n12, s[2]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[v[1], v[2]]^2)/8 - 
     (51*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/
      32 + (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
       dot[v[1], v[2]]^2)/2 - (15*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[2], v[1]]*dot[v[1], v[2]]^2)/32 - 
     (3*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]]^2)/8 + 
     (3*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]]^2)/2 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]]^2)/8 + 
     (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]]^2)/4 + 
     (11*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]]^2)/16 - 
     (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/2 + 
     (15*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/8 + 
     (33*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]^3)/32 - 
     (5*dot[s[1], s[2]]*dot[v[1], v[2]]^3)/4 - 
     (15*dot[n12, v[1]]^4*dot[s[1], s[2]]*dot[v[2], v[2]])/2 + 
     (135*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/
      16 - (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]]*
       dot[v[2], v[2]])/8 + (45*dot[n12, v[1]]*dot[n12, v[2]]^3*
       dot[s[1], s[2]]*dot[v[2], v[2]])/2 + 
     (45*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[s[1], v[1]]*dot[v[2], v[2]])/
      16 - (45*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[2], v[2]])/16 - (45*dot[n12, s[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[v[2], v[2]])/4 + 
     (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[1]]*dot[v[2], v[2]])/2 - 
     (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]]*
       dot[v[2], v[2]])/8 + (45*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[2], v[1]]*dot[v[2], v[2]])/8 - 
     (45*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[1]]*dot[v[2], v[2]])/2 - 
     (63*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
      16 - (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]]*
       dot[v[2], v[2]])/16 + (27*dot[n12, v[2]]^2*dot[s[1], v[1]]*
       dot[s[2], v[1]]*dot[v[2], v[2]])/4 + 
     (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
       dot[v[2], v[2]])/8 - (75*dot[n12, v[2]]^2*dot[s[1], v[2]]*
       dot[s[2], v[1]]*dot[v[2], v[2]])/16 + 
     (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[2], v[2]])/4 - 
     (33*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/
      8 + (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
       dot[v[2], v[2]])/16 - (45*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
     (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[1]]*dot[v[2], v[2]])/32 + 
     (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]])/4 + (129*dot[n12, v[1]]^2*dot[s[1], s[2]]*
       dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
     (489*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/128 - (27*dot[n12, v[2]]^2*dot[s[1], s[2]]*
       dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
     (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/16 + (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
     (75*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/128 - (33*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
     (573*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/128 + (7*dot[s[1], v[1]]*dot[s[2], v[1]]*
       dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
     (33*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
      64 - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/16 - (7*dot[s[1], v[1]]*dot[s[2], v[2]]*
       dot[v[1], v[1]]*dot[v[2], v[2]])/32 - 
     (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2*dot[v[2], v[2]])/16 - 
     (7*dot[s[1], s[2]]*dot[v[1], v[1]]^2*dot[v[2], v[2]])/4 - 
     (15*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
      4 + (57*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[2]]*
       dot[v[2], v[2]])/8 + (75*dot[n12, v[2]]^2*dot[s[1], s[2]]*
       dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
     (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
       dot[v[2], v[2]])/8 + (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
       dot[v[1], v[2]]*dot[v[2], v[2]])/8 - 
     (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]]*
       dot[v[2], v[2]])/4 - (dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]]*
       dot[v[2], v[2]])/2 + (33*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*
       dot[v[1], v[2]]*dot[v[2], v[2]])/8 - 
     (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]]*
       dot[v[2], v[2]])/16 + (255*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/128 + 
     (77*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
      64 + (33*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/8 - 
     (165*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/
      16 + (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]]^2)/8 - (33*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[2], v[1]]*dot[v[2], v[2]]^2)/8 + 
     (165*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[2], v[2]]^2)/
      16 - (3*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]]^2)/8 - 
     (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/8 + 
     (3*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/8)/r12^3 + 
   (m2*(((-315*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*
          dot[s[1], v[1]])/32 + (315*dot[n12, s[1]]*dot[n12, v[1]]^2*
          dot[n12, v[2]]^3*dot[s[1], v[1]])/16 + 
        (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]^2)/2 - 
        (675*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/32 + 
        30*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]^2 - 
        15*dot[n12, v[2]]^4*dot[s[1], v[1]]^2 - 
        (105*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^4*dot[s[1], v[2]])/
         8 - (135*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[s[1], v[2]])/16 + (285*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
          dot[s[1], v[1]]*dot[s[1], v[2]])/16 - 
        (135*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]*dot[s[1], v[2]])/
         4 + (135*dot[n12, v[2]]^4*dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
        (15*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[2]]^2)/2 + 
        (105*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
          dot[v[1], v[1]])/64 - (105*dot[n12, s[1]]^2*dot[n12, v[2]]^4*
          dot[v[1], v[1]])/8 + (105*dot[n12, s[1]]*dot[n12, v[1]]^2*
          dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
        (105*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
          dot[v[1], v[1]])/8 + (45*dot[n12, s[1]]*dot[n12, v[2]]^3*
          dot[s[1], v[1]]*dot[v[1], v[1]])/32 - 
        (9*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[1], v[1]])/32 - 
        (279*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], v[1]])/
         32 + (279*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[1], v[1]])/32 - 
        (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[v[1], v[1]])/16 + (105*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[v[1], v[1]])/8 + 
        (69*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
         16 + (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[s[1], v[2]]*dot[v[1], v[1]])/8 - 
        (207*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[1]])/32 - (69*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*
          dot[v[1], v[1]])/32 - (45*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[v[1], v[1]]^2)/32 + 
        (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]^2)/64 + 
        (129*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]^2)/
         64 - (27*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[1]]^2)/32 - (37*dot[s[1], v[1]]^2*dot[v[1], v[1]]^2)/
         64 - (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[1]]^2)/16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]]*dot[v[1], v[1]]^2)/16 - 
        (15*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/32 + 
        (5*dot[s[1], v[2]]^2*dot[v[1], v[1]]^2)/32 - 
        (147*dot[n12, s[1]]^2*dot[v[1], v[1]]^3)/128 + 
        (105*dot[n12, s[1]]^2*dot[n12, v[2]]^4*dot[v[1], v[2]])/8 - 
        (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[2]])/16 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[v[1], v[2]])/8 + 
        (15*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]*dot[v[1], v[2]])/
         4 - (15*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
        (231*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/
         8 - (99*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 - 
        15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
         dot[v[1], v[2]] + (117*dot[n12, v[1]]^2*dot[s[1], v[1]]*
          dot[s[1], v[2]]*dot[v[1], v[2]])/16 - 
        (105*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[2]])/4 + 24*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[2]] + (45*dot[n12, s[1]]^2*
          dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
        (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*
          dot[v[1], v[2]])/8 - (15*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
        (21*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
          dot[v[1], v[2]])/8 + (137*dot[s[1], v[1]]^2*dot[v[1], v[1]]*
          dot[v[1], v[2]])/32 + (27*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
        2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
        (93*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[1], v[2]])/32 + 
        (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]]^2)/2 + 
        (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]^2)/
         16 + (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[2]]^2)/8 - (101*dot[s[1], v[1]]^2*dot[v[1], v[2]]^2)/
         16 + (39*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/8 - 
        (69*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/32 + 
        (45*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]]*dot[v[2], v[2]])/
         32 - (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
          dot[s[1], v[1]]*dot[v[2], v[2]])/8 - 
        (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
          dot[v[2], v[2]])/8 - (15*dot[n12, s[1]]*dot[n12, v[2]]^3*
          dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
        (99*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/32 - 
        (279*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[2], v[2]])/
         16 + (141*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/8 + 
        15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
         dot[v[2], v[2]] - (15*dot[n12, v[1]]^2*dot[s[1], v[1]]*
          dot[s[1], v[2]]*dot[v[2], v[2]])/8 + 
        (39*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[2], v[2]])/2 - (159*dot[n12, v[2]]^2*dot[s[1], v[1]]*
          dot[s[1], v[2]]*dot[v[2], v[2]])/8 - 3*dot[n12, v[1]]^2*
         dot[s[1], v[2]]^2*dot[v[2], v[2]] - 
        (15*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]]*
          dot[v[2], v[2]])/64 - (45*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/32 + 
        15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*
         dot[v[2], v[2]] + (105*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
          dot[v[1], v[1]]*dot[v[2], v[2]])/32 - 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
          dot[v[2], v[2]])/8 - (11*dot[s[1], v[1]]^2*dot[v[1], v[1]]*
          dot[v[2], v[2]])/4 - (75*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
        (17*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
         8 - (111*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[2], v[2]])/64 - 
        15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]] - (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
          dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 3*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
        (133*dot[s[1], v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
        6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]] - (33*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
        (153*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*
          dot[v[2], v[2]])/32 - 3*dot[n12, s[1]]^2*dot[v[1], v[2]]^2*
         dot[v[2], v[2]] + (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
          dot[v[2], v[2]]^2)/32 + (21*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]]*dot[v[2], v[2]]^2)/16 - 
        (95*dot[s[1], v[1]]^2*dot[v[2], v[2]]^2)/32 - 3*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2 + 
        (57*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2)/16 - 
        (171*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/64 + 
        3*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]]^2 + 
        (525*dot[n12, v[1]]^4*dot[n12, v[2]]^2*s2[1])/64 - 
        (315*dot[n12, v[1]]^3*dot[n12, v[2]]^3*s2[1])/16 + 
        (105*dot[n12, v[1]]^2*dot[n12, v[2]]^4*s2[1])/8 - 
        (405*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/32 + 
        (1875*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/64 - 
        (1005*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]]*s2[1])/32 + 
        15*dot[n12, v[2]]^4*dot[v[1], v[1]]*s2[1] - 
        (75*dot[n12, v[1]]^2*dot[v[1], v[1]]^2*s2[1])/128 + 
        (153*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]^2*s2[1])/16 - 
        (279*dot[n12, v[2]]^2*dot[v[1], v[1]]^2*s2[1])/32 + 
        (37*dot[v[1], v[1]]^3*s2[1])/64 + (75*dot[n12, v[1]]^3*dot[n12, v[2]]*
          dot[v[1], v[2]]*s2[1])/8 - (315*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
          dot[v[1], v[2]]*s2[1])/16 + 30*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[v[1], v[2]]*s2[1] - (135*dot[n12, v[2]]^4*dot[v[1], v[2]]*s2[1])/
         8 + (219*dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/
         32 - (567*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
          dot[v[1], v[2]]*s2[1])/16 + (999*dot[n12, v[2]]^2*dot[v[1], v[1]]*
          dot[v[1], v[2]]*s2[1])/32 - (61*dot[v[1], v[1]]^2*dot[v[1], v[2]]*
          s2[1])/16 - (123*dot[n12, v[1]]^2*dot[v[1], v[2]]^2*s2[1])/16 + 
        (207*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2*s2[1])/8 - 
        24*dot[n12, v[2]]^2*dot[v[1], v[2]]^2*s2[1] + 
        (261*dot[v[1], v[1]]*dot[v[1], v[2]]^2*s2[1])/32 - 
        (39*dot[v[1], v[2]]^3*s2[1])/8 - (75*dot[n12, v[1]]^4*dot[v[2], v[2]]*
          s2[1])/64 + (225*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[2], v[2]]*
          s2[1])/32 - (105*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]]*
          s2[1])/8 + (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[2], v[2]]*
          s2[1])/8 - (297*dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]*
          s2[1])/64 + (285*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
          dot[v[2], v[2]]*s2[1])/16 - (141*dot[n12, v[2]]^2*dot[v[1], v[1]]*
          dot[v[2], v[2]]*s2[1])/8 + (11*dot[v[1], v[1]]^2*dot[v[2], v[2]]*
          s2[1])/4 + (129*dot[n12, v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]]*
          s2[1])/32 - (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
          dot[v[2], v[2]]*s2[1])/2 + (159*dot[n12, v[2]]^2*dot[v[1], v[2]]*
          dot[v[2], v[2]]*s2[1])/8 - (167*dot[v[1], v[1]]*dot[v[1], v[2]]*
          dot[v[2], v[2]]*s2[1])/16 + (33*dot[v[1], v[2]]^2*dot[v[2], v[2]]*
          s2[1])/4 + (129*dot[n12, v[1]]^2*dot[v[2], v[2]]^2*s2[1])/64 - 
        (21*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]^2*s2[1])/16 + 
        (95*dot[v[1], v[1]]*dot[v[2], v[2]]^2*s2[1])/32 - 
        (57*dot[v[1], v[2]]*dot[v[2], v[2]]^2*s2[1])/16)/r12^3 + 
      (CS[ES2, 1]*((-315*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/
          32 - (105*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*
           dot[s[1], v[1]])/16 + (105*dot[n12, s[1]]*dot[n12, v[1]]^2*
           dot[n12, v[2]]^3*dot[s[1], v[1]])/16 - 
         (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]^2)/16 + 
         (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/16 - 
         (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]^2)/16 + 
         (105*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*
           dot[s[1], v[2]])/16 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
           dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
         (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]*
           dot[s[1], v[2]])/16 - (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
           dot[s[1], v[2]]^2)/16 + (315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
           dot[n12, v[2]]^2*dot[v[1], v[1]])/32 + 
         (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3*
           dot[v[1], v[1]])/32 + (105*dot[n12, s[1]]*dot[n12, v[1]]^2*
           dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
         (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
           dot[v[1], v[1]])/16 - (15*dot[n12, s[1]]*dot[n12, v[2]]^3*
           dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 
         (3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
         (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], v[1]])/
          16 - (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
           dot[s[1], v[2]]*dot[v[1], v[1]])/8 - 
         (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
           dot[v[1], v[1]])/16 - (21*dot[n12, v[1]]^2*dot[s[1], v[1]]*
           dot[s[1], v[2]]*dot[v[1], v[1]])/16 + 
         (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[1], v[1]])/8 + (9*dot[n12, v[2]]^2*dot[s[1], v[1]]*
           dot[s[1], v[2]]*dot[v[1], v[1]])/16 + 
         (9*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*dot[v[1], v[1]])/16 + 
         (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2*dot[v[1], v[1]])/
          16 - (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[v[1], v[1]]^2)/32 - (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
           dot[v[1], v[1]]^2)/32 - (33*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[1]]*dot[v[1], v[1]]^2)/16 + 
         (7*dot[s[1], v[1]]^2*dot[v[1], v[1]]^2)/16 + 
         (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/
          16 + (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
           dot[v[1], v[1]]^2)/8 - (3*dot[s[1], v[2]]^2*dot[v[1], v[1]]^2)/
          16 + (33*dot[n12, s[1]]^2*dot[v[1], v[1]]^3)/32 - 
         (525*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
           dot[v[1], v[2]])/32 - (75*dot[n12, s[1]]*dot[n12, v[1]]^2*
           dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/8 + 
         (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
           dot[v[1], v[2]])/8 - (15*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*
           dot[v[1], v[2]])/16 + (15*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 - 
         (15*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[1], v[2]])/16 + 
         (75*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
           dot[v[1], v[2]])/8 + (15*dot[n12, v[1]]^2*dot[s[1], v[1]]*
           dot[s[1], v[2]]*dot[v[1], v[2]])/8 - 
         (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[1], v[2]])/4 - (15*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*
           dot[v[1], v[2]])/16 + (15*dot[n12, s[1]]^2*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
         (75*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*
           dot[v[1], v[2]])/32 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
         (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
           dot[v[1], v[2]])/8 - (5*dot[s[1], v[1]]^2*dot[v[1], v[1]]*
           dot[v[1], v[2]])/16 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
         (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
           dot[v[1], v[2]])/8 - (3*dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
         (5*dot[s[1], v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
         (51*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[1], v[2]])/32 + 
         (75*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[v[1], v[2]]^2)/16 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[1]]*dot[v[1], v[2]]^2)/8 - 
         (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]]^2)/
          8 - (5*dot[s[1], v[1]]^2*dot[v[1], v[2]]^2)/8 - 
         (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/
          8 + (5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/8 + 
         (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/16 + 
         (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^3)/16 + 
         (105*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]]*
           dot[v[2], v[2]])/32 + (315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
           dot[n12, v[2]]^2*dot[v[2], v[2]])/32 + 
         (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]]*dot[v[2], v[2]])/
          16 + (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
           dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
         (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
           dot[v[2], v[2]])/8 - (27*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 + 
         (9*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 - 
         (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]]*dot[v[2], v[2]])/
          16 - (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
           dot[s[1], v[2]]*dot[v[2], v[2]])/8 - 
         (9*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
          16 + (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
           dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
         (9*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*dot[v[2], v[2]])/16 - 
         (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[1]]*
           dot[v[2], v[2]])/32 - (75*dot[n12, s[1]]^2*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/32 - 
         (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*
           dot[v[2], v[2]])/32 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
         (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
           dot[v[2], v[2]])/16 + (dot[s[1], v[1]]^2*dot[v[1], v[1]]*
           dot[v[2], v[2]])/8 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
         (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
           dot[v[2], v[2]])/8 + (dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
         (3*dot[s[1], v[2]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
         (3*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[2], v[2]])/4 + 
         (75*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]]*
           dot[v[2], v[2]])/32 + (15*dot[n12, s[1]]^2*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 - 
         (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
           dot[v[2], v[2]])/8 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
         (dot[s[1], v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
         (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]*
           dot[v[2], v[2]])/4 + (dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
         (57*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*
           dot[v[2], v[2]])/32 + (9*dot[n12, s[1]]^2*dot[v[1], v[2]]^2*
           dot[v[2], v[2]])/16 - (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
           dot[v[2], v[2]]^2)/32 - (105*dot[n12, s[1]]^2*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[v[2], v[2]]^2)/32 - 
         (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]]^2)/
          16 + (21*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
           dot[v[2], v[2]]^2)/16 + (dot[s[1], v[1]]^2*dot[v[2], v[2]]^2)/4 + 
         (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2)/
          16 - (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2)/16 + 
         (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/4 - 
         (51*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/32 + 
         (33*dot[n12, s[1]]^2*dot[v[2], v[2]]^3)/32 + 
         (105*dot[n12, v[1]]^4*dot[n12, v[2]]^2*s2[1])/16 - 
         (175*dot[n12, v[1]]^3*dot[n12, v[2]]^3*s2[1])/32 - 
         (45*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/8 - 
         (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/32 + 
         (75*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]]*s2[1])/32 + 
         (21*dot[n12, v[1]]^2*dot[v[1], v[1]]^2*s2[1])/16 + 
         (87*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]^2*s2[1])/32 - 
         (9*dot[n12, v[2]]^2*dot[v[1], v[1]]^2*s2[1])/32 - 
         (25*dot[v[1], v[1]]^3*s2[1])/32 + (15*dot[n12, v[1]]^3*
           dot[n12, v[2]]*dot[v[1], v[2]]*s2[1])/2 - 
         (135*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]]*s2[1])/32 + 
         (3*dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/8 - 
         (51*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]]*
           s2[1])/8 + (27*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*
           s2[1])/32 + (27*dot[v[1], v[1]]^2*dot[v[1], v[2]]*s2[1])/32 - 
         (15*dot[n12, v[1]]^2*dot[v[1], v[2]]^2*s2[1])/4 + 
         (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2*s2[1])/16 + 
         (13*dot[v[1], v[1]]*dot[v[1], v[2]]^2*s2[1])/16 - 
         (11*dot[v[1], v[2]]^3*s2[1])/16 - (15*dot[n12, v[1]]^4*
           dot[v[2], v[2]]*s2[1])/16 - (105*dot[n12, v[1]]^3*dot[n12, v[2]]*
           dot[v[2], v[2]]*s2[1])/32 + (135*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
           dot[v[2], v[2]]*s2[1])/32 + (21*dot[n12, v[1]]^2*dot[v[1], v[1]]*
           dot[v[2], v[2]]*s2[1])/32 + (57*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/32 - 
         (27*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/32 - 
         (3*dot[v[1], v[1]]^2*dot[v[2], v[2]]*s2[1])/16 + 
         (39*dot[n12, v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1])/32 - 
         (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]]*
           s2[1])/8 + (5*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]]*
           s2[1])/32 - (7*dot[v[1], v[2]]^2*dot[v[2], v[2]]*s2[1])/16 + 
         (15*dot[n12, v[1]]^2*dot[v[2], v[2]]^2*s2[1])/32 - 
         (21*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]^2*s2[1])/32 - 
         (5*dot[v[1], v[1]]*dot[v[2], v[2]]^2*s2[1])/16 + 
         (31*dot[v[1], v[2]]*dot[v[2], v[2]]^2*s2[1])/32 - 
         (11*dot[v[2], v[2]]^3*s2[1])/32))/r12^3))/m1) + 
 G^4*((m1^3*((-5131*dot[n12, s[1]]*dot[n12, s[2]])/100 + 
      (2137*dot[s[1], s[2]])/100))/r12^6 + 
   m1^2*m2*((Pi^2*((243*dot[n12, s[1]]*dot[n12, s[2]])/8 - 
        (81*dot[s[1], s[2]])/8))/r12^6 + ((1842*dot[n12, s[1]]^2)/1225 - 
       (259269*dot[n12, s[1]]*dot[n12, s[2]])/400 + (286139*dot[s[1], s[2]])/
        1200 - (5813*s2[1])/2450)/r12^6 + 
     (CS[ES2, 1]*((-84227*dot[n12, s[1]]^2)/4900 + (29849*s2[1])/4900))/
      r12^6) + (m2^4*(((29*dot[n12, s[1]]^2)/16 - (29*s2[1])/16)/r12^6 + 
      (CS[ES2, 1]*((-119*dot[n12, s[1]]^2)/4 + (73*s2[1])/4))/r12^6))/m1 + 
   m2^3*(((-33*dot[n12, s[1]]^2)/4 - (87*s2[1])/4)/r12^6 + 
     CS[ES2, 1]*((Pi^2*((63*dot[n12, s[1]]^2)/4 - (21*s2[1])/4))/r12^6 + 
       ((-2355*dot[n12, s[1]]^2)/8 + (3175*s2[1])/24)/r12^6)) + 
   m1*m2^2*(((119761*dot[n12, s[1]]^2)/9800 - (318637*s2[1])/9800)/r12^6 + 
     (CS[E2S2, 1]*((3*dot[n12, s[1]]^2)/2 - s2[1]/2))/r12^6 + 
     (Pi^2*((-135*dot[n12, s[1]]^2)/64 + (45*s2[1])/64))/r12^6 + 
     CS[ES2, 1]*((Pi^2*((63*dot[n12, s[1]]^2)/4 - (21*s2[1])/4))/r12^6 + 
       ((-3162179*dot[n12, s[1]]^2)/9800 + (4275319*s2[1])/29400)/r12^6))) + 
 G^3*((m1^2*((-2149*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/6 + 
      (4453*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/12 + 
      (544*dot[n12, v[1]]^2*dot[s[1], s[2]])/15 - 
      (3903*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/20 + 
      (2879*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/15 - 
      (1303*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/30 - 
      (81*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
      (1859*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/15 - 
      (1693*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/30 - 
      (5123*dot[s[1], v[1]]*dot[s[2], v[1]])/75 + 
      (19099*dot[s[1], v[2]]*dot[s[2], v[1]])/600 + 
      22*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]] - 
      (1813*dot[s[1], v[1]]*dot[s[2], v[2]])/300 - 
      (88*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/3 + 
      (2546*dot[s[1], s[2]]*dot[v[1], v[1]])/75 - 
      (451*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]])/12 + 
      (9529*dot[s[1], s[2]]*dot[v[1], v[2]])/600))/r12^5 + 
   m1*m2*((Pi^2*((4935*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/64 - 
        (4935*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/
         64 - (705*dot[n12, v[1]]^2*dot[s[1], s[2]])/64 + 
        (705*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/64 - 
        (705*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/32 + 
        (705*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
        (705*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/32 + 
        (705*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/32 + 
        (141*dot[s[1], v[1]]*dot[s[2], v[1]])/32 - 
        (141*dot[s[1], v[2]]*dot[s[2], v[1]])/64 - 
        (141*dot[s[1], v[1]]*dot[s[2], v[2]])/64 - 
        (705*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/64 + 
        (141*dot[s[1], s[2]]*dot[v[1], v[1]])/64 + 
        (705*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]])/64 - 
        (141*dot[s[1], s[2]]*dot[v[1], v[2]])/64))/r12^5 + 
     (CS[ES2, 1]*((-21421*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/336 + 
        (30563*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/168 - 
        (419*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/7 + 
        (50287*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/1470 - 
        (128539*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2940 - 
        (130163*dot[s[1], v[1]]^2)/29400 - (133789*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[s[1], v[2]])/2940 + 
        (6917*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/245 + 
        (85363*dot[s[1], v[1]]*dot[s[1], v[2]])/14700 - 
        (4299*dot[s[1], v[2]]^2)/2450 + (59347*dot[n12, s[1]]^2*
          dot[v[1], v[1]])/2352 - (44045*dot[n12, s[1]]^2*dot[v[1], v[2]])/
         1176 + (6733*dot[n12, s[1]]^2*dot[v[2], v[2]])/392 + 
        (148853*dot[n12, v[1]]^2*s2[1])/11760 - 
        (223543*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/5880 + 
        (3026*dot[n12, v[2]]^2*s2[1])/245 - (468263*dot[v[1], v[1]]*s2[1])/
         58800 + (365713*dot[v[1], v[2]]*s2[1])/29400 - 
        (53923*dot[v[2], v[2]]*s2[1])/9800))/r12^5 + 
     ((-3631*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/42 - 
       (42263*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/96 + 
       (51*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/14 + 
       (6771*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/
        16 + (1943*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/28 + 
       (19169*dot[n12, v[1]]^2*dot[s[1], s[2]])/96 - 
       (979*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/4 + 
       (364471*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/11760 + 
       (1579*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/24 - 
       (28873*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/980 - 
       (2383*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 + 
       (12197*dot[s[1], v[1]]^2)/29400 - (11287*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]])/245 + (2373*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[2]])/32 - (7888*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]])/245 + (136981*dot[s[1], v[1]]*dot[s[1], v[2]])/
        4900 + (2558*dot[s[1], v[2]]^2)/1225 - 
       (2887*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/48 + 
       (1433*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/32 + 
       (649*dot[s[1], v[1]]*dot[s[2], v[1]])/24 - 
       (193*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
       (1857*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]])/32 - 
       (517*dot[s[1], v[1]]*dot[s[2], v[2]])/16 + 
       (61561*dot[n12, s[1]]^2*dot[v[1], v[1]])/4704 + 
       (2089*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/12 - 
       (1717*dot[s[1], s[2]]*dot[v[1], v[1]])/24 + 
       (2987*dot[n12, s[1]]^2*dot[v[1], v[2]])/98 - 
       (1967*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]])/8 + 
       (257*dot[s[1], s[2]]*dot[v[1], v[2]])/2 - 
       (512*dot[n12, s[1]]^2*dot[v[2], v[2]])/49 + 
       (948221*dot[n12, v[1]]^2*s2[1])/23520 + 
       (26727*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/980 - 
       (25731*dot[n12, v[2]]^2*s2[1])/980 - (347279*dot[v[1], v[1]]*s2[1])/
        29400 - (124167*dot[v[1], v[2]]*s2[1])/4900 + 
       (5094*dot[v[2], v[2]]*s2[1])/1225)/r12^5) + 
   (m2^3*((-5*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        (285*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
        (395*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/16 + 
        (39*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/8 + 
        (161*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
        (3*dot[s[1], v[1]]^2)/4 - (121*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/8 - (621*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]])/8 - 9*dot[s[1], v[1]]*dot[s[1], v[2]] + 
        (335*dot[s[1], v[2]]^2)/16 + (5*dot[n12, s[1]]^2*dot[v[1], v[1]])/
         16 - (357*dot[n12, s[1]]^2*dot[v[1], v[2]])/16 + 
        (343*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 + (dot[n12, v[1]]^2*s2[1])/
         16 + (257*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/16 + 
        (73*dot[n12, v[2]]^2*s2[1])/8 - dot[v[1], v[1]]*s2[1] + 
        (127*dot[v[1], v[2]]*s2[1])/16 - 20*dot[v[2], v[2]]*s2[1])/r12^5 + 
      (CS[ES2, 1]*((-311*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
         (6425*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/24 - 
         (2887*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/48 + 
         (473*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
         (811*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 - 
         (53*dot[s[1], v[1]]^2)/4 - (1265*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[2]])/12 + (623*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[1], v[2]])/6 + (55*dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
         (245*dot[s[1], v[2]]^2)/24 + (203*dot[n12, s[1]]^2*dot[v[1], v[1]])/
          8 - (461*dot[n12, s[1]]^2*dot[v[1], v[2]])/24 - 
         (185*dot[n12, s[1]]^2*dot[v[2], v[2]])/48 + 
         (123*dot[n12, v[1]]^2*s2[1])/4 - (89*dot[n12, v[1]]*dot[n12, v[2]]*
           s2[1])/24 - (2147*dot[n12, v[2]]^2*s2[1])/48 - 
         (87*dot[v[1], v[1]]*s2[1])/8 + (55*dot[v[1], v[2]]*s2[1])/24 + 
         (673*dot[v[2], v[2]]*s2[1])/48))/r12^5))/m1 + 
   m2^2*(((-1765*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/16 + 
       (31*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/4 - 
       (374*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
       (1809*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/8 - 
       (93*dot[n12, v[1]]^2*dot[s[1], s[2]])/20 + 
       (7297*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/60 + 
       56*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
       (33*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/20 + 
       (289*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/12 - 
       (809*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/15 + 
       (9*dot[s[1], v[1]]^2)/16 - (1159*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]])/24 - 147*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]] + (271*dot[s[1], v[1]]*dot[s[1], v[2]])/48 + 
       (167*dot[s[1], v[2]]^2)/4 - (29*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[2], v[1]])/10 - (4061*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[2], v[1]])/60 + (281*dot[s[1], v[1]]*dot[s[2], v[1]])/100 + 
       (343*dot[n12, s[1]]^2*dot[v[1], v[1]])/32 + 4*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[v[1], v[1]] - (128*dot[s[1], s[2]]*
         dot[v[1], v[1]])/25 + (1081*dot[n12, s[1]]^2*dot[v[1], v[2]])/24 + 
       (37*dot[n12, s[1]]^2*dot[v[2], v[2]])/8 + 
       (1073*dot[n12, v[1]]^2*s2[1])/32 + (3887*dot[n12, v[1]]*dot[n12, v[2]]*
         s2[1])/48 - (575*dot[n12, v[2]]^2*s2[1])/8 - 
       (13*dot[v[1], v[1]]*s2[1])/2 - (947*dot[v[1], v[2]]*s2[1])/24 - 
       (29*dot[v[2], v[2]]*s2[1])/8)/r12^5 + 
     (Pi^2*((2205*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2048 + 
        (22995*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 - 
        (48195*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2048 - 
        (315*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/512 - 
        (3285*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 + 
        (63*dot[s[1], v[1]]^2)/1024 - (3285*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/512 + (6885*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]])/512 + (657*dot[s[1], v[1]]*dot[s[1], v[2]])/512 - 
        (1377*dot[s[1], v[2]]^2)/1024 - (315*dot[n12, s[1]]^2*
          dot[v[1], v[1]])/2048 - (3285*dot[n12, s[1]]^2*dot[v[1], v[2]])/
         1024 + (6885*dot[n12, s[1]]^2*dot[v[2], v[2]])/2048 - 
        (315*dot[n12, v[1]]^2*s2[1])/2048 - (3285*dot[n12, v[1]]*
          dot[n12, v[2]]*s2[1])/1024 + (6885*dot[n12, v[2]]^2*s2[1])/2048 + 
        (63*dot[v[1], v[1]]*s2[1])/2048 + (657*dot[v[1], v[2]]*s2[1])/1024 - 
        (1377*dot[v[2], v[2]]*s2[1])/2048))/r12^5 + 
     CS[ES2, 1]*(((-11575*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/24 + 
         (6923*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/6 - 
         (3661*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/6 + 
         (15911*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/48 - 
         (21023*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/48 - 
         (2435*dot[s[1], v[1]]^2)/48 - (13991*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], v[2]])/48 + (16907*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[1], v[2]])/48 + (2285*dot[s[1], v[1]]*dot[s[1], v[2]])/24 - 
         (2399*dot[s[1], v[2]]^2)/48 + (655*dot[n12, s[1]]^2*dot[v[1], v[1]])/
          6 - (2779*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 + 
         (3397*dot[n12, s[1]]^2*dot[v[2], v[2]])/24 + 
         (2537*dot[n12, v[1]]^2*s2[1])/48 - (3797*dot[n12, v[1]]*
           dot[n12, v[2]]*s2[1])/24 + (5351*dot[n12, v[2]]^2*s2[1])/48 - 
         (1435*dot[v[1], v[1]]*s2[1])/48 + (1501*dot[v[1], v[2]]*s2[1])/24 - 
         (1897*dot[v[2], v[2]]*s2[1])/48)/r12^5 + 
       (Pi^2*((94605*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2048 - 
          (94605*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 + 
          (94605*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2048 - 
          (13515*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/512 + 
          (13515*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 + 
          (2703*dot[s[1], v[1]]^2)/1024 + (13515*dot[n12, s[1]]*
            dot[n12, v[1]]*dot[s[1], v[2]])/512 - 
          (13515*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/512 - 
          (2703*dot[s[1], v[1]]*dot[s[1], v[2]])/512 + 
          (2703*dot[s[1], v[2]]^2)/1024 - (13515*dot[n12, s[1]]^2*
            dot[v[1], v[1]])/2048 + (13515*dot[n12, s[1]]^2*dot[v[1], v[2]])/
           1024 - (13515*dot[n12, s[1]]^2*dot[v[2], v[2]])/2048 - 
          (13515*dot[n12, v[1]]^2*s2[1])/2048 + (13515*dot[n12, v[1]]*
            dot[n12, v[2]]*s2[1])/1024 - (13515*dot[n12, v[2]]^2*s2[1])/
           2048 + (2703*dot[v[1], v[1]]*s2[1])/2048 - 
          (2703*dot[v[1], v[2]]*s2[1])/1024 + (2703*dot[v[2], v[2]]*s2[1])/
           2048))/r12^5)))


==> anc/ttd-n3los2.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^10*
 ((G^3*((m2^3*(15*logr12*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]] - 
        (45*logr12*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]])/2 - 
        3*logr12*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], s[1]] + 
        (9*logr12*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
        6*logr12*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[1]] + 
        9*logr12*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[2]] + 
        (-5*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]] + 
          (15*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]])/2 + 
          CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], s[1]] - 
          (3*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
          2*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[1]] - 
          3*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[2]])/eps))/m1 + 
     m1*m2*((129*logr12*dot[n12, s[1]]^2*dot[n12, v[1]])/14 + 
       (219*logr12*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]])/14 + 
       (201*logr12*dot[n12, s[1]]^2*dot[n12, v[2]])/14 - 
       (57*logr12*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]])/7 - 
       (129*logr12*dot[n12, v[1]]*dot[s[1], s[1]])/70 - 
       (219*logr12*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], s[1]])/70 - 
       (201*logr12*dot[n12, v[2]]*dot[s[1], s[1]])/70 + 
       (57*logr12*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], s[1]])/35 - 
       (129*logr12*dot[n12, s[1]]*dot[s[1], v[1]])/35 - 
       (219*logr12*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[1]])/35 - 
       (201*logr12*dot[n12, s[1]]*dot[s[1], v[2]])/35 + 
       (114*logr12*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[2]])/35 + 
       ((-43*dot[n12, s[1]]^2*dot[n12, v[1]])/14 - 
         (73*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]])/14 - 
         (67*dot[n12, s[1]]^2*dot[n12, v[2]])/14 + 
         (19*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]])/7 + 
         (43*dot[n12, v[1]]*dot[s[1], s[1]])/70 + 
         (73*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], s[1]])/70 + 
         (67*dot[n12, v[2]]*dot[s[1], s[1]])/70 - 
         (19*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], s[1]])/35 + 
         (43*dot[n12, s[1]]*dot[s[1], v[1]])/35 + 
         (73*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[1]])/35 + 
         (67*dot[n12, s[1]]*dot[s[1], v[2]])/35 - 
         (38*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[2]])/35)/eps)))/r12^4 + 
  (G^3*(m2^2*(-3*logr12*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]] + 
       (3*logr12*dot[n12, v[1]]*dot[s[1], s[2]])/5 + 
       (3*logr12*dot[n12, s[2]]*dot[s[1], v[1]])/5 + 
       (3*logr12*dot[n12, s[1]]*dot[s[2], v[1]])/5 + 
       (dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]] - 
         (dot[n12, v[1]]*dot[s[1], s[2]])/5 - 
         (dot[n12, s[2]]*dot[s[1], v[1]])/5 - 
         (dot[n12, s[1]]*dot[s[2], v[1]])/5)/eps) + 
     m1^2*(57*logr12*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]] - 
       (57*logr12*dot[n12, v[1]]*dot[s[1], s[2]])/5 - 
       (57*logr12*dot[n12, s[2]]*dot[s[1], v[1]])/5 - 
       (57*logr12*dot[n12, s[1]]*dot[s[2], v[1]])/5 + 
       (-19*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]] + 
         (19*dot[n12, v[1]]*dot[s[1], s[2]])/5 + 
         (19*dot[n12, s[2]]*dot[s[1], v[1]])/5 + 
         (19*dot[n12, s[1]]*dot[s[2], v[1]])/5)/eps)))/r12^4)


==> anc/unreduced-n2los1s1.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^8*((G*m2*((-105*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
       dot[n12, v[2]]^2)/16 + (15*CS[ES2, 1]*dot[n12, v[1]]^3*dot[n12, v[2]]*
       dot[s[1], s[1]])/4 - (45*CS[ES2, 1]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
       dot[s[1], s[1]])/16 - (15*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
     (15*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]])/4 - (3*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/
      8 + (3*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/2 - 
     (3*CS[ES2, 1]*dot[n12, v[2]]^2*dot[s[1], v[1]]^2)/8 + 
     (15*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], v[2]])/4 + (3*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], v[1]]*
       dot[s[1], v[2]])/4 - (3*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
     (3*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/8 + 
     (45*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[1]])/8 + (15*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
       dot[v[1], v[1]])/16 - (9*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[1]])/4 - (9*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
     (9*CS[ES2, 1]*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/16 + 
     (21*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[1]])/8 - (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
     (3*CS[ES2, 1]*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
     (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]])/4 - (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
     (CS[ES2, 1]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
     (CS[ES2, 1]*dot[s[1], v[2]]^2*dot[v[1], v[1]])/8 - 
     (21*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/16 + 
     (19*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[1]]^2)/16 - 
     (45*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[2]])/4 + (15*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[1], v[2]])/4 - (3*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
     (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[1], v[2]])/2 + (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
     (3*CS[ES2, 1]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
     (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]])/2 - (3*CS[ES2, 1]*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]])/2 + (15*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[1], v[2]])/8 - (21*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[1], v[2]])/8 - (3*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/
      8 + (13*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[2]]^2)/8 + 
     (15*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/16 + 
     (45*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[2], v[2]])/8 - (27*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       dot[v[2], v[2]])/16 + (9*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], s[1]]*dot[v[2], v[2]])/8 + 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[v[2], v[2]])/2 - (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
     (5*CS[ES2, 1]*dot[s[1], v[1]]^2*dot[v[2], v[2]])/8 - 
     (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]])/4 + (3*CS[ES2, 1]*dot[s[1], v[1]]*dot[s[1], v[2]]*
       dot[v[2], v[2]])/4 - (9*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[1]]*
       dot[v[2], v[2]])/16 + (11*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/16 + (15*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[2]]*
       dot[v[2], v[2]])/8 - (11*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[2]]*
       dot[v[2], v[2]])/8 - (21*CS[ES2, 1]*dot[n12, s[1]]^2*
       dot[v[2], v[2]]^2)/16 + (7*CS[ES2, 1]*dot[s[1], s[1]]*
       dot[v[2], v[2]]^2)/16))/(m1*r12^3) + 
  (G*m2*((-15*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/
      16 + (15*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
       dot[n12, v[2]]^2)/16 + (15*CS[ES2, 1]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/4 + 
     (21*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]])/8 - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]])/4 - (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 0]])/8 + (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[s[1], a[2, 0]])/8 - (9*CS[ES2, 1]*dot[n12, a[2, 0]]*
       dot[n12, v[1]]^2*dot[s[1], s[1]])/16 + 
     (9*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[1]])/16 - 
     2*CS[ES2, 1]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]] - 
     (11*CS[ES2, 1]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[1]])/8 + 
     (3*CS[ES2, 1]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 - 
     (15*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/4 + 
     (3*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[1]])/4 + (3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
     (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]])/4 - (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]])/4 + (3*CS[ES2, 1]*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[s[1], v[1]])/4 - CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
      dot[s[1], v[1]] - (CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
       dot[s[1], v[1]])/4 - (CS[ES2, 1]*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/
      8 - (3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[2]])/4 + (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/4 + 
     (5*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 + 
     (CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/4 + 
     (3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
     (7*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/8 - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]])/4 - (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[1]])/4 - CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], v[1]]*
      dot[sa[1, 1], v[1]] + (CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], v[1]])/2 + (5*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]])/4 - (CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 1], v[1]])/2 + (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[2]])/2 + 
     (5*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/4 - 
     (CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 - 
     (3*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/2 - 
     (9*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]])/4 + 
     CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]] + 
     (5*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[v[1], a[1, 0]])/4 - 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 - 
     (21*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]])/8 - 
     (5*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[1], a[2, 0]])/8 + 
     (7*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/4 + 
     (3*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]])/16 - 
     (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[v[1], v[1]])/4 - (CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
       dot[v[1], v[1]])/8 + (3*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[s[1], s[1]]*
       dot[v[1], v[1]])/16 + CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
      dot[v[1], v[1]] + (3*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       dot[v[1], v[1]])/4 - (CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[1]])/4 - (CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], v[1]])/4 + (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
     (5*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/4 - 
     2*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
     5*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
     (CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
     (5*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 - 
     (CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 + 
     (5*CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 - 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 + 
     (9*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/4 + 
     (3*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[v[2], a[2, 0]])/4 - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 - 
     (3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/16 - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[v[2], v[2]])/4 - (9*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[v[2], v[2]])/4 - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/8 - 
     (11*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[v[2], v[2]])/16 + 
     (9*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/4 + 
     (5*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/4 - 
     (CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
     (CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4 - 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 - 
     (3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/2 + 
     (CS[ES2, 1]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*s2[1])/2 + 
     (CS[ES2, 1]*dot[n12, v[2]]*dot[v[1], a[1, 0]]*s2[1])/2 + 
     (CS[ES2, 1]*dot[n12, a[1, 0]]*dot[v[1], v[1]]*s2[1])/2 + 
     (CS[ES2, 1]*dot[n12, a[1, 0]]*dot[v[1], v[2]]*s2[1])/2 + 
     (3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[v[2], v[2]]*s2[1])/2))/(m1*r12^2) + 
  (G^3*(m1*m2*((-25*dot[n12, s[1]]^2)/14 - (69*CS[ES2, 1]*dot[n12, s[1]]^2)/
        28 - dot[s[1], s[1]]/14 + (23*CS[ES2, 1]*dot[s[1], s[1]])/28) + 
     (m2^3*((-57*CS[ES2, 1]*dot[n12, s[1]]^2)/4 + 
        (31*CS[ES2, 1]*dot[s[1], s[1]])/4 - 3*CS[ES2, 1]*s2[1]))/m1 + 
     m2^2*(-8*dot[n12, s[1]]^2 - (63*CS[ES2, 1]*dot[n12, s[1]]^2)/2 + 
       (25*CS[ES2, 1]*dot[s[1], s[1]])/2 - 2*CS[ES2, 1]*s2[1])))/r12^5 + 
  (G^2*(m2*(-2*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 
       14*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
       8*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
       6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       8*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       3*dot[n12, s[1]]*dot[s[1], a[1, 0]] - dot[n12, s[1]]*
        dot[s[1], a[2, 0]] + 3*dot[n12, a[1, 0]]*dot[s[1], s[1]] + 
       dot[n12, a[2, 0]]*dot[s[1], s[1]] + 3*dot[n12, v[1]]*
        dot[s[1], sa[1, 1]] - 6*CS[ES2, 1]*dot[n12, v[1]]*
        dot[s[1], sa[1, 1]] + 2*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
       5*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
       6*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 2*CS[ES2, 1]*dot[n12, sa[1, 1]]*
        dot[s[1], v[1]] + 2*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 
       (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
       5*dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 2*CS[ES2, 1]*dot[n12, s[1]]*
        dot[sa[1, 1], v[1]] + 2*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 
       (3*CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
       CS[ES2, 1]*dot[n12, a[1, 0]]*s2[1]) + 
     (m2^2*(CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 
        4*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
        8*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
        CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
        14*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 
        14*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[s[1], s[1]] + 
        CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
        15*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
        (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
        (19*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 - 
        (3*CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
        (19*CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 - 
        3*CS[ES2, 1]*dot[n12, a[2, 0]]*s2[1]))/m1))/r12^3 + 
  (G^2*(m2*(-crossprod[n12, s[1], v[1]]^2 + 2*crossprod[n12, s[1], v[1]]*
        crossprod[n12, s[1], v[2]] - crossprod[n12, s[1], v[2]]^2 - 
       (75*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
       (3*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
       (27*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
       (3*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
       (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
       (15*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
       (23*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
       (5*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], s[1]])/4 + 
       (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
       (CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 + 
       (9*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 
       (CS[ES2, 1]*dot[n12, v[2]]^2*dot[s[1], s[1]])/4 + 
       16*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] - 
       (CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
       9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       3*dot[s[1], v[1]]^2 - 3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[2]] - 3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       3*dot[s[1], v[1]]*dot[s[1], v[2]] + (CS[ES2, 1]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/2 - (CS[ES2, 1]*dot[s[1], v[2]]^2)/2 + 
       (13*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 - 
       (25*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
       (9*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
       (7*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
       (7*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 11*CS[ES2, 1]*
        dot[n12, s[1]]^2*dot[v[1], v[2]] - 
       (5*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
       (7*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
       (dot[n12, s[1]]^2*dot[v[2], v[2]])/4 - 
       (11*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 
       (dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 2*CS[ES2, 1]*dot[s[1], s[1]]*
        dot[v[2], v[2]]) + (m2^2*(-6*CS[ES2, 1]*dot[n12, s[1]]^2*
         dot[n12, v[1]]^2 - 24*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]] + 12*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
        2*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], s[1]] - 
        28*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]] + 
        36*CS[ES2, 1]*dot[n12, v[2]]^2*dot[s[1], s[1]] + 
        6*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
        6*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
        CS[ES2, 1]*dot[s[1], v[1]]^2 + 38*CS[ES2, 1]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[2]] - 44*CS[ES2, 1]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]] - 9*CS[ES2, 1]*dot[s[1], v[1]]*
         dot[s[1], v[2]] + 10*CS[ES2, 1]*dot[s[1], v[2]]^2 + 
        CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
        (CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
        2*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
        12*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[2]] - 
        2*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
        12*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[2], v[2]] + 
        2*CS[ES2, 1]*dot[n12, v[1]]^2*s2[1] - 4*CS[ES2, 1]*dot[n12, v[1]]*
         dot[n12, v[2]]*s2[1] + (CS[ES2, 1]*dot[v[1], v[1]]*s2[1])/2 - 
        2*CS[ES2, 1]*dot[v[1], v[2]]*s2[1] + 3*CS[ES2, 1]*dot[v[2], v[2]]*
         s2[1]))/m1))/r12^4 + 
  (G*m2*((3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/
      16 + (3*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]])/4 - (3*CS[ES2, 1]*dot[n12, sa[1, 1]]^2*
       dot[n12, v[2]]^2)/8 - (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]^2)/8 + (15*CS[ES2, 1]*dot[n12, s[1]]^2*
       dot[a[1, 0], a[2, 0]])/16 - (CS[ES2, 1]*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[s[1], a[1, 0]])/8 + CS[ES2, 1]*dot[n12, sa[1, 1]]*
      dot[n12, v[2]]*dot[s[1], a[1, 0]] + CS[ES2, 1]*dot[s[1], a[1, 0]]^2 + 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]])/2 - 
     (CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]])/8 + 
     (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/4 + 
     (CS[ES2, 1]*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/8 + 
     (3*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[1]])/16 - 
     (CS[ES2, 1]*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]])/2 - 
     CS[ES2, 1]*dot[a[1, 0], a[1, 0]]*dot[s[1], s[1]] + 
     (13*CS[ES2, 1]*dot[a[1, 0], a[2, 0]]*dot[s[1], s[1]])/16 + 
     (CS[ES2, 1]*dot[a[1, 1], v[2]]*dot[s[1], s[1]])/2 - 
     (5*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/4 - 
     2*CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
     2*CS[ES2, 1]*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]] - 
     CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
     (13*CS[ES2, 1]*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/8 - 
     (CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 + 
     (CS[ES2, 1]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 + 
     CS[ES2, 1]*dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 
     (3*CS[ES2, 1]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
     (CS[ES2, 1]*dot[s[1], a[1, 1]]*dot[s[1], v[2]])/2 + 
     CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] + 
     2*CS[ES2, 1]*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] - 
     CS[ES2, 1]*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] + 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/4 - 
     (3*CS[ES2, 1]*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/4 - 
     CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
     (13*CS[ES2, 1]*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/8 - 
     (CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/4 + 
     CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
     2*CS[ES2, 1]*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
     (3*CS[ES2, 1]*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/4 + 
     CS[ES2, 1]*dot[sa[1, 1], v[1]]^2 - (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[2]])/2 - CS[ES2, 1]*dot[s[1], a[1, 0]]*
      dot[sa[1, 1], v[2]] - CS[ES2, 1]*dot[sa[1, 1], v[1]]*
      dot[sa[1, 1], v[2]] - (CS[ES2, 1]*dot[sa[1, 1], v[2]]^2)/4 + 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/2 + 
     CS[ES2, 1]*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
     (CS[ES2, 1]*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/2 - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/4 - 
     (CS[ES2, 1]*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/2 - 
     (CS[ES2, 1]*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/4 - 
     4*CS[ES2, 1]*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
     CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], a[1, 1]] + 
     (7*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/4 + 
     (13*CS[ES2, 1]*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/4 - 
     CS[ES2, 1]*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] - 
     CS[ES2, 1]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] + 
     CS[ES2, 1]*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] + 
     CS[ES2, 1]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/2 - 
     (3*CS[ES2, 1]*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/2 + 
     (CS[ES2, 1]*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/8 + 
     (CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/8 - 
     (29*CS[ES2, 1]*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/8 - 
     (29*CS[ES2, 1]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/8 + 
     (CS[ES2, 1]*dot[n12, a[1, 1]]*dot[n12, v[2]]*s2[1])/2 + 
     CS[ES2, 1]*dot[a[1, 0], a[1, 0]]*s2[1] - 
     (CS[ES2, 1]*dot[a[1, 1], v[2]]*s2[1])/2 + CS[ES2, 1]*dot[v[1], a[1, 1]]*
      s2[1] + (CS[ES2, 1]*dot[n12, a[1, 0]]*dot[n12, v[2]]*s2a[1, 1])/2 - 
     (CS[ES2, 1]*dot[a[1, 0], v[2]]*s2a[1, 1])/2 + 
     2*CS[ES2, 1]*dot[v[1], a[1, 0]]*s2a[1, 1] - 
     (CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*s2a[1, 2])/2 + 
     (CS[ES2, 1]*dot[v[1], v[1]]*s2a[1, 2])/2 + 
     (CS[ES2, 1]*dot[v[1], v[2]]*s2a[1, 2])/2 + 
     (3*CS[ES2, 1]*dot[v[2], v[2]]*s2a[1, 2])/2))/(m1*r12) + 
  (G^2*((m2^2*(-(CS[ES2, 1]*dot[n12, sa[1, 1]]^2)/2 - 
        (CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/2 - 
        (CS[ES2, 1]*dot[s[1], sa[1, 2]])/2 - 
        (CS[ES2, 1]*dot[sa[1, 1], sa[1, 1]])/2))/m1 + 
     m2*((-5*dot[n12, sa[1, 1]]^2)/2 + 4*CS[ES2, 1]*dot[n12, sa[1, 1]]^2 + 
       4*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 2]] + 
       (3*dot[sa[1, 1], sa[1, 1]])/2 - CS[ES2, 1]*s2a[1, 2])))/r12^2 + 
  (G*m2*(-(CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/8 - 
     (CS[ES2, 1]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/8 - 
     (7*CS[ES2, 1]*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/8 + 
     (13*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/8 - 
     (7*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/4 + 
     (13*CS[ES2, 1]*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/8 - 
     (7*CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/8 + 
     (CS[ES2, 1]*dot[n12, v[2]]*s2a[1, 3])/2))/m1)


==> anc/unreduced-n2los1s2.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^8*
 ((G^3*(m1^2*((-31*dot[n12, s[1]]*dot[n12, s[2]])/2 + 
       (7*dot[s[1], s[2]])/2) + m2^2*((-31*dot[n12, s[1]]*dot[n12, s[2]])/2 + 
       (7*dot[s[1], s[2]])/2) + m1*m2*(-78*dot[n12, s[1]]*dot[n12, s[2]] + 
       18*dot[s[1], s[2]])))/r12^5 + 
  (G^2*(m1*(-5*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]] + 
       2*dot[sa[1, 1], sa[2, 1]]) + 
     m2*(-5*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]] + 
       2*dot[sa[1, 1], sa[2, 1]])))/r12^2 + 
  G*r12*(-(dot[n12, sa[1, 2]]*dot[n12, sa[2, 2]])/8 + 
    (3*dot[sa[1, 2], sa[2, 2]])/8) + 
  (G^2*(m1*(24*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
       16*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
       4*dot[n12, s[2]]*dot[s[1], a[1, 0]] + 2*dot[n12, s[2]]*
        dot[s[1], a[2, 0]] + 2*dot[n12, a[1, 0]]*dot[s[1], s[2]] - 
       2*dot[n12, a[2, 0]]*dot[s[1], s[2]] + dot[n12, v[1]]*
        dot[s[1], sa[2, 1]] - 2*dot[n12, v[2]]*dot[s[1], sa[2, 1]] - 
       dot[n12, sa[2, 1]]*dot[s[1], v[1]] + 2*dot[n12, sa[2, 1]]*
        dot[s[1], v[2]] + 2*dot[n12, s[1]]*dot[s[2], a[1, 0]] - 
       6*dot[n12, sa[1, 1]]*dot[s[2], v[1]] + 4*dot[n12, sa[1, 1]]*
        dot[s[2], v[2]] - 6*dot[n12, v[1]]*dot[sa[1, 1], s[2]] + 
       4*dot[n12, v[2]]*dot[sa[1, 1], s[2]] - 4*dot[n12, s[2]]*
        dot[sa[1, 1], v[1]] + 4*dot[n12, s[2]]*dot[sa[1, 1], v[2]] - 
       2*dot[n12, s[1]]*dot[sa[2, 1], v[1]]) + 
     m2*(16*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]] - 
       24*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]] - 
       2*dot[n12, s[2]]*dot[s[1], a[2, 0]] + 2*dot[n12, a[1, 0]]*
        dot[s[1], s[2]] - 2*dot[n12, a[2, 0]]*dot[s[1], s[2]] - 
       4*dot[n12, v[1]]*dot[s[1], sa[2, 1]] + 6*dot[n12, v[2]]*
        dot[s[1], sa[2, 1]] - 4*dot[n12, sa[2, 1]]*dot[s[1], v[1]] + 
       6*dot[n12, sa[2, 1]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]*
        dot[s[2], a[1, 0]] + 4*dot[n12, s[1]]*dot[s[2], a[2, 0]] - 
       2*dot[n12, sa[1, 1]]*dot[s[2], v[1]] + dot[n12, sa[1, 1]]*
        dot[s[2], v[2]] + 2*dot[n12, v[1]]*dot[sa[1, 1], s[2]] - 
       dot[n12, v[2]]*dot[sa[1, 1], s[2]] + 2*dot[n12, s[2]]*
        dot[sa[1, 1], v[2]] - 4*dot[n12, s[1]]*dot[sa[2, 1], v[1]] + 
       4*dot[n12, s[1]]*dot[sa[2, 1], v[2]])))/r12^3 + 
  G*(-(dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 2]])/8 + 
    (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 2]])/8 + 
    (dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]])/4 - 
    (dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[n12, v[2]])/4 - 
    (dot[n12, sa[2, 2]]*dot[s[1], a[1, 0]])/8 + dot[n12, a[1, 1]]*
     dot[s[1], sa[2, 1]] + (3*dot[n12, a[1, 0]]*dot[s[1], sa[2, 2]])/8 + 
    (dot[n12, sa[1, 2]]*dot[s[2], a[2, 0]])/8 + 2*dot[n12, sa[2, 1]]*
     dot[sa[1, 1], a[2, 0]] + dot[n12, s[2]]*dot[sa[1, 1], a[2, 1]] - 
    dot[n12, a[2, 1]]*dot[sa[1, 1], s[2]] + 2*dot[n12, a[1, 0]]*
     dot[sa[1, 1], sa[2, 1]] - 2*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[2, 1]] + 
    (3*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]])/4 - 
    dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]] - 
    (dot[n12, sa[2, 2]]*dot[sa[1, 1], v[1]])/4 + 
    dot[n12, sa[2, 2]]*dot[sa[1, 1], v[2]] + 
    (dot[n12, s[2]]*dot[sa[1, 2], a[2, 0]])/8 - 
    (3*dot[n12, a[2, 0]]*dot[sa[1, 2], s[2]])/8 + 
    dot[n12, v[1]]*dot[sa[1, 2], sa[2, 1]] - 
    (3*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]])/4 + 
    (dot[n12, sa[2, 1]]*dot[sa[1, 2], v[2]])/4 - 2*dot[n12, sa[1, 1]]*
     dot[sa[2, 1], a[1, 0]] - dot[n12, s[1]]*dot[sa[2, 1], a[1, 1]] - 
    dot[n12, sa[1, 2]]*dot[sa[2, 1], v[1]] + 
    (dot[n12, sa[1, 2]]*dot[sa[2, 1], v[2]])/4 - 
    (dot[n12, s[1]]*dot[sa[2, 2], a[1, 0]])/8 - 
    (dot[n12, sa[1, 1]]*dot[sa[2, 2], v[1]])/4) + 
  (G*((5*crossprod[n12, s[2], v[1]]*crossprod[s[1], a[1, 0], v[2]])/4 - 
     2*crossprod[n12, s[2], v[2]]*crossprod[s[1], a[1, 0], v[2]] + 
     2*crossprod[n12, s[2], v[1]]*crossprod[s[1], v[1], a[1, 0]] - 
     2*crossprod[n12, s[2], v[2]]*crossprod[s[1], v[1], a[1, 0]] + 
     (crossprod[n12, s[2], v[1]]*crossprod[s[1], v[1], a[2, 0]])/2 - 
     (3*crossprod[n12, s[2], v[2]]*crossprod[s[1], v[1], a[2, 0]])/4 + 
     (crossprod[n12, s[2], a[1, 0]]*crossprod[s[1], v[1], v[2]])/4 - 
     (3*crossprod[n12, s[2], a[2, 0]]*crossprod[s[1], v[1], v[2]])/4 + 
     (crossprod[n12, sa[2, 1], v[1]]*crossprod[s[1], v[1], v[2]])/2 - 
     (3*crossprod[n12, sa[2, 1], v[2]]*crossprod[s[1], v[1], v[2]])/4 - 
     (3*crossprod[n12, s[1], v[1]]*crossprod[s[2], a[1, 0], v[2]])/4 + 
     (crossprod[n12, s[1], v[2]]*crossprod[s[2], a[1, 0], v[2]])/2 - 
     2*crossprod[n12, s[1], v[1]]*crossprod[s[2], v[1], a[2, 0]] + 
     (5*crossprod[n12, s[1], v[2]]*crossprod[s[2], v[1], a[2, 0]])/4 - 
     (3*crossprod[n12, s[1], a[1, 0]]*crossprod[s[2], v[1], v[2]])/4 + 
     (crossprod[n12, s[1], a[2, 0]]*crossprod[s[2], v[1], v[2]])/4 - 
     (3*crossprod[n12, sa[1, 1], v[1]]*crossprod[s[2], v[1], v[2]])/4 + 
     (crossprod[n12, sa[1, 1], v[2]]*crossprod[s[2], v[1], v[2]])/2 + 
     2*crossprod[n12, s[1], v[1]]*crossprod[s[2], v[2], a[2, 0]] - 
     2*crossprod[n12, s[1], v[2]]*crossprod[s[2], v[2], a[2, 0]] + 
     (3*crossprod[n12, s[2], v[1]]*crossprod[sa[1, 1], v[1], v[2]])/4 - 
     2*crossprod[n12, s[2], v[2]]*crossprod[sa[1, 1], v[1], v[2]] - 
     2*crossprod[n12, s[1], v[1]]*crossprod[sa[2, 1], v[1], v[2]] + 
     (3*crossprod[n12, s[1], v[2]]*crossprod[sa[2, 1], v[1], v[2]])/4 + 
     3*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], a[2, 0]]*
      dot[n12, v[1]] - (9*crossprod[n12, s[1], v[2]]*crossprod[n12, s[2], 
        a[2, 0]]*dot[n12, v[1]])/4 + (3*crossprod[n12, s[1], a[2, 0]]*
       crossprod[n12, s[2], v[1]]*dot[n12, v[1]])/2 - 
     (9*crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[2], v[2]]*
       dot[n12, v[1]])/4 - (9*crossprod[n12, s[1], v[1]]*
       crossprod[n12, sa[2, 1], v[1]]*dot[n12, v[1]])/4 + 
     (3*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[2, 1], v[1]]*
       dot[n12, v[1]])/2 + 3*crossprod[n12, s[1], v[1]]*
      crossprod[n12, sa[2, 1], v[2]]*dot[n12, v[1]] - 
     (9*crossprod[n12, s[1], v[2]]*crossprod[n12, sa[2, 1], v[2]]*
       dot[n12, v[1]])/4 - (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, s[2]]*dot[n12, v[1]]^2)/8 + 
     (9*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], a[1, 0]]*
       dot[n12, v[2]])/4 - (3*crossprod[n12, s[1], v[2]]*
       crossprod[n12, s[2], a[1, 0]]*dot[n12, v[2]])/2 + 
     (9*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[2], v[1]]*
       dot[n12, v[2]])/4 - 3*crossprod[n12, s[1], a[1, 0]]*
      crossprod[n12, s[2], v[2]]*dot[n12, v[2]] + 
     (9*crossprod[n12, s[2], v[1]]*crossprod[n12, sa[1, 1], v[1]]*
       dot[n12, v[2]])/4 - 3*crossprod[n12, s[2], v[2]]*
      crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
     (3*crossprod[n12, s[2], v[1]]*crossprod[n12, sa[1, 1], v[2]]*
       dot[n12, v[2]])/2 + (9*crossprod[n12, s[2], v[2]]*
       crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/4 - 
     (15*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/
      4 + (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[n12, v[2]]^2)/8 + (15*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[n12, v[2]]^2)/4 + 
     (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/4 - 
     (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/8 + 
     (3*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/8 - 
     (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/4 - 
     (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]])/8 - 
     (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/2 + 
     (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/2 + 
     (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[2]])/8 + 
     (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]])/2 + 
     (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]])/4 + 
     (3*dot[n12, v[1]]^3*dot[s[1], sa[2, 1]])/4 - 
     (9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/4 + 
     (15*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[2, 1]])/4 + 
     (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 + 
     (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 + 
     (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/4 - 
     (3*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
     (15*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
      4 - (dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/4 + 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]])/4 - 
     (3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[2], a[1, 0]])/8 - 
     (dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]])/2 - 
     (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/4 + 
     (dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/4 + 
     (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], a[2, 0]])/8 + 
     (dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/4 - 
     (dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/2 + 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/4 + 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/4 + 
     (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/
      4 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[2], v[1]])/4 + 
     (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[1]])/4 + 
     (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[1]])/2 - 
     (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]])/4 + 
     (5*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]])/4 - 
     (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[1]])/4 - 
     (dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
     (dot[n12, a[2, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]])/4 - 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/4 - 
     (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/2 - 
     (dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[2]])/4 - 
     (dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]])/4 + 
     (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]])/2 + 
     (dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]])/4 - 
     (15*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/4 + 
     (9*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]])/4 - 
     (3*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]])/4 - 
     (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/4 - 
     (dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[1]])/2 - 
     (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/2 + 
     (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/4 - 
     (5*dot[n12, v[1]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/4 + 
     (dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/2 + 
     (dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]])/2 + 
     (dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]])/4 - 
     (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[2, 1], v[1]])/4 + 
     (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]])/2 - 
     (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]])/4 - 
     (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]])/2 - 
     (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/2 + 
     (5*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/4 + 
     (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[2, 1], v[2]])/4 + 
     (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]])/2 + 
     2*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], a[1, 0]] - 
     2*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], a[1, 0]] - 
     (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 - 
     (dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]])/4 - 
     (dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]])/2 + 
     (dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/4 - 
     (3*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/4 + 
     (dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/4 + 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/8 + 
     (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
     (dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/8 + 
     dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]] + 
     (3*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]])/8 + 
     (3*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/4 - 
     (dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
     dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[1]] - 
     (dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]])/8 - 
     dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[1]] + 
     dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]] + 
     (dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]])/2 + 
     (dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/4 - 
     (dot[n12, s[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/4 - 
     (3*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/4 - 
     (dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[1], v[2]])/2 + 
     (dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[2]])/2 + 
     (dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[2]])/2 - 
     dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[1], v[2]] - 
     (dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/4 + 
     (3*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[2]])/4 + 
     (dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/4 + 
     dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]] - 
     (dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]])/2 - 
     2*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]] + 
     2*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] - 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 + 
     (dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/8 + 
     dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]] - 
     (3*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]])/8 - 
     dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]] - 
     (dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]])/2 - 
     dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]] + 
     dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
     (dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/8 + 
     (dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/4 - 
     (3*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]])/4 + 
     (dot[n12, s[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4 - 
     (dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4))/r12^2 + 
  (G*(-(crossprod[n12, s[1], a[2, 0]]*crossprod[n12, s[2], a[1, 0]])/2 - 
     crossprod[n12, s[1], a[1, 0]]*crossprod[n12, s[2], a[2, 0]] - 
     (crossprod[n12, s[2], v[1]]*crossprod[n12, sa[1, 1], a[2, 0]])/2 + 
     (3*crossprod[n12, s[2], v[2]]*crossprod[n12, sa[1, 1], a[2, 0]])/4 - 
     crossprod[n12, s[2], a[2, 0]]*crossprod[n12, sa[1, 1], v[1]] + 
     (3*crossprod[n12, s[2], a[2, 0]]*crossprod[n12, sa[1, 1], v[2]])/4 + 
     (3*crossprod[n12, s[1], v[1]]*crossprod[n12, sa[2, 1], a[1, 0]])/4 - 
     (crossprod[n12, s[1], v[2]]*crossprod[n12, sa[2, 1], a[1, 0]])/2 + 
     (3*crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[2, 1], v[1]])/4 + 
     (3*crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[2, 1], v[1]])/4 - 
     (crossprod[n12, sa[1, 1], v[2]]*crossprod[n12, sa[2, 1], v[1]])/2 - 
     crossprod[n12, s[1], a[1, 0]]*crossprod[n12, sa[2, 1], v[2]] - 
     crossprod[n12, sa[1, 1], v[1]]*crossprod[n12, sa[2, 1], v[2]] + 
     (3*crossprod[n12, sa[1, 1], v[2]]*crossprod[n12, sa[2, 1], v[2]])/4 + 
     (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/
      8 + (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]])/4 - (3*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
       dot[n12, v[1]]^2)/8 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, sa[2, 1]]*dot[n12, v[2]])/4 + 
     (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]])/
      2 - (3*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/8 + 
     (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]])/8 + 
     (dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]])/4 - 
     (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], a[1, 0]])/8 - 
     (dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/4 - 
     (dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]])/8 - 
     2*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] - 
     dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]] + 
     (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[2]])/8 + 
     dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[2]] + 
     dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[2]] - 
     (19*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]])/8 - 
     dot[a[1, 1], v[2]]*dot[s[1], s[2]] - 
     (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/2 + 
     2*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[2, 1]] + 
     (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/4 - 
     (11*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]])/4 - 
     (3*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]])/8 + 
     dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 2]] + 
     (dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
     (dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/4 - 
     dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
     (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 0]])/8 - 
     2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]] + 
     (25*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]])/8 - 
     dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[1, 1]] + 
     dot[s[1], v[2]]*dot[s[2], a[1, 1]] - 
     (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], a[2, 0]])/8 - 
     (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], a[2, 0]])/4 - 
     (3*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/8 - 
     (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/4 - 
     dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[2], v[1]] + 
     dot[s[1], a[2, 1]]*dot[s[2], v[1]] + 
     (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[2], v[2]])/4 - 
     (dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/4 + 
     (5*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/4 + 
     (13*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 0]])/4 - 
     (dot[s[2], v[2]]*dot[sa[1, 1], a[2, 0]])/2 + 
     (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/4 + 
     2*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]] - 
     (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/2 - 
     2*dot[a[1, 0], v[2]]*dot[sa[1, 1], s[2]] - 
     (5*dot[n12, v[1]]^2*dot[sa[1, 1], sa[2, 1]])/4 + 
     (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]])/2 - 
     (5*dot[n12, v[2]]^2*dot[sa[1, 1], sa[2, 1]])/4 - 
     (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/4 - 
     (dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/2 - 
     (dot[s[2], a[2, 0]]*dot[sa[1, 1], v[1]])/4 + 
     (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/4 - 
     (dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/2 + 
     (5*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/4 + 
     2*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]] + 
     (dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]])/2 + 
     dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 2], s[2]] - 
     (3*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]])/8 + 
     (dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/4 + 
     dot[s[2], v[1]]*dot[sa[1, 2], v[2]] - 
     (dot[s[2], v[2]]*dot[sa[1, 2], v[2]])/4 + 
     (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], a[1, 0]])/4 - 
     (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 0]])/4 - 
     (dot[s[1], v[1]]*dot[sa[2, 1], a[1, 0]])/2 + 
     (13*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]])/4 + 
     (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/4 + 
     (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[1]])/4 - 
     (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]])/2 + 
     (dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]])/2 + 2*dot[s[1], a[2, 0]]*
      dot[sa[2, 1], v[1]] - (dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]])/2 + 
     (7*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]])/2 - 
     (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/4 - 
     (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[2]])/2 - 
     (dot[s[1], a[1, 0]]*dot[sa[2, 1], v[2]])/4 - 
     (dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]])/2 + 
     (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[1]])/4 - 
     (dot[s[1], v[1]]*dot[sa[2, 2], v[1]])/4 + dot[s[1], v[2]]*
      dot[sa[2, 2], v[1]] + (dot[n12, s[2]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[2, 0]])/4 - 2*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]] - 
     (11*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]])/4 - 
     dot[s[1], s[2]]*dot[v[1], a[2, 1]] + 
     (dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[1], v[1]])/8 + 
     (3*dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/8 + 
     (dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]])/2 - 
     dot[s[1], sa[2, 2]]*dot[v[1], v[2]] - 
     (7*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[2]])/2 - 
     dot[sa[1, 2], s[2]]*dot[v[1], v[2]] + 
     (dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/8 + 
     (dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]])/2 + 
     (3*dot[sa[1, 2], s[2]]*dot[v[2], v[2]])/8))/r12 + 
  (G*((3*crossprod[n12, s[2], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[1]])/4 - (3*crossprod[n12, s[2], v[2]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/4 + 
     (9*crossprod[n12, s[1], v[1]]*crossprod[s[2], v[1], v[2]]*
       dot[n12, v[1]])/4 - (3*crossprod[n12, s[1], v[2]]*
       crossprod[s[2], v[1], v[2]]*dot[n12, v[1]])/2 + 
     (3*crossprod[n12, s[2], v[1]]*crossprod[s[1], v[1], v[2]]*
       dot[n12, v[2]])/2 - (9*crossprod[n12, s[2], v[2]]*
       crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/4 + 
     (3*crossprod[n12, s[1], v[1]]*crossprod[s[2], v[1], v[2]]*
       dot[n12, v[2]])/4 - (3*crossprod[n12, s[1], v[2]]*
       crossprod[s[2], v[1], v[2]]*dot[n12, v[2]])/4 - 
     (45*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[1]]*dot[n12, v[1]]*
       dot[n12, v[2]])/4 + (15*crossprod[n12, s[1], v[2]]*
       crossprod[n12, s[2], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
     15*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]] - (45*crossprod[n12, s[1], v[2]]*
       crossprod[n12, s[2], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
     (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/
      8 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]])/4 - 
     (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]])/8 + 
     (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]])/4 + 
     (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/4 + 
     (15*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
     (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/4 - 
     (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]])/4 + 
     (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]])/4 - 
     (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]])/4 - 
     (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/4 + 
     (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
     (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
     (3*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
     (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]])/4 - 
     (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/4 - 
     (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]])/4 + 
     (21*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[1]]*
       dot[v[1], v[1]])/8 - 3*crossprod[n12, s[1], v[1]]*
      crossprod[n12, s[2], v[2]]*dot[v[1], v[1]] + 
     (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
     (3*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/8 + 
     (9*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/8 - 
     (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
     (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/8 + 
     (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/4 + 
     (3*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/4 - 
     (5*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/4 - 
     (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/4 + 
     (dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/4 - 
     (3*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/4 - 
     (3*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[1]]*
       dot[v[1], v[2]])/4 - (3*crossprod[n12, s[1], v[2]]*
       crossprod[n12, s[2], v[1]]*dot[v[1], v[2]])/2 + 
     (15*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[2]]*
       dot[v[1], v[2]])/4 - (3*crossprod[n12, s[1], v[2]]*
       crossprod[n12, s[2], v[2]]*dot[v[1], v[2]])/4 - 
     (3*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], v[2]])/4 - 
     (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[2]])/4 - 
     (3*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[2]])/4 - 
     (dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/4 + 
     (3*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]])/2 - 
     (dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/2 - 
     (dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]])/4 + 
     (3*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
     (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]^2)/4 - 
     (5*dot[s[1], s[2]]*dot[v[1], v[2]]^2)/4 - 3*crossprod[n12, s[1], v[1]]*
      crossprod[n12, s[2], v[2]]*dot[v[2], v[2]] + 
     (21*crossprod[n12, s[1], v[2]]*crossprod[n12, s[2], v[2]]*
       dot[v[2], v[2]])/8 + (15*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
     (9*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 + 
     (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
     (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/4 + 
     (dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/4 - 
     (5*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[2], v[2]])/4 + 
     (3*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/4 - 
     (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
     (3*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
     (3*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
     (3*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/4))/r12^3 + 
  (G^2*(m2*(6*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[1]] - 
       2*crossprod[n12, s[1], v[2]]*crossprod[n12, s[2], v[1]] - 
       8*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[2]] + 
       4*crossprod[n12, s[1], v[2]]*crossprod[n12, s[2], v[2]] - 
       24*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2 - 
       2*dot[n12, v[1]]^2*dot[s[1], s[2]] + 6*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[2]] - 8*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       12*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]] - 
       2*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]] + 
       dot[s[1], v[1]]*dot[s[2], v[1]] - 4*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[2]] + 8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]] - 
       dot[s[1], v[2]]*dot[s[2], v[2]] - dot[s[1], s[2]]*dot[v[1], v[1]] - 
       6*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]] + 
       2*dot[s[1], s[2]]*dot[v[1], v[2]] + 2*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[2], v[2]]) + m1*(4*crossprod[n12, s[1], v[1]]*
        crossprod[n12, s[2], v[1]] - 2*crossprod[n12, s[1], v[2]]*
        crossprod[n12, s[2], v[1]] - 8*crossprod[n12, s[1], v[1]]*
        crossprod[n12, s[2], v[2]] + 6*crossprod[n12, s[1], v[2]]*
        crossprod[n12, s[2], v[2]] - 24*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2 + 6*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]] - 
       2*dot[n12, v[2]]^2*dot[s[1], s[2]] + 8*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], v[1]] - 4*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
       2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
       2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
       12*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]] - 
       8*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]] - 
       dot[s[1], v[1]]*dot[s[2], v[1]] + dot[s[1], v[2]]*dot[s[2], v[2]] + 
       2*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]] - 
       6*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]] + 
       2*dot[s[1], s[2]]*dot[v[1], v[2]] - dot[s[1], s[2]]*dot[v[2], v[2]])))/
   r12^4)


==> anc/unreduced-n2los2.tex <==

N$^2$LO potential can be expressed as
\bea
V_{\text{N}^2\text{LO}}^{\text{S}^2} =V_{\text{N}^2\text{LO}}^{\text{S}_1 \text{S}_2} +V_{\text{N}^2\text{LO}}^{\text{S}_1^2} + C_{1ES^2} V_{\text{N}^2\text{LO}}^{C_{1ES^2}} + (1 \leftrightarrow 2),
\eea
where
\bea
V_{\text{N}^2\text{LO}}^{\text{S}_1 \text{S}_2} &= & \sum_{i=0}^4 \stackrel{(i)}{V}_{2,\text{S}_1 \text{S}_2},\\
V_{\text{N}^2\text{LO}}^{\text{S}_1^2} &= & \sum_{i=0}^2 \stackrel{(i)}{V}_{2,\text{S}_1^2},\\
V_{\text{N}^2\text{LO}}^{C_{1ES^2}} &= & \sum_{i=0}^3 \stackrel{(i)}{V}_{2,E},
\eea
with
\bea
\stackrel{(0)}{V}_{2,\text{S}_1 \text{S}_2}&=&- 	\frac{G}{16 r{}^3} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 20 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - v_{1}^2 v_{2}^2 - 4 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 14 v_{1}^{4} + 60 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 10 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -35 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 36 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 v_{1}^2 v_{2}^2 - 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 30 v_{1}^{4} + 84 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 120 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 48 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 48 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 54 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -240 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 225 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -30 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -20 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 25 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 15 v_{1}^2 - 4 \vec{v}_{1}\cdot\vec{v}_{2} -60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 14 v_{1}^2 \nn\\ 
	 && - 9 \vec{v}_{1}\cdot\vec{v}_{2} -51 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 24 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} v_{1}^2 \Big]\nn\\ && +  	\frac{G^2 m_{2}}{r{}^4} \Big[ 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} v_{1}^2 - \vec{S}_{1}\cdot\vec{S}_{2} \big( 5 v_{1}^2 -8 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) + 5 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{1}}{r{}^4} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{S}_{2} \big( v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 16 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) + 5 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} - 8 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \Big]\nn\\ && +  	\frac{G^3 m_{1}{}^2}{2 r{}^5} \Big[ 31 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} - 7 \vec{S}_{1}\cdot\vec{S}_{2} \Big] + 	\frac{3 G^3 m_{1} m_{2}}{r{}^5} \Big[ 13 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} - 3 \vec{S}_{1}\cdot\vec{S}_{2} \Big],\nn\\
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{V}_{2,\text{S}_1 \text{S}_2}&=& 	\frac{G}{4 r{}^2} \Big[ 9 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 11 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -5 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 26 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -12 ( \vec{v}_{1}\cdot\vec{n})^{3} + 27 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 9 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 4 v_{1}^2 \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{v}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 11 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( v_{1}^2 \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{v}_{2} + 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 7 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} v_{1}^2 + 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 11 \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} v_{1}^2 \nn\\ 
	 && + 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} v_{1}^2 - \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} + 4 \vec{v}_{2}\cdot\vec{n} \big) + 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} v_{1}^2 \Big] \nn\\ 
	 && + 	\frac{G}{8 r{}^2} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 14 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + \vec{a}_{1}\cdot\vec{n} v_{2}^2 -5 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{S}_{2} \big( 24 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 36 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 46 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 9 \vec{a}_{1}\cdot\vec{n} v_{2}^2 -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 45 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \vec{a}_{1}\cdot\vec{v}_{2} -3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( \vec{a}_{1}\cdot\vec{v}_{2} -3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 16 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} - 5 v_{2}^2 -18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 10 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 24 v_{1}^2 - 32 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 15 v_{2}^2 -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 27 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 8 \vec{v}_{1}\cdot\vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{a}_{1} - \vec{a}_{1}\cdot\vec{v}_{2} -5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 8 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 16 \vec{v}_{1}\cdot\vec{n} - 21 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\vec{a}_{1} - 7 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 10 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} - 2 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 10 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \Big]\nn\\ && - 	\frac{G^2 m_{1}}{r{}^3} \Big[ 24 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{n} - 6 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \vec{v}_{1}\cdot\vec{n} + \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && - 4 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] - 	\frac{2 G^2 m_{2}}{r{}^3} \Big[ \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{n} - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - 2 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] - 	\frac{2 G^2 m_{2}}{r{}^3} \Big[ \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{1}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \Big] - 	\frac{2 G^2 m_{1}}{r{}^3} \Big[ \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{V}_{2,\text{S}_1 \text{S}_2}&=& 	\frac{G}{16 r} \Big[ (16 \vec{S}_{1}\cdot\vec{S}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 16 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} - 16 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2}) \nn\\ 
	 && - (3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 5 \vec{a}_{1}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 31 \vec{a}_{1}\cdot\vec{a}_{2} -15 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 10 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 18 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} + 33 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} + \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{2}) \nn\\ 
	 && + 16 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( v_{1}^2 - \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 5 v_{1}^2 - 10 \vec{v}_{1}\cdot\vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( v_{1}^2 -3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 6 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 4 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 4 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) + 16 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} - 8 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{v}_{1}\cdot\vec{n} + 20 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} + 4 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - 16 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 36 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} - 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big] + 	\frac{G}{4 r} \Big[ 8 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 6 \vec{v}_{1}\cdot\vec{a}_{1} - 7 \vec{a}_{1}\cdot\vec{v}_{2} -3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 6 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 17 \vec{a}_{1}\cdot\vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} - 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) + 8 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 8 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) + 5 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} + 5 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} - 17 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 8 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big]\nn\\ && +  	\frac{G^2 m_{1}}{r{}^2} \Big[ 5 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} - 2 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{V}_{2,\text{S}_1 \text{S}_2}&=&- 	\frac{1}{4} G \Big[ (4 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1}) + 4 \ddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} + \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 3 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 4 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} - \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] \nn\\ 
	 && - 	\frac{1}{8} G \Big[ 16 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} + \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 3 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} - \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 16 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(4)}{V}_{2,\text{S}_1 \text{S}_2}&=& 	\frac{1}{16} G r \Big[ \ddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} - 3 \ddot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{V}_{2,\text{S}_1^2} &=&- 	\frac{G^2 m_{2}}{4 r{}^4} \Big[ S_{1}^2 \big( 5 v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 19 ( \vec{v}_{1}\cdot\vec{n})^{2} + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 28 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} + 5 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + \big( 17 v_{1}^2 - 22 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{2}^2 + 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 75 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 8 ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 4 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && +  	\frac{8 G^3 m_{2}{}^2}{r{}^5} ( \vec{S}_{1}\cdot\vec{n})^{2} + 	\frac{G^3 m_{1} m_{2}}{14 r{}^5} \Big[ S_{1}^2 + 25 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{V}_{2,\text{S}_1^2} &=&- 	\frac{G^2 m_{2}}{r{}^3} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 7 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 5 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}}{r{}^3} \Big[ S_{1}^2 \big( 3 \vec{a}_{1}\cdot\vec{n} + \vec{a}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{V}_{2,\text{S}_1^2} &=&- 	\frac{G^2 m_{2}}{2 r{}^2} \Big[ 3 \dot{S}_{1}^2 - 5 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(0)}{V}_{2,E} &=& 	\frac{G m_{2}}{16 m_{1} r{}^3} \Big[ S_{1}^2 \big( 42 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 11 v_{1}^2 v_{2}^2 + 22 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 26 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 19 v_{1}^{4} - 7 v_{2}^{4} \nn\\ 
	 && + 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 36 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 60 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 27 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 45 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 6 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -10 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -5 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 2 v_{1}^2 - 6 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 3 \big( 10 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 v_{2}^2 + 10 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && - 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 7 v_{1}^{4} - 7 v_{2}^{4} + 30 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 5 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -35 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 2 \big( 6 v_{1}^2 - 12 \vec{v}_{1}\cdot\vec{v}_{2} + 5 v_{2}^2 -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && - 2 \big( v_{1}^2 -3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}{}^2}{m_{1} r{}^4} \Big[ S_{1}^2 \big( 10 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 19 \vec{v}_{1}\cdot\vec{n} - 22 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 9 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + \big( v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} - 2 v_{2}^2 -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 6 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 10 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G^2 m_{2}}{4 r{}^4} \Big[ S_{1}^2 \big( 7 v_{1}^2 - 14 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 8 v_{2}^2 -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 5 ( \vec{v}_{1}\cdot\vec{n})^{2} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - \big( 25 v_{1}^2 - 44 \vec{v}_{1}\cdot\vec{v}_{2} + 22 v_{2}^2 + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 ( \vec{v}_{1}\cdot\vec{n})^{2} + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 2 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{23 G^3 m_{1} m_{2}}{28 r{}^5} \Big[ S_{1}^2 - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{21 G^3 m_{2}{}^2}{2 r{}^5} \Big[ S_{1}^2 - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{19 G^3 m_{2}{}^3}{4 m_{1} r{}^5} \Big[ S_{1}^2 \nn\\ 
	 && - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(1)}{V}_{2,E} &=& 	\frac{G m_{2}}{4 m_{1} r{}^2} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 5 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 5 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( v_{1}^2 + 2 \vec{v}_{1}\cdot\vec{v}_{2} + v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( v_{1}^2 + 2 \vec{v}_{1}\cdot\vec{v}_{2} + v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \Big] - 	\frac{G m_{2}}{16 m_{1} r{}^2} \Big[ S_{1}^2 \big( 8 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 28 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 22 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 13 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 9 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \vec{a}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{1}\cdot\vec{a}_{2} - 6 \vec{v}_{2}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 10 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 16 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{n} - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{a}_{1} - \vec{a}_{1}\cdot\vec{v}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 4 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( v_{1}^2 -3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} - 3 \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 14 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + \vec{a}_{1}\cdot\vec{n} v_{2}^2 - v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 5 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 5 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 2 \vec{a}_{2}\cdot\vec{n} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && - 14 \vec{a}_{1}\cdot\vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}{}^2}{2 m_{1} r{}^3} \Big[ 8 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{1}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( \vec{v}_{1}\cdot\vec{n} + 15 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 19 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} - 19 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}}{2 r{}^3} \Big[ 16 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 6 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} + 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}}{r{}^3} \Big[ S_{1}^2 \vec{a}_{1}\cdot\vec{n} + 2 \vec{a}_{1}\cdot\vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{G^2 m_{2}{}^2}{m_{1} r{}^3} \Big[ 11 S_{1}^2 \vec{a}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 14 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} ( \vec{S}_{1}\cdot\vec{n})^{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(2)}{V}_{2,E} &=&- 	\frac{G m_{2}}{16 m_{1} r} \Big[ (8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} + 16 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} - 8 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2}) \nn\\ 
	 && + ( S_{1}^2 \big( 13 \vec{a}_{1}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} + 3 \big( 5 \vec{a}_{1}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + 2 \dot{S}_{1}^2 \big( 16 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 v_{2}^2 -16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( v_{2}^2 -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 16 \vec{v}_{1}\cdot\vec{v}_{2} - 5 v_{2}^2 -16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 8 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 16 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} + 8 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} - 12 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} + 16 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} - 8 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 16 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} - 8 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} - 4 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} + 2 \big( v_{2}^2 -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 16 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{1})^{2} - 4 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G m_{2}}{4 m_{1} r} \Big[ \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 7 \vec{v}_{1}\cdot\vec{a}_{2} - 6 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 4 \vec{a}_{1}\cdot\vec{v}_{2} + 13 \vec{v}_{1}\cdot\vec{a}_{2} - 6 \vec{v}_{2}\cdot\vec{a}_{2} -4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} + 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} + 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} + 8 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} - 4 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 4 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} - 3 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 3 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} + 4 ( \vec{S}_{1}\cdot\vec{a}_{1})^{2} \Big]\nn\\ && +  	\frac{2 G^2 m_{2}}{r{}^2} \Big[ \dot{S}_{1}^2 - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} + \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} - 2 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{G^2 m_{2}{}^2}{2 m_{1} r{}^2} \Big[ \dot{S}_{1}^2 + \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} + ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big],
\eea
%%%%%%%%%%%%%%

%%%%%%%%%%%%%%
\bea
\stackrel{(3)}{V}_{2,E} &=&- 	\frac{G m_{2}}{m_{1}} \Big[ 3 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\dddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} \Big] - 	\frac{G m_{2}}{8 m_{1}} \Big[ 13 \dot{S}_{1}^2 \vec{a}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 13 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} - 7 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} - 14 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} - 7 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - \vec{a}_{2}\cdot\vec{n} ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big].
\eea


==> anc/unreduced-n3los1s1.dat.m <==
(* N3LO S1 squared unreduced action *)
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[E2S2,i] == C_{E^2S^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^10*(G^4*(m2^3*((CS[ES2, 1]*(171*dot[n12, s[1]]^2 - 57*s2[1]))/r12^6 + 
      (31*dot[n12, s[1]]^2 - s2[1])/r12^6) + 
    m1^2*m2*((CS[ES2, 1]*((69*dot[n12, s[1]]^2)/28 - (23*s2[1])/28))/r12^6 + 
      ((23*dot[n12, s[1]]^2)/7 + s2[1]/14)/r12^6) + 
    m1*m2^2*((CS[ES2, 1]*((1023*dot[n12, s[1]]^2)/14 - (341*s2[1])/14))/
       r12^6 + ((2851*dot[n12, s[1]]^2)/70 - (73*s2[1])/70)/r12^6 + 
      (CS[E2S2, 1]*((-3*dot[n12, s[1]]^2)/2 + s2[1]/2))/r12^6) + 
    (m2^4*CS[ES2, 1]*(27*dot[n12, s[1]]^2 - 9*s2[1]))/(m1*r12^6)) + 
  G^3*((m2^3*CS[ES2, 1]*(((317*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
         (4309*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/24 + 
         (421*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/6 - 84*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[s[1], v[1]] + (529*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[1], v[1]])/12 + (29*dot[s[1], v[1]]^2)/4 + 
         (1321*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/12 - 
         (251*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
         (233*dot[s[1], v[1]]*dot[s[1], v[2]])/12 + (73*dot[s[1], v[2]]^2)/
          6 - (173*dot[n12, s[1]]^2*dot[v[1], v[1]])/8 + 
         (883*dot[n12, s[1]]^2*dot[v[1], v[2]])/24 - 
         (193*dot[n12, s[1]]^2*dot[v[2], v[2]])/24 - 
         (73*dot[n12, v[1]]^2*s2[1])/2 - (17*dot[n12, v[1]]*dot[n12, v[2]]*
           s2[1])/24 + (76*dot[n12, v[2]]^2*s2[1])/3 + 
         (57*dot[v[1], v[1]]*s2[1])/8 - (95*dot[v[1], v[2]]*s2[1])/24 - 
         (133*dot[v[2], v[2]]*s2[1])/24)/r12^5 + 
       logr12*((-6*dot[n12, sa[1, 1]]^2 - 6*dot[n12, s[1]]*
            dot[n12, sa[1, 2]] + 2*dot[s[1], sa[1, 2]] + 
           2*dot[sa[1, 1], sa[1, 1]])/r12^3 + 
         (15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 - 105*dot[n12, a[2, 0]]*
            dot[n12, s[1]]^2 + 60*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[1]] - 75*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[2]] - 6*dot[n12, s[1]]*dot[s[1], a[1, 0]] + 
           42*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 12*dot[n12, v[1]]*
            dot[s[1], sa[1, 1]] + 15*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
           12*dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 15*dot[n12, sa[1, 1]]*
            dot[s[1], v[2]] - 12*dot[n12, s[1]]*dot[sa[1, 1], v[1]] + 
           15*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 3*dot[n12, a[1, 0]]*
            s2[1] + 21*dot[n12, a[2, 0]]*s2[1])/r12^4 + 
         (-105*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
           (525*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
           (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 60*dot[n12, s[1]]*
            dot[n12, v[1]]*dot[s[1], v[1]] - 75*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[1]] - 6*dot[s[1], v[1]]^2 - 75*dot[n12, s[1]]*
            dot[n12, v[1]]*dot[s[1], v[2]] + 90*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[2]] + 15*dot[s[1], v[1]]*dot[s[1], v[2]] - 
           9*dot[s[1], v[2]]^2 + 15*dot[n12, s[1]]^2*dot[v[1], v[1]] - 
           (75*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 + 
           (45*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 + 15*dot[n12, v[1]]^2*
            s2[1] - (75*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/2 + 
           (45*dot[n12, v[2]]^2*s2[1])/2 - 3*dot[v[1], v[1]]*s2[1] + 
           (15*dot[v[1], v[2]]*s2[1])/2 - (9*dot[v[2], v[2]]*s2[1])/2)/
          r12^5) + ((2*dot[n12, sa[1, 1]]^2 + 2*dot[n12, s[1]]*
            dot[n12, sa[1, 2]] - (2*dot[s[1], sa[1, 2]])/3 - 
           (2*dot[sa[1, 1], sa[1, 1]])/3)/r12^3 + 
         (-5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 35*dot[n12, a[2, 0]]*
            dot[n12, s[1]]^2 - 20*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[1]] + 25*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[2]] + 2*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
           14*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 4*dot[n12, v[1]]*
            dot[s[1], sa[1, 1]] - 5*dot[n12, v[2]]*dot[s[1], sa[1, 1]] + 
           4*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 5*dot[n12, sa[1, 1]]*
            dot[s[1], v[2]] + 4*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
           5*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + dot[n12, a[1, 0]]*s2[1] - 
           7*dot[n12, a[2, 0]]*s2[1])/r12^4 + 
         (35*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - (175*dot[n12, s[1]]^2*
             dot[n12, v[1]]*dot[n12, v[2]])/2 + (105*dot[n12, s[1]]^2*
             dot[n12, v[2]]^2)/2 - 20*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[1]] + 25*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[1]] + 2*dot[s[1], v[1]]^2 + 25*dot[n12, s[1]]*
            dot[n12, v[1]]*dot[s[1], v[2]] - 30*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[2]] - 5*dot[s[1], v[1]]*dot[s[1], v[2]] + 
           3*dot[s[1], v[2]]^2 - 5*dot[n12, s[1]]^2*dot[v[1], v[1]] + 
           (25*dot[n12, s[1]]^2*dot[v[1], v[2]])/2 - 
           (15*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 - 5*dot[n12, v[1]]^2*
            s2[1] + (25*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/2 - 
           (15*dot[n12, v[2]]^2*s2[1])/2 + dot[v[1], v[1]]*s2[1] - 
           (5*dot[v[1], v[2]]*s2[1])/2 + (3*dot[v[2], v[2]]*s2[1])/2)/r12^5)/
        eps + ((-41*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/2 + 
         (219*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/2 - 82*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
         (487*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/12 + 
         8*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 48*dot[n12, s[1]]*
          dot[s[1], a[2, 0]] + 24*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
         (109*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/12 + 15*dot[n12, sa[1, 1]]*
          dot[s[1], v[1]] - (239*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/12 + 
         15*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
         (239*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/12 + 
         (13*dot[n12, a[1, 0]]*s2[1])/2 - 20*dot[n12, a[2, 0]]*s2[1] - 
         (3*dot[n12, v[2]]*s2a[1, 1])/2)/r12^4 + 
       (7*dot[n12, sa[1, 1]]^2 + 7*dot[n12, s[1]]*dot[n12, sa[1, 2]] - 
         (11*dot[s[1], sa[1, 2]])/3 - (11*dot[sa[1, 1], sa[1, 1]])/3 + 
         s2a[1, 2]/3)/r12^3))/m1 + 
    m1*m2*(((181*dot[n12, sa[1, 1]]^2)/50 + (53*dot[sa[1, 1], sa[1, 1]])/50)/
       r12^3 + ((-165*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/98 - 
        (533*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/49 - 
        (2110*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
        (71*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/98 + 
        (7972*dot[n12, s[1]]*dot[s[1], a[1, 0]])/1225 + 
        (2558*dot[n12, s[1]]*dot[s[1], a[2, 0]])/1225 + 
        (4838*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 + 
        (26469*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2450 + 
        (12958*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/1225 - 
        (2441*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2450 + 
        (6588*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/1225 + 
        (7359*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2450 + 
        (167*dot[n12, a[1, 0]]*s2[1])/2450 + (7719*dot[n12, a[2, 0]]*s2[1])/
         1225)/r12^4 + ((327*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 + 
        (33*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
        (335*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/4 - 
        (5581*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/98 + 
        (1607*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/98 + 
        (15419*dot[s[1], v[1]]^2)/2450 + (375*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]])/98 + (1712*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]])/49 - (10303*dot[s[1], v[1]]*dot[s[1], v[2]])/
         2450 - (2558*dot[s[1], v[2]]^2)/1225 - 
        (408*dot[n12, s[1]]^2*dot[v[1], v[1]])/49 - 
        (535*dot[n12, s[1]]^2*dot[v[1], v[2]])/196 + 
        (1171*dot[n12, s[1]]^2*dot[v[2], v[2]])/98 - 
        (2479*dot[n12, v[1]]^2*s2[1])/196 - (3783*dot[n12, v[1]]*
          dot[n12, v[2]]*s2[1])/196 + (6297*dot[n12, v[2]]^2*s2[1])/196 + 
        (5767*dot[v[1], v[1]]*s2[1])/2450 + (16367*dot[v[1], v[2]]*s2[1])/
         4900 - (13863*dot[v[2], v[2]]*s2[1])/2450)/r12^5 + 
      (((14*dot[n12, sa[1, 1]]^2)/5 - (14*dot[sa[1, 1], sa[1, 1]])/15)/
         r12^3 + ((-43*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/14 - 
          (67*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/14 - 
          (97*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
          (13*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
          (43*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 + 
          (67*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 + 
          (97*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
          (13*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
          (97*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
          (13*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
          (97*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
          (13*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35 + 
          (43*dot[n12, a[1, 0]]*s2[1])/70 + (67*dot[n12, a[2, 0]]*s2[1])/70)/
         r12^4 + ((43*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
          12*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
          (67*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 - 
          (86*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 - 
          (24*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 + 
          (43*dot[s[1], v[1]]^2)/35 - (24*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[2]])/7 + (134*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[2]])/7 + (24*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
          (67*dot[s[1], v[2]]^2)/35 - (43*dot[n12, s[1]]^2*dot[v[1], v[1]])/
           14 - (12*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 + 
          (67*dot[n12, s[1]]^2*dot[v[2], v[2]])/14 - 
          (43*dot[n12, v[1]]^2*s2[1])/14 - (12*dot[n12, v[1]]*dot[n12, v[2]]*
            s2[1])/7 + (67*dot[n12, v[2]]^2*s2[1])/14 + 
          (43*dot[v[1], v[1]]*s2[1])/70 + (12*dot[v[1], v[2]]*s2[1])/35 - 
          (67*dot[v[2], v[2]]*s2[1])/70)/r12^5)/eps + 
      logr12*(((-42*dot[n12, sa[1, 1]]^2)/5 + (14*dot[sa[1, 1], sa[1, 1]])/5)/
         r12^3 + ((129*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/14 + 
          (201*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/14 + 
          (291*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
          (39*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
          (129*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 - 
          (201*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 - 
          (291*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
          (39*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
          (291*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
          (39*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
          (291*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
          (39*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35 - 
          (129*dot[n12, a[1, 0]]*s2[1])/70 - (201*dot[n12, a[2, 0]]*s2[1])/
           70)/r12^4 + ((-129*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
          36*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
          (201*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
          (258*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/7 + 
          (72*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/7 - 
          (129*dot[s[1], v[1]]^2)/35 + (72*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[2]])/7 - (402*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[2]])/7 - (72*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + 
          (201*dot[s[1], v[2]]^2)/35 + (129*dot[n12, s[1]]^2*dot[v[1], v[1]])/
           14 + (36*dot[n12, s[1]]^2*dot[v[1], v[2]])/7 - 
          (201*dot[n12, s[1]]^2*dot[v[2], v[2]])/14 + 
          (129*dot[n12, v[1]]^2*s2[1])/14 + (36*dot[n12, v[1]]*dot[n12, v[2]]*
            s2[1])/7 - (201*dot[n12, v[2]]^2*s2[1])/14 - 
          (129*dot[v[1], v[1]]*s2[1])/70 - (36*dot[v[1], v[2]]*s2[1])/35 + 
          (201*dot[v[2], v[2]]*s2[1])/70)/r12^5) + 
      CS[ES2, 1]*(((-10337*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/98 + 
          (1027*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/98 - 
          (3051*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/49 + 
          (8963*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/196 + 
          (92499*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2450 - 
          (3987*dot[n12, s[1]]*dot[s[1], a[2, 0]])/1225 + 
          (25832*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/1225 - 
          (76203*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4900 + 
          (32939*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2450 - 
          (53803*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4900 + 
          (32939*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2450 - 
          (53803*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/4900 + 
          (70487*dot[n12, a[1, 0]]*s2[1])/2450 - (6787*dot[n12, a[2, 0]]*
            s2[1])/2450)/r12^4 + ((499*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/4 - 
          (1473*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/8 + 
          68*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
          (11933*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/196 + 
          (9175*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/196 + 
          (20673*dot[s[1], v[1]]^2)/4900 + (8447*dot[n12, s[1]]*
            dot[n12, v[1]]*dot[s[1], v[2]])/196 - 
          (1543*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/49 - 
          (29271*dot[s[1], v[1]]*dot[s[1], v[2]])/4900 + 
          (4299*dot[s[1], v[2]]^2)/2450 - (9491*dot[n12, s[1]]^2*
            dot[v[1], v[1]])/392 + (16707*dot[n12, s[1]]^2*dot[v[1], v[2]])/
           392 - (6733*dot[n12, s[1]]^2*dot[v[2], v[2]])/392 - 
          (1336*dot[n12, v[1]]^2*s2[1])/49 + (15363*dot[n12, v[1]]*
            dot[n12, v[2]]*s2[1])/392 - (685*dot[n12, v[2]]^2*s2[1])/49 + 
          (77023*dot[v[1], v[1]]*s2[1])/9800 - (134971*dot[v[1], v[2]]*s2[1])/
           9800 + (53923*dot[v[2], v[2]]*s2[1])/9800)/r12^5 + 
        logr12*(((18*dot[n12, sa[1, 1]]^2)/5 + (18*dot[n12, s[1]]*
              dot[n12, sa[1, 2]])/5 - (6*dot[s[1], sa[1, 2]])/5 - 
            (6*dot[sa[1, 1], sa[1, 1]])/5)/r12^3 + 
          ((687*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 - 
            (57*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 + 
            (414*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 - 
            (309*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 - 
            (1374*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 + 
            (114*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 - 
            (414*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 + 
            (309*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 - 
            (414*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 + 
            (309*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 - 
            (414*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 + 
            (309*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35 - 
            (687*dot[n12, a[1, 0]]*s2[1])/35 + (57*dot[n12, a[2, 0]]*s2[1])/
             35)/r12^4 + ((-219*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
            (333*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
            57*dot[n12, s[1]]^2*dot[n12, v[2]]^2 + (438*dot[n12, s[1]]*
              dot[n12, v[1]]*dot[s[1], v[1]])/7 - (333*dot[n12, s[1]]*
              dot[n12, v[2]]*dot[s[1], v[1]])/7 - (219*dot[s[1], v[1]]^2)/
             35 - (333*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 + 
            (228*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 + 
            (333*dot[s[1], v[1]]*dot[s[1], v[2]])/35 - 
            (114*dot[s[1], v[2]]^2)/35 + (219*dot[n12, s[1]]^2*
              dot[v[1], v[1]])/14 - (333*dot[n12, s[1]]^2*dot[v[1], v[2]])/
             14 + (57*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 + 
            (219*dot[n12, v[1]]^2*s2[1])/14 - (333*dot[n12, v[1]]*
              dot[n12, v[2]]*s2[1])/14 + (57*dot[n12, v[2]]^2*s2[1])/7 - 
            (219*dot[v[1], v[1]]*s2[1])/70 + (333*dot[v[1], v[2]]*s2[1])/70 - 
            (57*dot[v[2], v[2]]*s2[1])/35)/r12^5) + 
        (((-6*dot[n12, sa[1, 1]]^2)/5 - (6*dot[n12, s[1]]*dot[n12, sa[1, 2]])/
             5 + (2*dot[s[1], sa[1, 2]])/5 + (2*dot[sa[1, 1], sa[1, 1]])/5)/
           r12^3 + ((-229*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/7 + 
            (19*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/7 - 
            (138*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/7 + 
            (103*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/7 + 
            (458*dot[n12, s[1]]*dot[s[1], a[1, 0]])/35 - 
            (38*dot[n12, s[1]]*dot[s[1], a[2, 0]])/35 + 
            (138*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/35 - 
            (103*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/35 + 
            (138*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/35 - 
            (103*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/35 + 
            (138*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/35 - 
            (103*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/35 + 
            (229*dot[n12, a[1, 0]]*s2[1])/35 - (19*dot[n12, a[2, 0]]*s2[1])/
             35)/r12^4 + ((73*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 - 
            (111*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
            19*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - (146*dot[n12, s[1]]*
              dot[n12, v[1]]*dot[s[1], v[1]])/7 + (111*dot[n12, s[1]]*
              dot[n12, v[2]]*dot[s[1], v[1]])/7 + (73*dot[s[1], v[1]]^2)/35 + 
            (111*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/7 - 
            (76*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/7 - 
            (111*dot[s[1], v[1]]*dot[s[1], v[2]])/35 + (38*dot[s[1], v[2]]^2)/
             35 - (73*dot[n12, s[1]]^2*dot[v[1], v[1]])/14 + 
            (111*dot[n12, s[1]]^2*dot[v[1], v[2]])/14 - 
            (19*dot[n12, s[1]]^2*dot[v[2], v[2]])/7 - 
            (73*dot[n12, v[1]]^2*s2[1])/14 + (111*dot[n12, v[1]]*
              dot[n12, v[2]]*s2[1])/14 - (19*dot[n12, v[2]]^2*s2[1])/7 + 
            (73*dot[v[1], v[1]]*s2[1])/70 - (111*dot[v[1], v[2]]*s2[1])/70 + 
            (19*dot[v[2], v[2]]*s2[1])/35)/r12^5)/eps + 
        ((-37*dot[n12, sa[1, 1]]^2)/25 - (37*dot[n12, s[1]]*
            dot[n12, sa[1, 2]])/25 - (81*dot[s[1], sa[1, 2]])/25 - 
          (81*dot[sa[1, 1], sa[1, 1]])/25 + (3*s2a[1, 2])/2)/r12^3)) + 
    m2^2*(((-25*dot[n12, sa[1, 1]]^2)/2 + (17*dot[sa[1, 1], sa[1, 1]])/2)/
       r12^3 + ((-5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/2 - 
        (35*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/2 + 40*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]] - 120*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]] + 5*dot[n12, s[1]]*
         dot[s[1], a[1, 0]] + 15*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
        14*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 28*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]] + dot[n12, sa[1, 1]]*dot[s[1], v[1]] + 
        13*dot[n12, sa[1, 1]]*dot[s[1], v[2]] - 27*dot[n12, s[1]]*
         dot[sa[1, 1], v[1]] + 39*dot[n12, s[1]]*dot[sa[1, 1], v[2]] - 
        (5*dot[n12, a[1, 0]]*s2[1])/2 + (5*dot[n12, a[2, 0]]*s2[1])/2)/
       r12^4 + ((21*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
        259*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
        (483*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 12*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[1]] - 88*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]] - 7*dot[s[1], v[1]]^2 - 74*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[2]] + 142*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]] + 24*dot[s[1], v[1]]*dot[s[1], v[2]] - 
        17*dot[s[1], v[2]]^2 + (13*dot[n12, s[1]]^2*dot[v[1], v[1]])/2 - 
        45*dot[n12, s[1]]^2*dot[v[1], v[2]] + 
        (85*dot[n12, s[1]]^2*dot[v[2], v[2]])/2 - (29*dot[n12, v[1]]^2*s2[1])/
         2 - 11*dot[n12, v[1]]*dot[n12, v[2]]*s2[1] + 
        (51*dot[n12, v[2]]^2*s2[1])/2 + (17*dot[v[1], v[1]]*s2[1])/2 - 
        9*dot[v[1], v[2]]*s2[1] + (dot[v[2], v[2]]*s2[1])/2)/r12^5 + 
      Pi^2*(((51*dot[n12, sa[1, 1]]^2)/64 - (17*dot[sa[1, 1], sa[1, 1]])/64)/
         r12^3 + ((225*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/64 - 
          (165*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/64 + 
          (615*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/64 - 
          (45*dot[n12, s[1]]*dot[s[1], a[2, 0]])/32 + 
          (33*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/64 - 
          (123*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/64 + 
          (33*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/64 - 
          (123*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/64 + 
          (33*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/64 - 
          (123*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/64 - 
          (45*dot[n12, a[2, 0]]*s2[1])/64)/r12^4 + 
        ((-2205*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2048 - 
          (22995*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 + 
          (48195*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2048 + 
          (315*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/512 + 
          (3285*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 - 
          (63*dot[s[1], v[1]]^2)/1024 + (3285*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[2]])/512 - (6885*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[2]])/512 - (657*dot[s[1], v[1]]*dot[s[1], v[2]])/
           512 + (1377*dot[s[1], v[2]]^2)/1024 + 
          (315*dot[n12, s[1]]^2*dot[v[1], v[1]])/2048 + 
          (3285*dot[n12, s[1]]^2*dot[v[1], v[2]])/1024 - 
          (6885*dot[n12, s[1]]^2*dot[v[2], v[2]])/2048 + 
          (315*dot[n12, v[1]]^2*s2[1])/2048 + (3285*dot[n12, v[1]]*
            dot[n12, v[2]]*s2[1])/1024 - (6885*dot[n12, v[2]]^2*s2[1])/2048 - 
          (63*dot[v[1], v[1]]*s2[1])/2048 - (657*dot[v[1], v[2]]*s2[1])/
           1024 + (1377*dot[v[2], v[2]]*s2[1])/2048)/r12^5) + 
      CS[ES2, 1]*(((4903*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/6 - 
          (20975*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/12 + 
          1047*dot[n12, s[1]]^2*dot[n12, v[2]]^2 - 
          (3055*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/6 + 
          (3431*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 + 
          (295*dot[s[1], v[1]]^2)/6 + (2783*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[2]])/6 - 564*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[1], v[2]] - (577*dot[s[1], v[1]]*dot[s[1], v[2]])/6 + 
          47*dot[s[1], v[2]]^2 - (613*dot[n12, s[1]]^2*dot[v[1], v[1]])/6 + 
          (3035*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 - 135*dot[n12, s[1]]^2*
           dot[v[2], v[2]] - (224*dot[n12, v[1]]^2*s2[1])/3 + 
          (2717*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/12 - 
          178*dot[n12, v[2]]^2*s2[1] + (37*dot[v[1], v[1]]*s2[1])/3 - 
          (607*dot[v[1], v[2]]*s2[1])/12 + 33*dot[v[2], v[2]]*s2[1])/r12^5 + 
        Pi^2*(((-27*dot[n12, sa[1, 1]]^2)/16 - (27*dot[n12, s[1]]*
              dot[n12, sa[1, 2]])/16 + (9*dot[s[1], sa[1, 2]])/16 + 
            (9*dot[sa[1, 1], sa[1, 1]])/16)/r12^3 + 
          ((45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2)/4 - 
            (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/4 + 
            (1365*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/64 - 
            (1365*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/64 - 
            (9*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 + 
            (9*dot[n12, s[1]]*dot[s[1], a[2, 0]])/2 - 
            (273*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/64 + 
            (273*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/64 - 
            (273*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/64 + 
            (273*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/64 - 
            (273*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/64 + 
            (273*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/64 - 
            (9*dot[n12, a[1, 0]]*s2[1])/4 + (9*dot[n12, a[2, 0]]*s2[1])/4)/
           r12^4 + ((-94605*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2048 + 
            (94605*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/1024 - 
            (94605*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2048 + 
            (13515*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/512 - 
            (13515*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/512 - 
            (2703*dot[s[1], v[1]]^2)/1024 - (13515*dot[n12, s[1]]*
              dot[n12, v[1]]*dot[s[1], v[2]])/512 + 
            (13515*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/512 + 
            (2703*dot[s[1], v[1]]*dot[s[1], v[2]])/512 - 
            (2703*dot[s[1], v[2]]^2)/1024 + (13515*dot[n12, s[1]]^2*
              dot[v[1], v[1]])/2048 - (13515*dot[n12, s[1]]^2*
              dot[v[1], v[2]])/1024 + (13515*dot[n12, s[1]]^2*
              dot[v[2], v[2]])/2048 + (13515*dot[n12, v[1]]^2*s2[1])/2048 - 
            (13515*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/1024 + 
            (13515*dot[n12, v[2]]^2*s2[1])/2048 - (2703*dot[v[1], v[1]]*
              s2[1])/2048 + (2703*dot[v[1], v[2]]*s2[1])/1024 - 
            (2703*dot[v[2], v[2]]*s2[1])/2048)/r12^5) + 
        (-212*dot[n12, a[1, 0]]*dot[n12, s[1]]^2 + 260*dot[n12, a[2, 0]]*
           dot[n12, s[1]]^2 - (1042*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[1]])/3 + (763*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[2]])/2 + 100*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
          97*dot[n12, s[1]]*dot[s[1], a[2, 0]] + 
          (182*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 - 
          (187*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
          (227*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
          (147*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
          (227*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
          (147*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 + 32*dot[n12, a[1, 0]]*
           s2[1] - 58*dot[n12, a[2, 0]]*s2[1] - 2*dot[n12, v[1]]*s2a[1, 1] + 
          3*dot[n12, v[2]]*s2a[1, 1])/r12^4 + (19*dot[n12, sa[1, 1]]^2 + 
          19*dot[n12, s[1]]*dot[n12, sa[1, 2]] - 17*dot[s[1], sa[1, 2]] - 
          17*dot[sa[1, 1], sa[1, 1]] + 5*s2a[1, 2])/r12^3))) + 
  G^2*((m2^2*CS[ES2, 1]*((32*dot[n12, s[1]]^2*dot[n12, v[1]]^3*
          dot[n12, v[2]] + 72*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
          dot[n12, v[2]]^2 - 96*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[n12, v[2]]^3 + 28*dot[n12, s[1]]^2*dot[n12, v[2]]^4 + 
         6*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[1]] - 
         48*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] - 
         12*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
         18*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]] - 
         (9*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 + 9*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], v[1]]^2 + 2*dot[n12, v[2]]^2*
          dot[s[1], v[1]]^2 - 8*dot[n12, s[1]]*dot[n12, v[1]]^3*
          dot[s[1], v[2]] - 216*dot[n12, s[1]]*dot[n12, v[1]]^2*
          dot[n12, v[2]]*dot[s[1], v[2]] + 378*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[n12, v[2]]^2*dot[s[1], v[2]] - 136*dot[n12, s[1]]*
          dot[n12, v[2]]^3*dot[s[1], v[2]] + dot[n12, v[1]]^2*dot[s[1], v[1]]*
          dot[s[1], v[2]] + 74*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[s[1], v[2]] - 60*dot[n12, v[2]]^2*dot[s[1], v[1]]*
          dot[s[1], v[2]] + 42*dot[n12, v[1]]^2*dot[s[1], v[2]]^2 - 
         138*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2 + 
         76*dot[n12, v[2]]^2*dot[s[1], v[2]]^2 - 3*dot[n12, s[1]]^2*
          dot[n12, v[1]]^2*dot[v[1], v[1]] - 18*dot[n12, s[1]]^2*
          dot[n12, v[2]]^2*dot[v[1], v[1]] + 
         (19*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
          2 + 4*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[1]] - (5*dot[s[1], v[1]]^2*dot[v[1], v[1]])/2 + 
         7*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] + 
         26*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
         dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
         (13*dot[s[1], v[2]]^2*dot[v[1], v[1]])/2 - 
         (19*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 - 24*dot[n12, s[1]]^2*
          dot[n12, v[1]]^2*dot[v[1], v[2]] - 180*dot[n12, s[1]]^2*
          dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
         210*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
         25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
         77*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
         12*dot[s[1], v[1]]^2*dot[v[1], v[2]] + 121*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
         216*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
         40*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
         (85*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 23*dot[n12, s[1]]^2*
          dot[v[1], v[1]]*dot[v[1], v[2]] + 6*dot[n12, s[1]]^2*
          dot[v[1], v[2]]^2 + 24*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
          dot[v[2], v[2]] + 168*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[v[2], v[2]] - 186*dot[n12, s[1]]^2*
          dot[n12, v[2]]^2*dot[v[2], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[1]]*dot[v[2], v[2]] - 60*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]]*dot[v[2], v[2]] - (11*dot[s[1], v[1]]^2*
           dot[v[2], v[2]])/2 - 52*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], v[2]]*dot[v[2], v[2]] + 108*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]]*dot[v[2], v[2]] + 17*dot[s[1], v[1]]*
          dot[s[1], v[2]]*dot[v[2], v[2]] - 16*dot[s[1], v[2]]^2*
          dot[v[2], v[2]] - 13*dot[n12, s[1]]^2*dot[v[1], v[1]]*
          dot[v[2], v[2]] - 36*dot[n12, s[1]]^2*dot[v[1], v[2]]*
          dot[v[2], v[2]] + 24*dot[n12, s[1]]^2*dot[v[2], v[2]]^2 - 
         6*dot[n12, v[1]]^4*s2[1] + 20*dot[n12, v[1]]^3*dot[n12, v[2]]*
          s2[1] + 192*dot[n12, v[1]]^2*dot[n12, v[2]]^2*s2[1] - 
         324*dot[n12, v[1]]*dot[n12, v[2]]^3*s2[1] + 112*dot[n12, v[2]]^4*
          s2[1] + 4*dot[n12, v[1]]^2*dot[v[1], v[1]]*s2[1] - 
         22*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1] - 
         18*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1] + 
         (7*dot[v[1], v[1]]^2*s2[1])/4 + 30*dot[n12, v[1]]^2*dot[v[1], v[2]]*
          s2[1] - 144*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2[1] + 
         134*dot[n12, v[2]]^2*dot[v[1], v[2]]*s2[1] - 
         (25*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/2 + 28*dot[v[1], v[2]]^2*
          s2[1] - 56*dot[n12, v[1]]^2*dot[v[2], v[2]]*s2[1] + 
         130*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]*s2[1] - 
         56*dot[n12, v[2]]^2*dot[v[2], v[2]]*s2[1] + 
         (29*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/2 - 
         (67*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1])/2 + 2*dot[v[2], v[2]]^2*
          s2[1])/r12^4 + (-44*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
          dot[n12, v[1]]^2 - 12*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
          dot[n12, v[1]]*dot[n12, v[2]] + 84*dot[n12, a[2, 0]]*
          dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]] - 
         24*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
          dot[n12, v[2]] - 9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
          dot[n12, v[2]]^2 - 40*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
          dot[n12, v[2]]^2 - 36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[n12, v[1]]*dot[n12, v[2]]^2 + 24*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]]^3 + 6*dot[n12, s[1]]^2*
          dot[n12, v[1]]*dot[a[1, 0], v[2]] + 27*dot[n12, s[1]]^2*
          dot[n12, v[2]]*dot[a[1, 0], v[2]] - 2*dot[n12, s[1]]*
          dot[n12, v[1]]^2*dot[s[1], a[1, 0]] + 8*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
         2*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]] - 
         (64*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 + 
         88*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
         (116*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]])/3 + 
         4*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 20*dot[n12, v[1]]^2*
          dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 190*dot[n12, v[1]]*
          dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] + 174*dot[n12, v[2]]^3*
          dot[s[1], sa[1, 1]] - 3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[s[1], v[1]] + (88*dot[n12, a[2, 0]]*
           dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
         2*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
         8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
         28*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
         12*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]] + 5*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
          dot[s[1], v[1]] + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
           dot[s[1], v[1]])/4 + (9*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
           dot[s[1], v[1]])/4 - 5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
          dot[s[1], v[1]] + (35*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
           dot[s[1], v[1]])/3 - 18*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
          dot[s[1], v[1]] + (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/4 - 
         (19*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/6 + 4*dot[n12, a[1, 0]]*
          dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
         28*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
         6*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]] + 
         36*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
         (88*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
          3 + 102*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]] - 95*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
          dot[s[1], v[2]] - 13*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
          dot[s[1], v[2]] + (11*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
           dot[s[1], v[2]])/4 - 7*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
          dot[s[1], v[2]] - 49*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
          dot[s[1], v[2]] + (148*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
           dot[s[1], v[2]])/3 + (11*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
           dot[s[1], v[2]])/4 - 8*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
          dot[s[1], v[2]] - (27*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/2 + 
         (47*dot[n12, a[2, 0]]*dot[s[1], v[2]]^2)/3 - 2*dot[n12, s[1]]*
          dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 12*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] + 
         5*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] + 
         (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
         6*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
         (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/4 - 
         (47*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
         6*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] + 
         102*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[1, 1], v[2]] - 95*dot[n12, s[1]]*dot[n12, v[2]]^2*
          dot[sa[1, 1], v[2]] + (3*dot[n12, v[1]]*dot[s[1], v[1]]*
           dot[sa[1, 1], v[2]])/4 - (47*dot[n12, v[2]]*dot[s[1], v[1]]*
           dot[sa[1, 1], v[2]])/2 - 51*dot[n12, v[1]]*dot[s[1], v[2]]*
          dot[sa[1, 1], v[2]] + 89*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[sa[1, 1], v[2]] + 2*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[v[1], a[1, 0]] - 2*dot[n12, s[1]]^2*dot[n12, v[2]]*
          dot[v[1], a[1, 0]] - (dot[n12, s[1]]*dot[s[1], v[1]]*
           dot[v[1], a[1, 0]])/4 - (17*dot[n12, s[1]]*dot[s[1], v[2]]*
           dot[v[1], a[1, 0]])/2 + (14*dot[n12, s[1]]^2*dot[n12, v[1]]*
           dot[v[1], a[2, 0]])/3 + 30*dot[n12, s[1]]^2*dot[n12, v[2]]*
          dot[v[1], a[2, 0]] + (2*dot[n12, s[1]]*dot[s[1], v[1]]*
           dot[v[1], a[2, 0]])/3 - 15*dot[n12, s[1]]*dot[s[1], v[2]]*
          dot[v[1], a[2, 0]] + (dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
           dot[v[1], v[1]])/2 + (22*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
           dot[v[1], v[1]])/3 + 2*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[n12, v[1]]*dot[v[1], v[1]] + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*
           dot[v[1], v[1]])/4 + (7*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
           dot[v[1], v[1]])/3 - (7*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
           dot[v[1], v[1]])/2 + (29*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
           dot[v[1], v[1]])/2 - (21*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
           dot[v[1], v[1]])/4 - (21*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
           dot[v[1], v[1]])/4 + 4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
          dot[v[1], v[2]] + 14*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
          dot[v[1], v[2]] + 16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[n12, v[1]]*dot[v[1], v[2]] + 60*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
         (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/4 - 
         25*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] - 
         9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] + 
         80*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
         (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 - 
         (59*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
         (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 - 
         (59*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 - 
         8*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
         (176*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 + 
         4*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
         (8*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/3 - 
         4*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]] - 
         (64*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/3 - 
         16*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
          dot[v[2], v[2]] - 56*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[n12, v[2]]*dot[v[2], v[2]] + 2*dot[n12, s[1]]*
          dot[s[1], a[1, 0]]*dot[v[2], v[2]] + 
         (2*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/3 + 
         51*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
         93*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] + 
         4*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
         15*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
         4*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] + 
         15*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] + 
         5*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*s2[1] + 
         (76*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*s2[1])/3 - 
         8*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*s2[1] - 
         136*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*s2[1] - 
         33*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*s2[1] + 
         (266*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*s2[1])/3 - 
         (13*dot[n12, v[1]]*dot[a[1, 0], v[2]]*s2[1])/2 + 
         9*dot[n12, v[2]]*dot[a[1, 0], v[2]]*s2[1] - 3*dot[n12, v[1]]*
          dot[v[1], a[1, 0]]*s2[1] + (21*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
           s2[1])/2 - (56*dot[n12, v[1]]*dot[v[1], a[2, 0]]*s2[1])/3 + 
         22*dot[n12, v[2]]*dot[v[1], a[2, 0]]*s2[1] - 
         (3*dot[n12, a[1, 0]]*dot[v[1], v[1]]*s2[1])/2 - 
         (10*dot[n12, a[2, 0]]*dot[v[1], v[1]]*s2[1])/3 - 
         (13*dot[n12, a[1, 0]]*dot[v[1], v[2]]*s2[1])/2 + 
         26*dot[n12, a[2, 0]]*dot[v[1], v[2]]*s2[1] + 50*dot[n12, v[1]]*
          dot[v[2], a[2, 0]]*s2[1] - (61*dot[n12, v[2]]*dot[v[2], a[2, 0]]*
           s2[1])/3 + (27*dot[n12, a[1, 0]]*dot[v[2], v[2]]*s2[1])/2 - 
         (20*dot[n12, a[2, 0]]*dot[v[2], v[2]]*s2[1])/3 + 
         2*dot[n12, v[1]]^2*dot[n12, v[2]]*s2a[1, 1] - 2*dot[n12, v[2]]^3*
          s2a[1, 1] - dot[n12, v[2]]*dot[v[1], v[1]]*s2a[1, 1] + 
         dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 1])/r12^3 + 
       ((-11*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/3 - 
         (11*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 - 
         dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]] - 
         (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]])/3 - 
         (29*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/12 + 
         dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]] - 2*dot[n12, a[2, 1]]*
          dot[s[1], sa[1, 1]] + (29*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/
          6 - (5*dot[n12, v[2]]*dot[s[1], sa[1, 3]])/6 + 
         (5*dot[n12, sa[1, 3]]*dot[s[1], v[2]])/12 - 
         (29*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/6 + 
         dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]] + 
         (29*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/6 - 
         (5*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/2 + 
         (5*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/4 - 
         (29*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/12 + 
         (5*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/4 + 
         (5*dot[n12, s[1]]*dot[sa[1, 3], v[2]])/12 + 
         (5*dot[n12, a[2, 1]]*s2a[1, 1])/2 + (dot[n12, a[2, 0]]*s2a[1, 2])/2)/
        r12 + ((22*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/3 - 
         (4*dot[n12, a[2, 0]]^2*dot[n12, s[1]]^2)/3 + 
         (88*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
           dot[n12, v[1]])/3 + (2*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*
           dot[n12, v[2]])/3 + 4*dot[n12, a[1, 0]]*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]] - 28*dot[n12, a[2, 0]]*
          dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
         4*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]] + 
         4*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
         3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2 + 3*dot[n12, s[1]]*
          dot[n12, sa[1, 2]]*dot[n12, v[2]]^2 - 
         (dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/4 + 
         (2*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/3 - 
         3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] - 
         (2*dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/3 + 
         (28*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]])/3 + 
         (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/2 - 
         (11*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 + 
         (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/2 - 
         dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
         dot[s[1], a[1, 0]]^2/2 + (dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[1], a[1, 1]])/4 - (dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[1], a[1, 1]])/3 + (16*dot[n12, a[1, 0]]*dot[n12, s[1]]*
           dot[s[1], a[2, 0]])/3 - (2*dot[n12, a[2, 0]]*dot[n12, s[1]]*
           dot[s[1], a[2, 0]])/3 + (61*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
           dot[s[1], a[2, 0]])/6 - 30*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
          dot[s[1], a[2, 0]] - (5*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/3 + 
         (23*dot[s[1], a[2, 0]]^2)/3 - 2*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[1], a[2, 1]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], a[2, 1]] - 2*dot[n12, a[1, 0]]*dot[n12, v[1]]*
          dot[s[1], sa[1, 1]] - (61*dot[n12, a[2, 0]]*dot[n12, v[1]]*
           dot[s[1], sa[1, 1]])/3 + 3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
          dot[s[1], sa[1, 1]] + 102*dot[n12, a[2, 0]]*dot[n12, v[2]]*
          dot[s[1], sa[1, 1]] - (3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/
          2 - (dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/2 + 
         4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]] + 
         31*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] + 
         (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[1]])/4 + 
         (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
         (22*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 + 
         (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
         dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
         (dot[s[1], a[1, 1]]*dot[s[1], v[1]])/2 + dot[s[1], a[2, 1]]*
          dot[s[1], v[1]] - (dot[n12, a[1, 1]]*dot[n12, s[1]]*
           dot[s[1], v[2]])/3 - (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
           dot[s[1], v[2]])/2 - 14*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
          dot[s[1], v[2]] - 2*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
          dot[s[1], v[2]] - (33*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
           dot[s[1], v[2]])/2 + (dot[s[1], a[1, 1]]*dot[s[1], v[2]])/6 + 
         6*dot[s[1], a[2, 1]]*dot[s[1], v[2]] + 
         (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/2 - 
         dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] - 
         dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
         (3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/4 + 
         (61*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/6 - 
         30*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] - 
         (49*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/12 + 
         (49*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/2 - 
         (dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/2 + 
         4*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]] + 
         31*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]] + 
         (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 - 
         (22*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 + 
         (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/2 - 
         2*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
         dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] - 
         (49*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/12 - 
         dot[sa[1, 1], v[1]]^2/2 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
           dot[sa[1, 1], v[2]])/2 - 14*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[sa[1, 1], v[2]] - 4*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
          dot[sa[1, 1], v[2]] - 33*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
          dot[sa[1, 1], v[2]] + (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/
          4 + (49*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/2 + 
         2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 
         12*dot[sa[1, 1], v[2]]^2 + (dot[n12, s[1]]*dot[n12, v[1]]*
           dot[sa[1, 2], v[1]])/4 - dot[n12, s[1]]*dot[n12, v[2]]*
          dot[sa[1, 2], v[1]] - (dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/2 + 
         dot[s[1], v[2]]*dot[sa[1, 2], v[1]] - 2*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[sa[1, 2], v[2]] - 
         (33*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/2 + 
         dot[s[1], v[1]]*dot[sa[1, 2], v[2]] + 12*dot[s[1], v[2]]*
          dot[sa[1, 2], v[2]] - dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[v[1], a[1, 0]] + dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
         (dot[n12, s[1]]^2*dot[v[1], a[1, 1]])/4 - 
         (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
         (73*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 - 
         (dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/4 - 
         (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/4 + 
         (dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/4 + 
         (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/4 - 2*dot[n12, sa[1, 1]]^2*
          dot[v[1], v[2]] - 2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
          dot[v[1], v[2]] - 2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]] - 
         2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]] + 4*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] - 57*dot[s[1], sa[1, 1]]*
          dot[v[2], a[2, 0]] + 2*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]] + 
         2*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]] - 
         19*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 19*dot[sa[1, 1], sa[1, 1]]*
          dot[v[2], v[2]] - (dot[n12, a[1, 0]]^2*s2[1])/2 - 
         (19*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*s2[1])/3 + 
         (13*dot[n12, a[2, 0]]^2*s2[1])/3 - (dot[n12, a[1, 1]]*dot[n12, v[1]]*
           s2[1])/2 - 3*dot[n12, a[2, 1]]*dot[n12, v[1]]*s2[1] + 
         (dot[n12, a[1, 1]]*dot[n12, v[2]]*s2[1])/3 + 3*dot[n12, a[2, 1]]*
          dot[n12, v[2]]*s2[1] + (dot[a[1, 0], a[1, 0]]*s2[1])/4 + 
         (19*dot[a[1, 0], a[2, 0]]*s2[1])/6 - (dot[a[1, 1], v[2]]*s2[1])/6 - 
         (32*dot[a[2, 0], a[2, 0]]*s2[1])/3 + (dot[v[1], a[1, 1]]*s2[1])/4 + 
         (3*dot[v[1], a[2, 1]]*s2[1])/2 - 7*dot[v[2], a[2, 1]]*s2[1] - 
         2*dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 1] - 2*dot[n12, a[2, 0]]*
          dot[n12, v[2]]*s2a[1, 1] + (7*dot[v[2], a[2, 0]]*s2a[1, 1])/2 + 
         (7*dot[v[2], v[2]]*s2a[1, 2])/2)/r12^2))/m1 + 
    m2*(dot[n12, sa[1, 2]]^2/3 - (8*dot[sa[1, 2], sa[1, 2]])/9 - 
      (2*dot[sa[1, 2], sa[1, 2]])/(3*eps) + 
      (4*logr12*dot[sa[1, 2], sa[1, 2]])/3 + 
      ((-5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/6 + 
        (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 + 
        (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/6 + 
        (dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]])/3 + 
        (2*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/3 - 
        (7*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/12 + 
        (dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]])/2 - 2*dot[n12, a[1, 1]]*
         dot[s[1], sa[1, 1]] - dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]] - 
        (10*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 - 
        (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/3 + 4*dot[n12, sa[1, 1]]*
         dot[sa[1, 1], a[1, 0]] + 2*dot[n12, s[1]]*dot[sa[1, 1], a[1, 1]] + 
        (11*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/6 + 
        (dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]])/2 - 4*dot[n12, a[1, 0]]*
         dot[sa[1, 1], sa[1, 1]] - (4*dot[n12, a[2, 0]]*
          dot[sa[1, 1], sa[1, 1]])/3 - 4*dot[n12, v[1]]*
         dot[sa[1, 1], sa[1, 2]] - (2*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/
         3 + 2*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]] - 
        (7*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/6 + 
        (2*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/3 - 
        (7*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/12 + 2*dot[n12, sa[1, 1]]*
         dot[sa[1, 2], v[1]] - (7*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/6)/
       r12 + (-4*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2 + 
        (15*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/4 - 
        (40*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[n12, v[1]])/3 + (19*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[1]])/2 - 
        (32*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]^2)/3 + 
        (8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]^2)/3 + 
        14*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]] + (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]])/6 + 
        (64*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
        (14*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/
         3 - 3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2 + 
        (14*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
        (17*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/2 - 
        4*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]] + 16*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] + 23*dot[n12, a[1, 0]]*
         dot[n12, s[1]]*dot[s[1], a[1, 0]] + 7*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[s[1], a[1, 0]] + (71*dot[n12, sa[1, 1]]*
          dot[n12, v[1]]*dot[s[1], a[1, 0]])/6 + 18*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[s[1], a[1, 0]] - 9*dot[s[1], a[1, 0]]^2 + 
        6*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]] + 
        9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] + 
        3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]] - 
        (13*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/2 + 
        (11*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/6 - 
        (15*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/4 + 
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[2, 1]] - 
        (119*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/3 + 
        (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 - 
        7*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
        (37*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/6 - 
        (3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/2 - 
        (20*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/3 - 
        (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/3 - 
        (2*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/3 + 6*dot[n12, a[1, 1]]*
         dot[n12, s[1]]*dot[s[1], v[1]] + dot[n12, a[2, 1]]*dot[n12, s[1]]*
         dot[s[1], v[1]] + (197*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
          dot[s[1], v[1]])/6 + (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
          dot[s[1], v[1]])/2 + (14*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/3 + (23*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/3 - 6*dot[s[1], a[1, 1]]*dot[s[1], v[1]] - 
        (dot[s[1], a[2, 1]]*dot[s[1], v[1]])/2 - 24*dot[n12, a[1, 0]]*
         dot[n12, sa[1, 1]]*dot[s[1], v[2]] + 
        (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 - 
        (dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 - 
        (7*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 - 
        (7*dot[s[1], a[1, 1]]*dot[s[1], v[2]])/2 + 
        (118*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/3 - 
        17*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]] - 
        (163*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/6 + 
        11*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]] - 
        (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
        (23*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/6 - 
        dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]] - 
        (13*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/6 - 
        (53*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]])/6 + 
        (14*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/3 - 
        3*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]] + 
        (37*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/3 - 
        (11*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]])/2 + 
        (199*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/6 - 
        (44*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 - 
        (67*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/6 + 
        3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] - (67*dot[sa[1, 1], v[1]]^2)/
         6 + 2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]] + 
        (17*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/6 - 
        (62*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/3 + 
        8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]] - 
        (17*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/2 - 
        (13*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/6 + 
        (22*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/3 - 
        (5*dot[sa[1, 1], v[2]]^2)/2 + (20*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[sa[1, 2], v[1]])/3 - (4*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[sa[1, 2], v[1]])/3 - (16*dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/
         3 + (dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/6 + 
        (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 - 
        (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 - 
        (10*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/3 + 
        (7*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/6 - 
        (113*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/3 + 
        (100*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/3 - 
        6*dot[n12, s[1]]^2*dot[v[1], a[1, 1]] + 
        (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/2 - 
        (5*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/2 - 
        dot[n12, s[1]]^2*dot[v[1], a[2, 1]] - 
        (65*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/6 - 
        (17*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/3 + 
        (13*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/3 + 
        (26*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/3 + 
        (35*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/3 + 
        (11*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 + 
        (7*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/6 - 
        (19*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/3 - 
        (37*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]])/6 + 
        (35*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/6 - 
        (13*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/4 - 
        (7*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/6 + 
        (dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/3 + 
        (13*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/4 - 
        (17*dot[n12, a[1, 0]]^2*s2[1])/2 - (37*dot[n12, a[1, 0]]*
          dot[n12, a[2, 0]]*s2[1])/4 - 6*dot[n12, a[1, 1]]*dot[n12, v[1]]*
         s2[1] - dot[n12, a[2, 1]]*dot[n12, v[1]]*s2[1] - 
        9*dot[n12, a[1, 1]]*dot[n12, v[2]]*s2[1] + 7*dot[a[1, 0], a[1, 0]]*
         s2[1] + (15*dot[a[1, 0], a[2, 0]]*s2[1])/4 + 
        (7*dot[a[1, 1], v[2]]*s2[1])/2 + 6*dot[v[1], a[1, 1]]*s2[1] + 
        (dot[v[1], a[2, 1]]*s2[1])/2)/r12^2 + 
      (24*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
        10*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 + 
        36*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 - 
        (109*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[n12, v[2]])/2 - 3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]] - (237*dot[n12, s[1]]*
          dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/2 + 
        (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
        55*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2 + (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[n12, v[2]]^3)/2 - (23*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[a[1, 0], v[2]])/12 - (47*dot[n12, s[1]]^2*dot[n12, v[2]]*
          dot[a[1, 0], v[2]])/4 - 65*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[s[1], a[1, 0]] + (119*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 30*dot[n12, s[1]]*
         dot[n12, v[2]]^2*dot[s[1], a[1, 0]] + 
        (10*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 + 
        11*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
        58*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] - 63*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 
        (14*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/3 - 
        (25*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/3 - 59*dot[n12, a[1, 0]]*
         dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
        (61*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/
         6 - 67*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
        (107*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
         3 + (43*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]])/2 + 55*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]] + (76*dot[n12, sa[1, 1]]*
          dot[n12, v[2]]^2*dot[s[1], v[1]])/3 + 
        (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/6 + 
        (79*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/2 - 
        (50*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 + 
        (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 - 
        (7*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/2 + 
        9*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2 - 
        (10*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/3 + 
        (61*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]])/
         6 + 7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]] + (147*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
          dot[s[1], v[2]])/4 + (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*
          dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
        (197*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]])/6 + (11*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
          dot[s[1], v[2]])/4 + dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]] - (49*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
          dot[s[1], v[2]])/6 - (27*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
          dot[s[1], v[2]])/2 - 5*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[2]] - (13*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
          dot[s[1], v[2]])/6 - (7*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
          dot[s[1], v[2]])/2 - 4*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2 - 
        73*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
        89*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
        (50*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 + 
        53*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] - 
        (53*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
        (45*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 + 
        (65*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/6 + 
        (147*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/4 - 
        (173*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[1, 1], v[2]])/6 + (43*dot[n12, s[1]]*dot[n12, v[2]]^2*
          dot[sa[1, 1], v[2]])/4 - (39*dot[n12, v[1]]*dot[s[1], v[1]]*
          dot[sa[1, 1], v[2]])/2 - (25*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[sa[1, 1], v[2]])/6 + (25*dot[n12, v[1]]*dot[s[1], v[2]]*
          dot[sa[1, 1], v[2]])/3 - 7*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]] + 26*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[v[1], a[1, 0]] - (17*dot[n12, s[1]]^2*dot[n12, v[2]]*
          dot[v[1], a[1, 0]])/3 - 6*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]] + (5*dot[n12, s[1]]*dot[s[1], v[2]]*
          dot[v[1], a[1, 0]])/6 - (11*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[v[1], a[2, 0]])/12 - (29*dot[n12, s[1]]^2*dot[n12, v[2]]*
          dot[v[1], a[2, 0]])/4 + (29*dot[n12, s[1]]*dot[s[1], v[1]]*
          dot[v[1], a[2, 0]])/6 + (5*dot[n12, s[1]]*dot[s[1], v[2]]*
          dot[v[1], a[2, 0]])/2 - 6*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[1]] + (59*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
          dot[v[1], v[1]])/12 + 28*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[v[1], v[1]] + 5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[1], v[1]] + (21*dot[n12, s[1]]*
          dot[s[1], a[1, 0]]*dot[v[1], v[1]])/2 - 
        (13*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 - 
        39*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
        21*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] + 
        (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/2 - 
        (29*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
        (9*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/2 - 
        (23*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 + 
        (145*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 - 
        (13*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
        (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/
         2 + (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
          dot[v[1], v[2]])/6 + (11*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
          dot[v[1], v[2]])/6 - (dot[n12, s[1]]*dot[s[1], a[2, 0]]*
          dot[v[1], v[2]])/2 + (39*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
          dot[v[1], v[2]])/2 - (dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
          dot[v[1], v[2]])/6 + (21*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
          dot[v[1], v[2]])/2 + (10*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
          dot[v[1], v[2]])/3 - 2*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]] + (4*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
          dot[v[1], v[2]])/3 + (19*dot[n12, s[1]]^2*dot[n12, v[1]]*
          dot[v[2], a[2, 0]])/2 - (23*dot[n12, s[1]]*dot[s[1], v[1]]*
          dot[v[2], a[2, 0]])/2 - dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[2], a[2, 0]] - (15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
          dot[v[2], v[2]])/4 + (77*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
          dot[n12, v[1]]*dot[v[2], v[2]])/6 - 
        (25*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]])/
         2 - (23*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/2 - 
        (dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
        (14*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/3 + 
        9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]] - 
        (89*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/6 + 
        (9*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
        (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3 + 
        (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 + 
        64*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*s2[1] - 
        (47*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*s2[1])/6 - 
        (71*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/3 - 
        (39*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/2 - 
        41*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*s2[1] + 
        (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*s2[1])/12 + 
        (79*dot[n12, v[2]]*dot[a[1, 0], v[2]]*s2[1])/4 - 
        29*dot[n12, v[1]]*dot[v[1], a[1, 0]]*s2[1] + 
        (79*dot[n12, v[2]]*dot[v[1], a[1, 0]]*s2[1])/6 - 
        (37*dot[n12, v[1]]*dot[v[1], a[2, 0]]*s2[1])/12 + 
        (23*dot[n12, v[2]]*dot[v[1], a[2, 0]]*s2[1])/4 - 
        8*dot[n12, a[1, 0]]*dot[v[1], v[1]]*s2[1] + 
        (43*dot[n12, a[2, 0]]*dot[v[1], v[1]]*s2[1])/12 - 
        (103*dot[n12, a[1, 0]]*dot[v[1], v[2]]*s2[1])/12 + 
        (23*dot[n12, a[2, 0]]*dot[v[1], v[2]]*s2[1])/4 + 
        8*dot[n12, v[1]]*dot[v[2], a[2, 0]]*s2[1] + dot[n12, v[2]]*
         dot[v[2], a[2, 0]]*s2[1] + (59*dot[n12, a[1, 0]]*dot[v[2], v[2]]*
          s2[1])/4 + (dot[n12, a[2, 0]]*dot[v[2], v[2]]*s2[1])/2)/r12^3 + 
      (-23*dot[n12, s[1]]^2*dot[n12, v[1]]^4 + 118*dot[n12, s[1]]^2*
         dot[n12, v[1]]^3*dot[n12, v[2]] - 77*dot[n12, s[1]]^2*
         dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 12*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]]^3 + (515*dot[n12, s[1]]*
          dot[n12, v[1]]^3*dot[s[1], v[1]])/4 - 234*dot[n12, s[1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
        (127*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/
         4 + (105*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/2 - 
        (97*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/2 + 60*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]^2 - (103*dot[n12, v[2]]^2*
          dot[s[1], v[1]]^2)/12 - 52*dot[n12, s[1]]*dot[n12, v[1]]^3*
         dot[s[1], v[2]] + 25*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[2]] + 45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]] + (139*dot[n12, v[1]]^2*dot[s[1], v[1]]*
          dot[s[1], v[2]])/4 - (13*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], v[1]]*dot[s[1], v[2]])/3 - 
        (75*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
        (2*dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/3 - 15*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]^2 - (75*dot[n12, s[1]]^2*
          dot[n12, v[1]]^2*dot[v[1], v[1]])/4 - 30*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
        28*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] - 
        31*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
        (47*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
         2 + (23*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
        25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
        (121*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
         6 - (15*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 + 
        (4*dot[s[1], v[2]]^2*dot[v[1], v[1]])/3 + 
        (13*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 + 15*dot[n12, s[1]]^2*
         dot[n12, v[1]]^2*dot[v[1], v[2]] + (23*dot[n12, s[1]]^2*
          dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
        18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
        (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
         2 + (83*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[v[1], v[2]])/3 - (3*dot[s[1], v[1]]^2*dot[v[1], v[2]])/2 + 
        (43*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
         6 - (13*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
          dot[v[1], v[2]])/2 - (85*dot[s[1], v[1]]*dot[s[1], v[2]]*
          dot[v[1], v[2]])/6 + (11*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 + 
        (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
        (61*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/12 - 
        (157*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
        (117*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/
         4 + (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
        (247*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
         12 - 42*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], v[2]] - (35*dot[s[1], v[1]]^2*dot[v[2], v[2]])/12 - 
        18*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
        (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
        (45*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 - 
        (3*dot[s[1], v[2]]^2*dot[v[2], v[2]])/2 - 
        (85*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/24 + 
        (21*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
        (3*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/2 - 
        (269*dot[n12, v[1]]^4*s2[1])/4 + 136*dot[n12, v[1]]^3*dot[n12, v[2]]*
         s2[1] - (89*dot[n12, v[1]]^2*dot[n12, v[2]]^2*s2[1])/4 - 
        (93*dot[n12, v[1]]*dot[n12, v[2]]^3*s2[1])/2 + 
        (207*dot[n12, v[1]]^2*dot[v[1], v[1]]*s2[1])/4 - 
        (115*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/2 + 
        (103*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/12 - 
        3*dot[v[1], v[1]]^2*s2[1] - (143*dot[n12, v[1]]^2*dot[v[1], v[2]]*
          s2[1])/4 - (74*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2[1])/
         3 + (123*dot[n12, v[2]]^2*dot[v[1], v[2]]*s2[1])/4 + 
        (dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/4 + 
        (169*dot[v[1], v[2]]^2*s2[1])/12 - (121*dot[n12, v[1]]^2*
          dot[v[2], v[2]]*s2[1])/24 + (129*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[v[2], v[2]]*s2[1])/4 - (3*dot[n12, v[2]]^2*dot[v[2], v[2]]*
          s2[1])/8 + (73*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/24 - 
        16*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1] + 
        (13*dot[v[2], v[2]]^2*s2[1])/8)/r12^4 + 
      CS[ES2, 1]*((47*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2 - 
          (dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2)/2 + 
          6*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 - 
          (185*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
            dot[n12, v[2]])/2 + 5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
           dot[n12, v[1]]*dot[n12, v[2]] - (81*dot[n12, s[1]]*
            dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/2 + 
          (103*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2)/2 + 
          39*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
           dot[n12, v[2]]^2 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[2]]^3)/2 - (427*dot[n12, s[1]]^2*dot[n12, v[1]]*
            dot[a[1, 0], v[2]])/12 + (103*dot[n12, s[1]]^2*dot[n12, v[2]]*
            dot[a[1, 0], v[2]])/12 - (65*dot[n12, s[1]]*dot[n12, v[1]]^2*
            dot[s[1], a[1, 0]])/3 + (118*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 - 
          (53*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
          (dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/6 - 
          (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
           3 - 62*dot[n12, v[1]]^3*dot[s[1], sa[1, 1]] + 83*dot[n12, v[1]]^2*
           dot[n12, v[2]]*dot[s[1], sa[1, 1]] - 16*dot[n12, v[1]]*
           dot[n12, v[2]]^2*dot[s[1], sa[1, 1]] - 3*dot[n12, v[2]]^3*
           dot[s[1], sa[1, 1]] - (16*dot[n12, a[1, 0]]*dot[n12, s[1]]*
            dot[n12, v[1]]*dot[s[1], v[1]])/3 + (5*dot[n12, a[2, 0]]*
            dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/6 + 
          26*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
          (22*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[1]])/3 - (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*
            dot[n12, v[2]]*dot[s[1], v[1]])/6 - 22*dot[n12, sa[1, 1]]*
           dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
          8*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] + 
          (233*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/12 + 
          (10*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
          (13*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/3 - 
          (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/3 + 
          (dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/6 - 
          (23*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2)/6 + 
          (dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/12 + 
          (89*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[2]])/6 - (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*
            dot[n12, v[1]]*dot[s[1], v[2]])/3 - (9*dot[n12, sa[1, 1]]*
            dot[n12, v[1]]^2*dot[s[1], v[2]])/4 - 
          (113*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
            dot[s[1], v[2]])/6 + (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
            dot[n12, v[2]]*dot[s[1], v[2]])/2 + (11*dot[n12, sa[1, 1]]*
            dot[n12, v[2]]^2*dot[s[1], v[2]])/4 - 
          (13*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/6 - 
          (55*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/12 + 
          (16*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/3 + 
          (2*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/3 + 
          (77*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/12 + 
          (dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/6 - 
          (31*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2)/12 + 26*dot[n12, s[1]]*
           dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] - 22*dot[n12, s[1]]*
           dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
          8*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]] - 
          31*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
          14*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]] + 
          (53*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/4 - 
          (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/2 - 
          (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/4 + 
          (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], 
             v[2]])/2 + (11*dot[n12, s[1]]*dot[n12, v[2]]^2*
            dot[sa[1, 1], v[2]])/4 + (53*dot[n12, v[1]]*dot[s[1], v[1]]*
            dot[sa[1, 1], v[2]])/4 - (3*dot[n12, v[2]]*dot[s[1], v[1]]*
            dot[sa[1, 1], v[2]])/2 - 4*dot[n12, v[1]]*dot[s[1], v[2]]*
           dot[sa[1, 1], v[2]] - 2*dot[n12, v[2]]*dot[s[1], v[2]]*
           dot[sa[1, 1], v[2]] + (160*dot[n12, s[1]]^2*dot[n12, v[1]]*
            dot[v[1], a[1, 0]])/3 - (13*dot[n12, s[1]]^2*dot[n12, v[2]]*
            dot[v[1], a[1, 0]])/3 - (89*dot[n12, s[1]]*dot[s[1], v[1]]*
            dot[v[1], a[1, 0]])/3 + (dot[n12, s[1]]*dot[s[1], v[2]]*
            dot[v[1], a[1, 0]])/6 - (409*dot[n12, s[1]]^2*dot[n12, v[1]]*
            dot[v[1], a[2, 0]])/12 - (31*dot[n12, s[1]]^2*dot[n12, v[2]]*
            dot[v[1], a[2, 0]])/12 + (91*dot[n12, s[1]]*dot[s[1], v[1]]*
            dot[v[1], a[2, 0]])/6 + (7*dot[n12, s[1]]*dot[s[1], v[2]]*
            dot[v[1], a[2, 0]])/6 + (23*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
            dot[v[1], v[1]])/3 + (37*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
            dot[v[1], v[1]])/12 + 94*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
           dot[n12, v[1]]*dot[v[1], v[1]] - 41*dot[n12, s[1]]*
           dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
          (22*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/3 - 
          (17*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/12 + 
          37*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]] - 
          (31*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 - 
          25*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]] + 
          (27*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
          25*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]] + 
          (27*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 + 
          (29*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 - 
          (31*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]])/12 - 
          (217*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
            dot[v[1], v[2]])/2 + (117*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
          (41*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/12 + 
          (7*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/6 - 
          (55*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
          (9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
          (105*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/4 - 
          7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] + 
          (105*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/4 - 
          7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] + 
          (38*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 - 
          (13*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 - 
          (139*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]])/12 + 
          (33*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
            dot[v[2], v[2]])/2 - (39*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[2]]*dot[v[2], v[2]])/2 + 
          (47*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/12 - 
          (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 + 
          (25*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/2 - 
          dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
          dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] - 
          (28*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*s2[1])/3 - 
          (dot[n12, a[2, 0]]*dot[n12, v[1]]^2*s2[1])/6 + 
          (47*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/3 + 
          (7*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*s2[1])/6 - 
          (13*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*s2[1])/3 - 
          (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*s2[1])/12 - 
          (7*dot[n12, v[2]]*dot[a[1, 0], v[2]]*s2[1])/12 - 
          (7*dot[n12, v[1]]*dot[v[1], a[1, 0]]*s2[1])/3 - 
          (7*dot[n12, v[2]]*dot[v[1], a[1, 0]]*s2[1])/6 + 
          (49*dot[n12, v[1]]*dot[v[1], a[2, 0]]*s2[1])/12 + 
          (dot[n12, v[2]]*dot[v[1], a[2, 0]]*s2[1])/12 - 
          (dot[n12, a[1, 0]]*dot[v[1], v[1]]*s2[1])/6 - 
          (7*dot[n12, a[2, 0]]*dot[v[1], v[1]]*s2[1])/12 - 
          (29*dot[n12, a[1, 0]]*dot[v[1], v[2]]*s2[1])/12 + 
          (dot[n12, a[2, 0]]*dot[v[1], v[2]]*s2[1])/12 - 
          (2*dot[n12, v[1]]*dot[v[2], a[2, 0]]*s2[1])/3 + 
          (31*dot[n12, a[1, 0]]*dot[v[2], v[2]]*s2[1])/12)/r12^3 + 
        (4*dot[n12, s[1]]^2*dot[n12, v[1]]^4 - 6*dot[n12, s[1]]^2*
           dot[n12, v[1]]^3*dot[n12, v[2]] - 9*dot[n12, s[1]]^2*
           dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 20*dot[n12, s[1]]^2*
           dot[n12, v[1]]*dot[n12, v[2]]^3 - (19*dot[n12, s[1]]*
            dot[n12, v[1]]^3*dot[s[1], v[1]])/4 + 3*dot[n12, s[1]]*
           dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
          (39*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/
           4 - (7*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/2 + 
          (13*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/8 - dot[n12, v[1]]*
           dot[n12, v[2]]*dot[s[1], v[1]]^2 - (dot[n12, v[2]]^2*
            dot[s[1], v[1]]^2)/4 + 3*dot[n12, s[1]]*dot[n12, v[1]]^3*
           dot[s[1], v[2]] + 3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
           dot[s[1], v[2]] - 15*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[n12, v[2]]^2*dot[s[1], v[2]] - (3*dot[n12, v[1]]^2*
            dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 3*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
          (5*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
          (dot[n12, v[1]]^2*dot[s[1], v[2]]^2)/2 + 3*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[s[1], v[2]]^2 - (597*dot[n12, s[1]]^2*
            dot[n12, v[1]]^2*dot[v[1], v[1]])/4 + 147*dot[n12, s[1]]^2*
           dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
          21*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]] + 
          (819*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
           8 - (91*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
            dot[v[1], v[1]])/2 - (53*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 - 
          50*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
          (27*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
           2 + (23*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/2 + 
          (7*dot[s[1], v[2]]^2*dot[v[1], v[1]])/4 + 
          (63*dot[n12, s[1]]^2*dot[v[1], v[1]]^2)/4 + 
          (351*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 - 
          (381*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
            dot[v[1], v[2]])/2 - 18*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
           dot[v[1], v[2]] - (241*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 55*dot[n12, s[1]]*
           dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]] + 
          (63*dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
          (129*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
           2 + (23*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
            dot[v[1], v[2]])/2 - 14*dot[s[1], v[1]]*dot[s[1], v[2]]*
           dot[v[1], v[2]] - (3*dot[s[1], v[2]]^2*dot[v[1], v[2]])/2 - 
          24*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]] + 
          (11*dot[n12, s[1]]^2*dot[v[1], v[2]]^2)/4 - 
          (183*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
          (147*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
            dot[v[2], v[2]])/4 - (15*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
            dot[v[2], v[2]])/8 + (33*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], v[1]]*dot[v[2], v[2]])/2 - 9*dot[n12, s[1]]*
           dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] - 
          (5*dot[s[1], v[1]]^2*dot[v[2], v[2]])/2 - 
          (25*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
           2 + (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
            dot[v[2], v[2]])/2 + (5*dot[s[1], v[1]]*dot[s[1], v[2]]*
            dot[v[2], v[2]])/2 - (dot[s[1], v[2]]^2*dot[v[2], v[2]])/4 - 
          (89*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
          25*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
          (137*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/16 + 
          (dot[n12, v[1]]^4*s2[1])/4 - (21*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
            s2[1])/4 + (7*dot[n12, v[1]]*dot[n12, v[2]]^3*s2[1])/2 + 
          (39*dot[n12, v[1]]^2*dot[v[1], v[1]]*s2[1])/4 - 
          (23*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/2 - 
          (7*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/4 + 
          (dot[v[1], v[1]]^2*s2[1])/2 - (35*dot[n12, v[1]]^2*dot[v[1], v[2]]*
            s2[1])/4 + 18*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
           s2[1] - (dot[n12, v[2]]^2*dot[v[1], v[2]]*s2[1])/4 - 
          (19*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/4 + 
          (23*dot[v[1], v[2]]^2*s2[1])/4 - (19*dot[n12, v[1]]^2*
            dot[v[2], v[2]]*s2[1])/8 - (11*dot[n12, v[1]]*dot[n12, v[2]]*
            dot[v[2], v[2]]*s2[1])/4 + (dot[n12, v[2]]^2*dot[v[2], v[2]]*
            s2[1])/8 + (41*dot[v[1], v[1]]*dot[v[2], v[2]]*s2[1])/8 - 
          (19*dot[v[1], v[2]]*dot[v[2], v[2]]*s2[1])/2 + 
          (47*dot[v[2], v[2]]^2*s2[1])/16)/r12^4 + 
        ((7*dot[n12, a[1, 0]]^2*dot[n12, s[1]]^2)/6 + 
          (103*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2)/12 + 
          (4*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[1]])/3 - 
          (10*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[1]])/3 + (37*dot[n12, a[2, 0]]*dot[n12, s[1]]*
            dot[n12, sa[1, 1]]*dot[n12, v[1]])/6 + 3*dot[n12, sa[1, 1]]^2*
           dot[n12, v[1]]^2 + 3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
           dot[n12, v[1]]^2 - 2*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*
           dot[n12, v[2]] + (16*dot[n12, a[1, 0]]*dot[n12, s[1]]*
            dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 - 
          (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
            dot[n12, v[2]])/2 - 8*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
           dot[n12, v[2]] - 8*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
           dot[n12, v[1]]*dot[n12, v[2]] - 3*dot[n12, sa[1, 1]]^2*
           dot[n12, v[2]]^2 - 3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
           dot[n12, v[2]]^2 + (17*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/6 + 
          (247*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]])/24 + 
          (73*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/6 + 
          (dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/2 - 
          (20*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/3 - 
          (59*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]])/12 - 
          (14*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/3 - 
          (19*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
          (5*dot[s[1], a[1, 0]]^2)/3 - (20*dot[n12, s[1]]*dot[n12, v[1]]*
            dot[s[1], a[1, 1]])/3 + 5*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[1], a[1, 1]] - (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*
            dot[s[1], a[2, 0]])/12 + (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
            dot[s[1], a[2, 0]])/3 + (dot[n12, sa[1, 1]]*dot[n12, v[2]]*
            dot[s[1], a[2, 0]])/2 + (17*dot[s[1], a[1, 0]]*
            dot[s[1], a[2, 0]])/24 + (94*dot[n12, a[1, 0]]*dot[n12, v[1]]*
            dot[s[1], sa[1, 1]])/3 - (31*dot[n12, a[2, 0]]*dot[n12, v[1]]*
            dot[s[1], sa[1, 1]])/6 - (13*dot[n12, a[1, 0]]*dot[n12, v[2]]*
            dot[s[1], sa[1, 1]])/3 - (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*
            dot[s[1], sa[1, 1]])/2 + (55*dot[a[1, 0], v[2]]*
            dot[s[1], sa[1, 1]])/6 + 43*dot[n12, v[1]]^2*
           dot[s[1], sa[1, 2]] - 51*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[s[1], sa[1, 2]] + 28*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]] - 
          (2*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[1]])/3 - 
          (26*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
          (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/3 - 
          20*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
          12*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
          (10*dot[s[1], a[1, 1]]*dot[s[1], v[1]])/3 + dot[n12, a[1, 1]]*
           dot[n12, s[1]]*dot[s[1], v[2]] + (37*dot[n12, a[1, 0]]*
            dot[n12, sa[1, 1]]*dot[s[1], v[2]])/6 + 
          (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
          (33*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
          (25*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 - 
          3*dot[s[1], a[1, 1]]*dot[s[1], v[2]] - 
          (14*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/3 - 
          (19*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
          (28*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/3 - 
          (7*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]])/3 + 
          (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
          (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/2 - 
          (23*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/12 - 
          (dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]])/2 + 43*dot[n12, v[1]]^2*
           dot[sa[1, 1], sa[1, 1]] - 51*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[sa[1, 1], sa[1, 1]] + 28*dot[n12, v[2]]^2*dot[sa[1, 1], 
            sa[1, 1]] - (26*dot[n12, a[1, 0]]*dot[n12, s[1]]*
            dot[sa[1, 1], v[1]])/3 - (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*
            dot[sa[1, 1], v[1]])/3 - 40*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
           dot[sa[1, 1], v[1]] + 24*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
           dot[sa[1, 1], v[1]] + (28*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/
           3 - (23*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/12 + 
          15*dot[sa[1, 1], v[1]]^2 + (37*dot[n12, a[1, 0]]*dot[n12, s[1]]*
            dot[sa[1, 1], v[2]])/6 + (dot[n12, a[2, 0]]*dot[n12, s[1]]*
            dot[sa[1, 1], v[2]])/2 + 33*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
           dot[sa[1, 1], v[2]] - 25*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
           dot[sa[1, 1], v[2]] - (7*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]])/
           3 - (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]])/2 - 
          16*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]] + 
          (21*dot[sa[1, 1], v[2]]^2)/4 - 20*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[sa[1, 2], v[1]] + 12*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[sa[1, 2], v[1]] + 15*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] - 
          8*dot[s[1], v[2]]*dot[sa[1, 2], v[1]] + 
          (33*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/2 - 
          (25*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/2 - 
          8*dot[s[1], v[1]]*dot[sa[1, 2], v[2]] + 
          (21*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/4 - 
          (44*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]])/3 - 
          (74*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]])/3 - 
          (dot[n12, s[1]]^2*dot[v[1], a[1, 1]])/3 + 
          (52*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 + 
          (23*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/6 + 
          3*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]] + 3*dot[n12, s[1]]*
           dot[n12, sa[1, 2]]*dot[v[1], v[1]] - 18*dot[s[1], sa[1, 2]]*
           dot[v[1], v[1]] - 18*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] - 
          (15*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/2 - 
          (15*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/2 + 
          (63*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/2 + 
          (63*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
          10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] + 
          3*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]] + 
          (27*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/4 + 
          (27*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/4 - 
          18*dot[s[1], sa[1, 2]]*dot[v[2], v[2]] - 18*dot[sa[1, 1], sa[1, 1]]*
           dot[v[2], v[2]] + (11*dot[n12, a[1, 0]]^2*s2[1])/6 - 
          (13*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*s2[1])/12 + 
          (2*dot[n12, a[1, 1]]*dot[n12, v[1]]*s2[1])/3 - 
          (37*dot[a[1, 0], a[1, 0]]*s2[1])/6 + (dot[a[1, 0], a[2, 0]]*s2[1])/
           6 - (dot[v[1], a[1, 1]]*s2[1])/3 - 4*dot[n12, a[1, 0]]*
           dot[n12, v[1]]*s2a[1, 1] + 4*dot[n12, a[1, 0]]*dot[n12, v[2]]*
           s2a[1, 1] - (5*dot[a[1, 0], v[2]]*s2a[1, 1])/2 + 
          dot[v[1], a[1, 0]]*s2a[1, 1] - 4*dot[n12, v[1]]*dot[n12, v[2]]*
           s2a[1, 2] + dot[n12, v[2]]^2*s2a[1, 2] - 3*dot[v[1], v[1]]*
           s2a[1, 2] - dot[v[1], v[2]]*s2a[1, 2] + 
          (7*dot[v[2], v[2]]*s2a[1, 2])/2)/r12^2 + 
        ((2*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]^2)/3 - 
          (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2)/4 + 
          (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/3 - 
          (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]])/4 + 
          4*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]] + 
          (4*dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[1]])/3 + 
          (5*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/3 - 
          (61*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]])/8 - 
          (40*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]])/3 + 16*dot[n12, a[2, 0]]*
           dot[s[1], sa[1, 2]] - (2*dot[n12, v[1]]*dot[s[1], sa[1, 3]])/3 + 
          (dot[n12, sa[1, 3]]*dot[s[1], v[1]])/3 + 
          (10*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]])/3 - 
          (61*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]])/4 - 
          (40*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]])/3 + 
          16*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]] - 
          2*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]] + dot[n12, sa[1, 2]]*
           dot[sa[1, 1], v[1]] + (5*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/
           3 - (61*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]])/8 + 
          dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]] + 
          (dot[n12, s[1]]*dot[sa[1, 3], v[1]])/3 - 6*dot[n12, v[1]]*
           s2a[1, 3] + 6*dot[n12, v[2]]*s2a[1, 3])/r12))) + 
  (G*m2*CS[ES2, 1]*((-3*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]^2*
       dot[n12, v[1]])/32 - (3*dot[n12, a[2, 1]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[1]]^2)/16 + 
     (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]])/
      32 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[n12, v[2]])/16 + 
     (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
      16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[n12, v[2]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^3)/16 - 
     (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[n12, v[2]]^3)/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]])/16 + 
     (29*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[a[1, 0], a[2, 0]])/16 - (15*dot[n12, s[1]]^2*dot[n12, v[1]]*
       dot[a[1, 0], a[2, 1]])/32 + (13*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/16 + 
     (15*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]])/32 + 
     (7*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[a[1, 1], v[2]])/32 + 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]])/16 + 
     (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[a[2, 0], a[2, 0]])/4 + (dot[n12, a[2, 1]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[s[1], a[1, 0]])/8 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[s[1], a[1, 0]])/16 + 
     (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/8 + 
     dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], a[1, 0]] - 
     (3*dot[n12, s[1]]*dot[a[2, 0], a[2, 0]]*dot[s[1], a[1, 0]])/8 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]])/
      16 - (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 1]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 1]])/8 + (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[1], a[1, 1]])/2 + (dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[s[1], a[1, 2]])/8 - (dot[n12, a[1, 1]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 + 
     (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 0]])/16 + (13*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 - 
     (5*dot[n12, s[1]]*dot[a[1, 0], a[1, 0]]*dot[s[1], a[2, 0]])/8 + 
     (11*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]])/16 + 
     (9*dot[n12, s[1]]*dot[a[1, 1], v[2]]*dot[s[1], a[2, 0]])/16 + 
     dot[n12, a[1, 0]]*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]] + 
     (11*dot[n12, v[1]]*dot[s[1], a[1, 1]]*dot[s[1], a[2, 0]])/16 + 
     (dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[s[1], a[2, 0]])/16 + 
     (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[2, 1]])/
      16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 1]])/16 - 
     (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], a[2, 1]])/16 + 
     (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[1, 1]])/4 + (3*dot[n12, a[2, 1]]*dot[n12, v[1]]^2*
       dot[s[1], sa[1, 1]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
       dot[n12, v[2]]*dot[s[1], sa[1, 1]])/16 - 
     (3*dot[n12, a[1, 1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/4 - 
     3*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*dot[s[1], sa[1, 1]] - 
     (19*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[1, 1]])/4 + 
     (41*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[1, 1]])/16 - 
     (7*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]])/16 + 
     (3*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], sa[1, 1]])/2 + 
     (9*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]]*dot[s[1], sa[1, 1]])/4 + 
     (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]])/8 - 
     (33*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]])/
      16 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]])/4 + 
     (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 2]])/2 - 
     (dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 3]])/4 + 
     (19*dot[n12, v[2]]^3*dot[s[1], sa[1, 3]])/48 + 
     (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], v[1]])/
      16 + (dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*
       dot[s[1], v[1]])/16 + (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[1]]*dot[s[1], v[1]])/8 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/
      16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[s[1], v[1]])/16 + (dot[n12, sa[1, 3]]*dot[n12, v[2]]^2*
       dot[s[1], v[1]])/8 + dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*
      dot[s[1], v[1]] + (15*dot[n12, s[1]]*dot[a[1, 0], a[2, 1]]*
       dot[s[1], v[1]])/16 + (7*dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*
       dot[s[1], v[1]])/16 - (3*dot[n12, sa[1, 1]]*dot[a[2, 0], a[2, 0]]*
       dot[s[1], v[1]])/4 - (dot[n12, a[2, 1]]*dot[s[1], a[1, 0]]*
       dot[s[1], v[1]])/16 + (dot[n12, a[2, 0]]*dot[s[1], a[1, 1]]*
       dot[s[1], v[1]])/8 + (dot[n12, v[2]]*dot[s[1], a[1, 2]]*
       dot[s[1], v[1]])/2 + (7*dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*
       dot[s[1], v[1]])/16 - (dot[n12, a[1, 0]]*dot[s[1], a[2, 1]]*
       dot[s[1], v[1]])/16 - (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
       dot[n12, s[1]]*dot[s[1], v[2]])/16 + 
     (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/
      16 + (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
       dot[s[1], v[2]])/16 - (3*dot[n12, sa[1, 3]]*dot[n12, v[2]]^2*
       dot[s[1], v[2]])/16 - (dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*
       dot[s[1], v[2]])/16 + (dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*
       dot[s[1], v[2]])/16 + (dot[n12, a[2, 0]]*dot[s[1], a[1, 1]]*
       dot[s[1], v[2]])/16 - (dot[n12, v[2]]*dot[s[1], a[1, 2]]*
       dot[s[1], v[2]])/4 - (15*dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*
       dot[s[1], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/8 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[1, 0]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], a[1, 0]])/4 + 3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
      dot[sa[1, 1], a[1, 0]] + (11*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], a[1, 0]])/8 - (5*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], a[1, 0]])/16 + (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
       dot[sa[1, 1], a[1, 0]])/8 - (dot[n12, a[2, 0]]*dot[s[1], v[2]]*
       dot[sa[1, 1], a[1, 0]])/16 + (3*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], a[1, 1]])/8 + (3*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 1], a[1, 1]])/2 - (3*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 1], a[1, 1]])/4 + (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/16 + 
     (13*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], a[2, 0]])/8 + (11*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
       dot[sa[1, 1], a[2, 0]])/16 + (11*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], a[2, 0]])/8 - (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], a[2, 0]])/16 + dot[n12, a[1, 0]]*dot[s[1], v[1]]*
      dot[sa[1, 1], a[2, 0]] - (25*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
       dot[sa[1, 1], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], a[2, 1]])/16 + (3*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[1, 1], a[2, 1]])/8 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
       dot[sa[1, 1], sa[1, 1]])/8 - (33*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]])/16 - 
     (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]])/4 + 
     (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], sa[1, 1]])/2 - 
     (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 2]])/4 + 
     (19*dot[n12, v[2]]^3*dot[sa[1, 1], sa[1, 2]])/16 + 
     (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/
      8 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[1]])/8 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[sa[1, 1], v[1]])/8 + 
     (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/8 + 
     dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], v[1]] - 
     (3*dot[n12, s[1]]*dot[a[2, 0], a[2, 0]]*dot[sa[1, 1], v[1]])/4 + 
     (3*dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/8 + 
     (3*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[sa[1, 1], v[1]])/2 + 
     dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]] + 
     (3*dot[n12, v[1]]*dot[s[1], a[2, 1]]*dot[sa[1, 1], v[1]])/8 - 
     (dot[n12, a[2, 1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/8 + 
     3*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*dot[sa[1, 1], v[1]] + 
     (11*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 1], v[1]])/8 - 
     (13*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 1], v[1]])/8 + 
     (3*dot[n12, a[2, 0]]*dot[sa[1, 1], v[1]]^2)/8 + 
     (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/
      16 + (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[1, 1], v[2]])/8 - (9*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*
       dot[sa[1, 1], v[2]])/16 - (dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*
       dot[sa[1, 1], v[2]])/16 - (dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 1], v[2]])/16 - (3*dot[n12, v[2]]*dot[s[1], a[1, 1]]*
       dot[sa[1, 1], v[2]])/4 - (25*dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 1], v[2]])/16 - (3*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*
       dot[sa[1, 1], v[2]])/2 - (5*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
       dot[sa[1, 1], v[2]])/8 - (5*dot[n12, a[2, 0]]*dot[sa[1, 1], v[1]]*
       dot[sa[1, 1], v[2]])/8 + (3*dot[n12, s[1]]*dot[n12, v[2]]^2*
       dot[sa[1, 2], a[1, 0]])/8 + (3*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[sa[1, 2], a[1, 0]])/2 - (3*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[sa[1, 2], a[1, 0]])/4 + (13*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[sa[1, 2], a[2, 0]])/16 + 
     (11*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 2], a[2, 0]])/16 - 
     (13*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 2], a[2, 0]])/16 - 
     (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 2], a[2, 0]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/
      16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[1, 2], v[1]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
       dot[sa[1, 2], v[1]])/8 + (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[sa[1, 2], v[1]])/2 + (11*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 2], v[1]])/16 - (13*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
       dot[sa[1, 2], v[1]])/16 + (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
       dot[sa[1, 2], v[1]])/8 - (5*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
       dot[sa[1, 2], v[1]])/16 + (3*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
       dot[sa[1, 2], v[1]])/2 - (3*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
       dot[sa[1, 2], v[1]])/4 + (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[sa[1, 2], v[2]])/16 - 
     (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[2]])/16 - 
     (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 2], v[2]])/4 - 
     (5*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[sa[1, 2], v[2]])/16 - 
     (5*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/16 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[sa[1, 2], v[2]])/4 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[sa[1, 2], v[2]])/8 + 
     (dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 3], v[1]])/8 + 
     (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 3], v[1]])/2 - 
     (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 3], v[1]])/4 - 
     (3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 3], v[2]])/16 - 
     (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 3], v[2]])/4 - 
     (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 3], v[2]])/8 + 
     (dot[n12, a[2, 1]]*dot[n12, s[1]]^2*dot[v[1], a[1, 0]])/32 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[1], a[1, 0]])/4 - (5*dot[n12, sa[1, 1]]*dot[s[1], a[2, 0]]*
       dot[v[1], a[1, 0]])/4 - (dot[n12, s[1]]*dot[s[1], a[2, 1]]*
       dot[v[1], a[1, 0]])/16 + dot[n12, a[2, 0]]*dot[s[1], sa[1, 1]]*
      dot[v[1], a[1, 0]] - 3*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*
      dot[v[1], a[1, 0]] - (5*dot[n12, s[1]]*dot[sa[1, 1], a[2, 0]]*
       dot[v[1], a[1, 0]])/4 - 3*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*
      dot[v[1], a[1, 0]] - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
       dot[v[1], a[1, 1]])/16 - (5*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
       dot[v[1], a[1, 1]])/8 - 3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
      dot[v[1], a[1, 1]] + (13*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]*
       dot[v[1], a[2, 0]])/16 + (13*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[2]]*dot[v[1], a[2, 0]])/16 + 
     (11*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]]*dot[v[1], a[2, 0]])/8 + 
     (11*dot[n12, s[1]]*dot[s[1], a[1, 1]]*dot[v[1], a[2, 0]])/16 - 
     (19*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]])/4 - 
     (11*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 0]])/4 + 
     (49*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 0]])/16 + 
     (11*dot[n12, sa[1, 2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/16 - 
     (5*dot[n12, sa[1, 2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/16 + 
     (11*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], a[2, 0]])/8 - 
     (11*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 0]])/4 + 
     (49*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 0]])/16 + 
     (11*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/8 - 
     (5*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/8 + 
     (11*dot[n12, s[1]]*dot[sa[1, 2], v[1]]*dot[v[1], a[2, 0]])/16 - 
     (5*dot[n12, s[1]]*dot[sa[1, 2], v[2]]*dot[v[1], a[2, 0]])/16 - 
     (7*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], a[2, 1]])/32 - 
     (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], a[2, 1]])/
      8 + (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], a[2, 1]])/16 - 
     (27*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 1]])/8 + 
     (7*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], a[2, 1]])/8 + 
     (7*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 1]])/8 + 
     (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], v[1]])/
      16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/
      16 - (5*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/16 + 
     (3*dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]]*dot[v[1], v[1]])/16 - 
     (3*dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/16 + 
     (dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/16 - 
     (dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[1], v[1]])/2 - 
     (5*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/8 + 
     (3*dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]]*dot[v[1], v[1]])/16 + 
     (dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/16 - 
     (3*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[1], v[1]])/2 - 
     (5*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[1]])/16 + 
     (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]])/16 + 
     (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/
      16 - (5*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/16 + 
     (25*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/16 + 
     (dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[1], v[2]])/2 - 
     (5*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/8 + 
     (25*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]])/16 + 
     (3*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[1], v[2]])/2 - 
     (5*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[2]])/16 - 
     (dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[v[2], a[2, 0]])/32 - 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[v[2], a[2, 0]])/16 - (3*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
       dot[v[2], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
       dot[n12, v[1]]*dot[v[2], a[2, 0]])/16 - 
     (3*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/4 - 
     (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/
      4 - (13*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]]*dot[v[2], a[2, 0]])/16 - 
     (7*dot[n12, s[1]]*dot[s[1], a[1, 1]]*dot[v[2], a[2, 0]])/16 + 
     (9*dot[n12, a[1, 0]]*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/16 + 
     (81*dot[n12, v[1]]*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 0]])/16 - 
     (dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 0]])/4 - 
     (5*dot[n12, sa[1, 2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/16 - 
     (dot[n12, sa[1, 2]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/4 - 
     (13*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], a[2, 0]])/16 + 
     (81*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 0]])/16 - 
     (dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 0]])/4 - 
     (5*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 - 
     (dot[n12, sa[1, 1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/2 - 
     (5*dot[n12, s[1]]*dot[sa[1, 2], v[1]]*dot[v[2], a[2, 0]])/16 - 
     (dot[n12, s[1]]*dot[sa[1, 2], v[2]]*dot[v[2], a[2, 0]])/4 + 
     (3*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], a[2, 1]])/16 + 
     (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], a[2, 1]])/
      4 - (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[2], a[2, 1]])/8 + 
     (9*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 1]])/4 - 
     (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[2], a[2, 1]])/4 - 
     (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 1]])/4 - 
     (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/
      16 + (3*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
       dot[v[2], v[2]])/16 + (dot[n12, s[1]]*dot[n12, sa[1, 3]]*
       dot[n12, v[2]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/8 - 
     (3*dot[n12, sa[1, 1]]*dot[s[1], a[1, 1]]*dot[v[2], v[2]])/8 - 
     (dot[n12, s[1]]*dot[s[1], a[1, 2]]*dot[v[2], v[2]])/8 - 
     (5*dot[n12, sa[1, 2]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/16 + 
     (3*dot[n12, a[1, 1]]*dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/4 + 
     (3*dot[n12, a[1, 0]]*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/4 + 
     (7*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/16 + 
     (dot[n12, v[1]]*dot[s[1], sa[1, 3]]*dot[v[2], v[2]])/4 - 
     (35*dot[n12, v[2]]*dot[s[1], sa[1, 3]]*dot[v[2], v[2]])/16 - 
     (dot[n12, sa[1, 3]]*dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, sa[1, 3]]*dot[s[1], v[2]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/4 - 
     (3*dot[n12, s[1]]*dot[sa[1, 1], a[1, 1]]*dot[v[2], v[2]])/8 - 
     (5*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/4 + 
     (7*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/16 + 
     (3*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]]*dot[v[2], v[2]])/4 - 
     (105*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
     (9*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]]*dot[v[2], v[2]])/8 - 
     (5*dot[n12, s[1]]*dot[sa[1, 2], a[2, 0]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/8 + 
     (9*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 - 
     (dot[n12, s[1]]*dot[sa[1, 3], v[1]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, s[1]]*dot[sa[1, 3], v[2]]*dot[v[2], v[2]])/16 - 
     (dot[n12, a[1, 0]]^2*dot[n12, a[2, 0]]*s2[1])/8 - 
     (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*s2[1])/8 - 
     (5*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[1]]*s2[1])/32 + 
     (5*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[2]]*s2[1])/32 + 
     (9*dot[n12, a[2, 0]]*dot[a[1, 0], a[1, 0]]*s2[1])/16 - 
     (7*dot[n12, a[1, 0]]*dot[a[1, 0], a[2, 0]]*s2[1])/4 - 
     (43*dot[n12, v[1]]*dot[a[1, 0], a[2, 1]]*s2[1])/32 - 
     (7*dot[n12, v[1]]*dot[a[1, 1], a[2, 0]]*s2[1])/8 + 
     (11*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]]*s2[1])/32 - 
     (13*dot[n12, a[2, 0]]*dot[a[1, 1], v[2]]*s2[1])/32 + 
     (9*dot[n12, a[1, 0]]*dot[a[2, 0], a[2, 0]]*s2[1])/16 + 
     (5*dot[n12, a[2, 1]]*dot[v[1], a[1, 0]]*s2[1])/32 + 
     (9*dot[n12, a[2, 0]]*dot[v[1], a[1, 1]]*s2[1])/16 - 
     (7*dot[n12, a[1, 1]]*dot[v[1], a[2, 0]]*s2[1])/8 - 
     (19*dot[n12, a[1, 0]]*dot[v[1], a[2, 1]]*s2[1])/32 + 
     (27*dot[n12, a[1, 1]]*dot[v[2], a[2, 0]]*s2[1])/32 + 
     (9*dot[n12, a[1, 0]]*dot[v[2], a[2, 1]]*s2[1])/16 + 
     ((105*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^3*
         dot[n12, v[2]])/32 - (105*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]]^3)/32 - 
       (105*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]^3)/16 - (195*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/32 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], a[1, 0]])/
        16 - (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]*
         dot[s[1], a[2, 0]])/16 + (45*dot[n12, v[1]]^2*dot[n12, v[2]]^3*
         dot[s[1], sa[1, 1]])/16 + (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]^3*dot[s[1], v[1]])/16 - 
       (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[1]])/16 - (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/16 + 
       (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/
        16 + (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[s[1], v[1]])/8 - (27*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/8 + 
       (39*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]])/16 + (9*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[s[1], v[1]])/8 + 
       (9*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/
        16 - (3*dot[n12, v[2]]^3*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/16 - 
       (3*dot[n12, v[1]]^3*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/16 + 
       (9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/
        16 - (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], v[1]]^2)/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2)/
        8 + (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]^2)/16 + (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
         dot[s[1], v[1]]^2)/16 - (3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]^2)/8 + (9*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]^2)/8 - (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]^3*dot[s[1], v[2]])/16 + 
       (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]])/16 - (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]^2*dot[s[1], v[2]])/16 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[2]])/8 - (3*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[s[1], v[2]])/2 - 
       (9*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[s[1], v[2]])/
        16 + (3*dot[n12, v[1]]^3*dot[s[1], a[2, 0]]*dot[s[1], v[2]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/
        16 - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
       (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/
        16 + (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*
         dot[s[1], v[2]])/8 - (5*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[s[1], v[2]])/8 + 
       (15*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2)/
        16 - (5*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]^2)/16 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[sa[1, 1], v[1]])/8 + (9*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/8 - 
       (3*dot[n12, v[2]]^3*dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/8 - 
       (3*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]])/2 + (3*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/8 - 
       (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[2]])/16 - (3*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/2 + 
       (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]])/8 + (15*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[sa[1, 1], v[2]])/8 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[v[1], a[1, 0]])/8 + (15*dot[n12, s[1]]^2*dot[n12, v[2]]^3*
         dot[v[1], a[1, 0]])/32 + (21*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/8 - 
       (27*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]])/16 - (dot[n12, v[1]]*dot[s[1], v[1]]^2*
         dot[v[1], a[1, 0]])/4 - (3*dot[n12, v[2]]*dot[s[1], v[1]]^2*
         dot[v[1], a[1, 0]])/4 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/2 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/
        16 + (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], a[1, 0]])/8 + (5*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], a[1, 0]])/8 - 
       (dot[n12, v[1]]*dot[s[1], v[2]]^2*dot[v[1], a[1, 0]])/4 - 
       (5*dot[n12, v[2]]*dot[s[1], v[2]]^2*dot[v[1], a[1, 0]])/16 + 
       (195*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[2, 0]])/32 + (39*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[s[1], v[1]]*dot[v[1], a[2, 0]])/16 - 
       (39*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], a[2, 0]])/8 - (13*dot[n12, v[1]]*dot[s[1], v[1]]^2*
         dot[v[1], a[2, 0]])/8 + (13*dot[n12, v[2]]*dot[s[1], v[1]]^2*
         dot[v[1], a[2, 0]])/16 - (39*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[s[1], v[2]]*dot[v[1], a[2, 0]])/16 + 
       (13*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/
        8 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], v[1]])/32 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/32 + 
       (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[1]])/32 + (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 + 
       (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*
         dot[v[1], v[1]])/16 + (15*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[v[1], v[1]])/16 + 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[1]])/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[1, 0]]*dot[v[1], v[1]])/16 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/
        16 + (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (15*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]])/4 + (3*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/8 - 
       (9*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 + (21*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 + (21*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], v[1]])/8 + (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
        4 - (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/4 - (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
        16 + (dot[n12, a[1, 0]]*dot[s[1], v[1]]^2*dot[v[1], v[1]])/8 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/8 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/4 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 + 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        8 + (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 + (7*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/8 - 
       (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        16 + (5*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 - (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 - 
       (5*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[1], v[1]])/16 + 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]])/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/8 - 
       (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/
        4 - (5*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]])/4 + (5*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/16 + 
       (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/
        4 - (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 + 
       (3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/16 + (5*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/16 + 
       (3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/
        4 - (dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/4 - (5*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/8 - 
       (21*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
         dot[v[1], v[1]])/8 - (5*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[1], a[1, 0]]*dot[v[1], v[1]])/4 - 
       (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/16 - (39*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[2, 0]]*dot[v[1], v[1]])/32 - 
       (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/
        16 + (13*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[1]]^2)/32 - (21*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[1], v[1]]^2)/16 - 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]^2)/16 + 
       (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]^2)/4 + 
       (37*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]^2)/16 - 
       (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/16 - 
       (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]^2)/16 + 
       (75*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], v[2]])/32 - (75*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[2]]^2*dot[v[1], v[2]])/32 - 
       (75*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[v[1], v[2]])/8 + (15*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[v[1], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]])/2 + (15*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[1, 0]]*dot[v[1], v[2]])/16 - 
       (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
         dot[v[1], v[2]])/16 + 12*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[1], v[2]] - 
       (51*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]])/8 - (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 - (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/2 + 
       (15*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 + (dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (7*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], v[2]])/
        4 + (17*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 + (5*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/8 + 
       (5*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2*dot[v[1], v[2]])/16 + 
       (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 + (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
        8 + (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/2 - (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]]*dot[v[1], v[2]])/8 + 
       (9*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
        8 - (13*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[1], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]])/2 + (15*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/8 - 
       (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/
        4 + 3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]] + (3*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 - 
       (5*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/
        4 + (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/
        2 - (5*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]])/4 - (5*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/4 + 
       (3*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/
        4 + (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]]*
         dot[v[1], v[2]])/8 + (dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
       (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[2]])/16 + (5*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], a[2, 0]]*dot[v[1], v[2]])/8 - 
       (15*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]])/32 + (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
       (5*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        16 + (5*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/16 + (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
       (21*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/4 + (5*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
       (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
        4 + (5*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/16 + (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
       (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[1], v[2]]^2)/8 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]]^2)/2 - 4*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
        dot[v[1], v[2]]^2 + (17*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]]^2)/8 + (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[2]]^2)/2 - (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]]^2)/8 + (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]]^2)/2 - (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]]^2)/8 - (15*dot[n12, s[1]]^2*dot[n12, v[1]]^3*
         dot[v[2], a[2, 0]])/32 - (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[v[2], a[2, 0]])/8 - 
       (27*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*
         dot[v[2], a[2, 0]])/16 + (9*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 + 
       (21*dot[n12, v[1]]*dot[s[1], v[1]]^2*dot[v[2], a[2, 0]])/16 - 
       (3*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[2], a[2, 0]])/4 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/
        4 - (3*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[2], a[2, 0]])/2 + (21*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[v[1], v[1]]*dot[v[2], a[2, 0]])/32 + 
       (9*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/
        8 + (5*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]*dot[v[2], a[2, 0]])/4 - 
       (3*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/
        4 + (dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], a[2, 0]])/2 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]^2*dot[v[2], v[2]])/32 + 
       (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[2], v[2]])/32 + (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
       (45*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[v[2], v[2]])/32 + (45*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
       (39*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[v[2], v[2]])/32 + (15*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[v[2], v[2]])/16 + 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[1, 0]]*dot[v[2], v[2]])/16 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/
        16 - (87*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/4 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 - (11*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/16 + 
       (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 - (13*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/16 - (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/8 - 
       (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 - 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[s[1], v[2]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/8 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/4 + 
       (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        8 + (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/8 + 
       (5*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        16 - (5*dot[n12, a[1, 0]]*dot[s[1], v[2]]^2*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/4 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
       (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/
        2 - (7*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/8 - (dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4 + 
       (dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/
        4 + (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/16 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 - 
       (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
        4 + (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/4 - (dot[n12, v[1]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 - 
       (9*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
        8 - (21*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
         dot[v[2], v[2]])/32 + (9*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
        16 - (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
         dot[v[2], v[2]])/16 + (5*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 - 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/
        32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[v[1], v[1]]*
         dot[v[2], v[2]])/32 - (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
       (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (3*dot[n12, s[1]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        16 - (5*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/8 + (43*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        8 - (7*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
       (7*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        16 + (15*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[1], v[2]]*
         dot[v[2], v[2]])/32 + (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (7*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
       (21*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/8 - (5*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
       (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        4 + (dot[n12, sa[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
       (dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        4 + (21*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[v[2], a[2, 0]]*
         dot[v[2], v[2]])/8 - (7*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[2], a[2, 0]]*dot[v[2], v[2]])/4 - 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[v[2], v[2]]^2)/32 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]]^2)/
        8 - (21*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[2], v[2]]^2)/16 + (dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]]^2)/16 + (dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]]^2)/8 + (17*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]]^2)/16 + (dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]]^2)/4 - (5*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]]^2)/16 + (dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]]^2)/4 - (5*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]]^2)/16 - (15*dot[n12, a[2, 0]]*dot[n12, v[1]]^4*
         s2[1])/16 + (75*dot[n12, a[2, 0]]*dot[n12, v[1]]^3*dot[n12, v[2]]*
         s2[1])/32 + (75*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         s2[1])/16 - (75*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
         s2[1])/32 + (33*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         s2[1])/8 - (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*
         s2[1])/32 - (15*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
         s2[1])/4 - (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[1], a[1, 0]]*
         s2[1])/2 + (15*dot[n12, v[2]]^3*dot[v[1], a[1, 0]]*s2[1])/32 - 
       (9*dot[n12, v[1]]^3*dot[v[1], a[2, 0]]*s2[1])/4 + 
       (99*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]]*s2[1])/32 + 
       (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[v[1], v[1]]*s2[1])/32 - 
       3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
        s2[1] - (45*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*s2[1])/32 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
         dot[v[1], v[1]]*s2[1])/32 - (39*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[v[1], v[1]]*s2[1])/16 + (dot[n12, v[1]]*dot[v[1], a[1, 0]]*
         dot[v[1], v[1]]*s2[1])/2 + (35*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
         dot[v[1], v[1]]*s2[1])/8 + (37*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]]*s2[1])/16 - (33*dot[n12, v[2]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]]*s2[1])/32 + (dot[n12, a[1, 0]]*dot[v[1], v[1]]^2*
         s2[1])/4 + (3*dot[n12, a[2, 0]]*dot[v[1], v[1]]^2*s2[1])/32 + 
       (27*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[v[1], v[2]]*s2[1])/32 + 
       (21*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
         s2[1])/4 - (27*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[v[1], v[2]]*
         s2[1])/32 - (7*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[v[1], v[2]]*
         s2[1])/4 + (9*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[1], v[2]]*
         s2[1])/16 + (dot[n12, v[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]]*
         s2[1])/2 - 3*dot[n12, v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]]*
        s2[1] - (41*dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]]*s2[1])/
        16 - (9*dot[n12, a[2, 0]]*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/32 - 
       (11*dot[n12, a[1, 0]]*dot[v[1], v[2]]^2*s2[1])/8 + 
       (57*dot[n12, v[1]]^3*dot[v[2], a[2, 0]]*s2[1])/32 - 
       (27*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]]*s2[1])/8 - 
       (53*dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]]*s2[1])/32 + 
       (9*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]]*s2[1])/8 + 
       (5*dot[n12, v[1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]]*s2[1])/4 - 
       (15*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[v[2], v[2]]*s2[1])/16 - 
       (27*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[v[2], v[2]]*s2[1])/32 - 
       (75*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]*
         s2[1])/32 + (27*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[v[2], v[2]]*
         s2[1])/32 + (9*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]]*
         s2[1])/32 - (17*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]]*
         s2[1])/16 + (53*dot[n12, v[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]]*
         s2[1])/32 + (dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]]*
         s2[1])/16 + (9*dot[n12, a[1, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]]*
         s2[1])/32 + (9*dot[n12, a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]]*
         s2[1])/32 + (17*dot[n12, a[1, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]]*
         s2[1])/32 + (7*dot[n12, v[1]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]]*
         s2[1])/8 + (7*dot[n12, a[1, 0]]*dot[v[2], v[2]]^2*s2[1])/32)/r12^2 + 
     ((315*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/32 + 
       (105*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*dot[s[1], v[1]])/
        16 - (105*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3*
         dot[s[1], v[1]])/16 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
         dot[s[1], v[1]]^2)/16 - (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[s[1], v[1]]^2)/16 + (15*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[s[1], v[1]]^2)/16 - (105*dot[n12, s[1]]*dot[n12, v[1]]^3*
         dot[n12, v[2]]^2*dot[s[1], v[2]])/16 - 
       (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/
        8 + (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]])/16 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
         dot[s[1], v[2]]^2)/16 - (315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[n12, v[2]]^2*dot[v[1], v[1]])/32 - 
       (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/
        32 - (105*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 
       (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 + (15*dot[n12, s[1]]*dot[n12, v[2]]^3*
         dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*dot[v[1], v[1]])/4 + 
       (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[1], v[1]])/
        16 + (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/8 + 
       (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
         dot[v[1], v[1]])/16 + (21*dot[n12, v[1]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 - 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]])/8 - (9*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 - 
       (9*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*dot[v[1], v[1]])/16 - 
       (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2*dot[v[1], v[1]])/
        16 + (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]^2)/32 + (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[1]]^2)/32 + (33*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[1], v[1]]^2)/16 - 
       (7*dot[s[1], v[1]]^2*dot[v[1], v[1]]^2)/16 - 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/
        16 - (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]^2)/8 + (3*dot[s[1], v[2]]^2*dot[v[1], v[1]]^2)/16 - 
       (33*dot[n12, s[1]]^2*dot[v[1], v[1]]^3)/32 + 
       (525*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[2]])/32 + (75*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
       (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 + (15*dot[n12, v[1]]^2*dot[s[1], v[1]]^2*
         dot[v[1], v[2]])/16 - (15*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]^2*dot[v[1], v[2]])/4 + 
       (15*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[1], v[2]])/16 - 
       (75*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/8 - (15*dot[n12, v[1]]^2*dot[s[1], v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[2]])/8 + 
       (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]])/4 + (15*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*
         dot[v[1], v[2]])/16 - (15*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
       (75*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/
        32 - (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
       (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/8 + (5*dot[s[1], v[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]])/16 + (3*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
       (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[1], v[2]])/8 + (3*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
       (5*dot[s[1], v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
       (51*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[1], v[2]])/32 - 
       (75*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2)/
        16 - (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[1], v[2]]^2)/8 + (15*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]]^2)/8 + 
       (5*dot[s[1], v[1]]^2*dot[v[1], v[2]]^2)/8 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/
        8 - (5*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/8 - 
       (9*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/16 - 
       (3*dot[n12, s[1]]^2*dot[v[1], v[2]]^3)/16 - 
       (105*dot[n12, s[1]]^2*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[2], v[2]])/
        32 - (315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[v[2], v[2]])/32 - (15*dot[n12, s[1]]*dot[n12, v[1]]^3*
         dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
       (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/16 + (45*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
       (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]^2*dot[v[2], v[2]])/
        16 - (9*dot[n12, v[2]]^2*dot[s[1], v[1]]^2*dot[v[2], v[2]])/16 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], v[2]]*dot[v[2], v[2]])/
        16 + (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        16 - (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/4 - (9*dot[n12, v[1]]^2*dot[s[1], v[2]]^2*
         dot[v[2], v[2]])/16 + (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], v[1]]*dot[v[2], v[2]])/32 + 
       (75*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/32 + (45*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[1]]*dot[v[2], v[2]])/32 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (dot[s[1], v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
       (dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[s[1], v[2]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]^2*dot[v[2], v[2]])/4 - 
       (75*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/
        32 - (15*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
       (dot[s[1], v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]])/4 - (dot[s[1], v[1]]*dot[s[1], v[2]]*
         dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
       (57*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        32 - (9*dot[n12, s[1]]^2*dot[v[1], v[2]]^2*dot[v[2], v[2]])/16 + 
       (45*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/32 + 
       (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/
        32 + (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]]^2)/16 - (21*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[2], v[2]]^2)/16 - 
       (dot[s[1], v[1]]^2*dot[v[2], v[2]]^2)/4 - 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2)/
        16 + (7*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2)/16 - 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/4 + 
       (51*dot[n12, s[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/32 - 
       (33*dot[n12, s[1]]^2*dot[v[2], v[2]]^3)/32 - 
       (105*dot[n12, v[1]]^4*dot[n12, v[2]]^2*s2[1])/16 + 
       (175*dot[n12, v[1]]^3*dot[n12, v[2]]^3*s2[1])/32 + 
       (45*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/8 + 
       (45*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]]*s2[1])/32 - 
       (75*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]]*s2[1])/32 - 
       (21*dot[n12, v[1]]^2*dot[v[1], v[1]]^2*s2[1])/16 - 
       (87*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]^2*s2[1])/32 + 
       (9*dot[n12, v[2]]^2*dot[v[1], v[1]]^2*s2[1])/32 + 
       (25*dot[v[1], v[1]]^3*s2[1])/32 - (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
         dot[v[1], v[2]]*s2[1])/2 + (135*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[v[1], v[2]]*s2[1])/32 - (3*dot[n12, v[1]]^2*dot[v[1], v[1]]*
         dot[v[1], v[2]]*s2[1])/8 + (51*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/8 - 
       (27*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]]*s2[1])/32 - 
       (27*dot[v[1], v[1]]^2*dot[v[1], v[2]]*s2[1])/32 + 
       (15*dot[n12, v[1]]^2*dot[v[1], v[2]]^2*s2[1])/4 - 
       (75*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2*s2[1])/16 - 
       (13*dot[v[1], v[1]]*dot[v[1], v[2]]^2*s2[1])/16 + 
       (11*dot[v[1], v[2]]^3*s2[1])/16 + (15*dot[n12, v[1]]^4*dot[v[2], v[2]]*
         s2[1])/16 + (105*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[2], v[2]]*
         s2[1])/32 - (135*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]]*
         s2[1])/32 - (21*dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]]*
         s2[1])/32 - (57*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
         dot[v[2], v[2]]*s2[1])/32 + (27*dot[n12, v[2]]^2*dot[v[1], v[1]]*
         dot[v[2], v[2]]*s2[1])/32 + (3*dot[v[1], v[1]]^2*dot[v[2], v[2]]*
         s2[1])/16 - (39*dot[n12, v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]]*
         s2[1])/32 + (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
         dot[v[2], v[2]]*s2[1])/8 - (5*dot[v[1], v[1]]*dot[v[1], v[2]]*
         dot[v[2], v[2]]*s2[1])/32 + (7*dot[v[1], v[2]]^2*dot[v[2], v[2]]*
         s2[1])/16 - (15*dot[n12, v[1]]^2*dot[v[2], v[2]]^2*s2[1])/32 + 
       (21*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]^2*s2[1])/32 + 
       (5*dot[v[1], v[1]]*dot[v[2], v[2]]^2*s2[1])/16 - 
       (31*dot[v[1], v[2]]*dot[v[2], v[2]]^2*s2[1])/32 + 
       (11*dot[v[2], v[2]]^3*s2[1])/32)/r12^3 - 
     (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 1])/4 + 
     (dot[n12, a[1, 1]]*dot[n12, v[2]]^2*s2a[1, 1])/4 + 
     (3*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*s2a[1, 1])/2 + 
     (dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*s2a[1, 1])/4 - 
     (dot[n12, v[2]]*dot[a[1, 1], v[2]]*s2a[1, 1])/2 + 
     (dot[n12, a[2, 0]]*dot[v[1], a[1, 0]]*s2a[1, 1])/4 + 
     (3*dot[n12, v[2]]*dot[v[1], a[1, 1]]*s2a[1, 1])/2 + 
     (dot[n12, a[1, 0]]*dot[v[1], a[2, 0]]*s2a[1, 1])/4 + 
     (3*dot[n12, a[1, 0]]*dot[v[2], a[2, 0]]*s2a[1, 1])/2 - 
     (dot[n12, a[1, 1]]*dot[v[2], v[2]]*s2a[1, 1])/4 + 
     (dot[n12, a[2, 0]]*dot[n12, v[1]]^2*s2a[1, 2])/8 + 
     (3*dot[n12, v[2]]*dot[v[1], a[1, 0]]*s2a[1, 2])/2 - 
     (dot[n12, v[1]]*dot[v[1], a[2, 0]]*s2a[1, 2])/4 - 
     (dot[n12, a[2, 0]]*dot[v[1], v[1]]*s2a[1, 2])/8 - 
     (3*dot[n12, v[1]]*dot[v[2], a[2, 0]]*s2a[1, 2])/2 + 
     ((5*dot[n12, a[2, 1]]*dot[n12, s[1]]^2*dot[n12, v[1]]^3)/32 - 
       (45*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[n12, v[2]])/32 - 
       (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]])/16 + 
       (5*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[2]]^3)/32 + 
       (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]^3)/16 + (15*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*
         dot[n12, v[2]]^3)/16 + (15*dot[n12, s[1]]*dot[n12, sa[1, 2]]*
         dot[n12, v[1]]*dot[n12, v[2]]^3)/16 - 
       (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]])/16 - 
       (87*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[a[1, 0], a[2, 0]])/32 - (39*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[a[1, 0], v[2]])/32 + 
       (39*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[a[1, 0], v[2]])/16 + (21*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
         dot[a[1, 1], v[2]])/32 - (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[a[2, 0], a[2, 0]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/16 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[s[1], a[1, 0]])/8 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*
         dot[s[1], a[1, 0]])/16 + dot[n12, s[1]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]] - dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]^2 - (9*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], a[1, 1]])/16 - 
       (dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[1], a[1, 1]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[2, 0]])/16 - (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], a[2, 0]])/16 - (dot[n12, v[1]]^2*dot[s[1], a[1, 0]]*
         dot[s[1], a[2, 0]])/2 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]])/16 - 
       (dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[1], a[2, 1]])/16 + 
       (27*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]])/16 + (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], sa[1, 1]])/4 - 
       (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^3*dot[s[1], sa[1, 1]])/16 - 
       (11*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], sa[1, 1]])/2 - (7*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*
         dot[s[1], sa[1, 1]])/16 + (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[s[1], sa[1, 2]])/8 - (33*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[s[1], sa[1, 2]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/16 - 
       (3*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/
        16 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[1], v[1]])/16 + 
       (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]])/8 + (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[1]])/16 - 
       (9*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/
        16 - (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/16 - 
       (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*
         dot[s[1], v[1]])/16 + (29*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]])/16 + 
       (13*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]])/16 + dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[1], v[1]] + (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[a[1, 1], v[2]]*dot[s[1], v[1]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]]*
         dot[s[1], v[1]])/4 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], a[1, 0]]*dot[s[1], v[1]])/16 - 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[1], v[1]])/
        2 - (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[1]])/16 + (dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[1]])/2 - dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 1]]*dot[s[1], v[1]] + 
       (dot[n12, v[2]]^2*dot[s[1], a[1, 1]]*dot[s[1], v[1]])/8 - 
       (5*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[1]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[s[1], a[2, 0]]*dot[s[1], v[1]])/16 + 
       (3*dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]]*dot[s[1], v[1]])/16 + 
       (dot[n12, v[1]]^2*dot[s[1], a[2, 1]]*dot[s[1], v[1]])/16 + 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], v[1]]^2)/16 + 
       (dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]^2)/16 + 
       (dot[a[1, 0], a[1, 0]]*dot[s[1], v[1]]^2)/2 + 
       (21*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]]^2)/16 - 
       (3*dot[a[2, 0], a[2, 0]]*dot[s[1], v[1]]^2)/8 + 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[s[1], v[2]])/16 - 
       (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/
        16 + (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]])/16 + (15*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2*dot[s[1], v[2]])/16 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]])/
        4 + (13*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*
         dot[s[1], v[2]])/16 - (dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[s[1], v[2]])/8 + 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], v[2]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[s[1], v[2]])/16 + dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[s[1], v[2]] + (7*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 1]]*dot[s[1], v[2]])/8 + 
       (dot[n12, v[2]]^2*dot[s[1], a[1, 1]]*dot[s[1], v[2]])/16 + 
       (13*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
         dot[s[1], v[2]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
         dot[s[1], v[1]]*dot[s[1], v[2]])/16 + 
       (3*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/
        8 - (13*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]]*dot[s[1], v[2]])/16 + 
       (dot[a[1, 1], v[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/8 - 
       (7*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], v[2]]^2)/16 - 
       (3*dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]]^2)/8 - 
       (dot[a[1, 1], v[2]]*dot[s[1], v[2]]^2)/16 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], a[1, 0]])/8 - (3*dot[n12, s[1]]*dot[n12, v[2]]^3*
         dot[sa[1, 1], a[1, 0]])/16 - 2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]] + 
       (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]])/8 + 
       (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], a[1, 0]])/4 - (dot[n12, v[2]]^2*dot[s[1], v[2]]*
         dot[sa[1, 1], a[1, 0]])/16 - (15*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/16 - 
       (dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]])/2 + 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], a[2, 0]])/8 + (9*dot[n12, v[1]]^2*dot[s[1], v[2]]*
         dot[sa[1, 1], a[2, 0]])/16 + (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
         dot[sa[1, 1], sa[1, 1]])/8 - (33*dot[n12, v[1]]*dot[n12, v[2]]^3*
         dot[sa[1, 1], sa[1, 1]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/8 - 
       (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[1]])/8 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*
         dot[sa[1, 1], v[1]])/8 + dot[n12, s[1]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[sa[1, 1], v[1]] - 2*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]] + 
       (3*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]])/8 - 
       (dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]])/2 + 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[sa[1, 1], v[1]])/8 - (dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[sa[1, 1], v[1]])/2 - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[1]])/8 + (dot[a[1, 0], v[2]]*dot[s[1], v[1]]*
         dot[sa[1, 1], v[1]])/2 + (dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[sa[1, 1], v[1]])/8 + dot[n12, a[1, 0]]*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 1], v[1]] - 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]^2 + 
       (3*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]^2)/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[sa[1, 1], v[2]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/16 + 
       (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[2]])/8 - (dot[n12, s[1]]*dot[n12, v[2]]*
         dot[a[1, 0], v[2]]*dot[sa[1, 1], v[2]])/8 + 
       (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[sa[1, 1], v[2]])/4 - (dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
         dot[sa[1, 1], v[2]])/16 + (9*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
         dot[sa[1, 1], v[2]])/16 + (dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[sa[1, 1], v[2]])/8 + dot[n12, a[1, 0]]*
        dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 1], v[2]] - 
       (13*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]])/8 - (3*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*
         dot[sa[1, 1], v[2]])/8 + (7*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/4 - 
       (5*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]])/8 - 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]^2)/8 - 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[1]])/
        16 - (3*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[sa[1, 2], v[1]])/16 - 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[1, 2], v[1]] + 
       (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[sa[1, 2], v[1]])/8 + 
       (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/
        8 - (5*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[sa[1, 2], v[1]])/16 + 
       (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
         dot[sa[1, 2], v[2]])/16 + (7*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/8 - 
       (5*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[sa[1, 2], v[2]])/16 - 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[1, 2], v[2]])/
        8 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[v[1], a[1, 0]])/8 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[n12, v[2]]*dot[v[1], a[1, 0]])/32 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[v[1], a[1, 0]])/4 + (dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 0]]*dot[v[1], a[1, 0]])/4 - 
       (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[v[1], a[1, 0]])/16 + 4*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] + dot[n12, v[2]]^2*
        dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]] - 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]])/16 + 2*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*
        dot[v[1], a[1, 0]] + (dot[s[1], a[2, 0]]*dot[s[1], v[1]]*
         dot[v[1], a[1, 0]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[s[1], v[2]]*dot[v[1], a[1, 0]])/16 - 
       (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/
        2 - (13*dot[s[1], a[2, 0]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/16 + 
       2*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[1, 0]] - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], a[1, 0]])/
        2 - (3*dot[s[1], v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], a[1, 0]])/2 - 
       (9*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[v[1], a[1, 1]])/16 + 
       (dot[s[1], v[1]]^2*dot[v[1], a[1, 1]])/2 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 1]])/4 - 
       (3*dot[s[1], v[2]]^2*dot[v[1], a[1, 1]])/8 - 
       (39*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[1], a[2, 0]])/32 - (39*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]^2*dot[a[1, 0], v[2]]*dot[v[1], a[2, 0]])/32 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], a[2, 0]])/2 + (13*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[1], a[2, 0]])/16 + 4*dot[n12, v[1]]^2*
        dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]] - 
       (41*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], a[2, 0]])/8 - (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[s[1], v[1]]*dot[v[1], a[2, 0]])/16 - 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[1], a[2, 0]])/2 + (13*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], a[2, 0]])/8 + 
       (37*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/16 + 
       (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[1], a[2, 0]])/16 + (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], a[2, 0]])/8 - 
       (13*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/16 - 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], a[2, 0]])/2 + (13*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/8 + 3*dot[s[1], v[1]]*
        dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]] - 
       (9*dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/8 + 
       (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], a[2, 0]])/8 - (9*dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], a[2, 0]])/8 + (5*dot[n12, s[1]]^2*dot[v[1], a[1, 0]]*
         dot[v[1], a[2, 0]])/8 + (21*dot[n12, s[1]]^2*dot[n12, v[1]]^2*
         dot[v[1], a[2, 1]])/32 - (7*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[1], a[2, 1]])/8 + 
       (7*dot[s[1], v[1]]^2*dot[v[1], a[2, 1]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[1]])/32 - (3*dot[n12, a[2, 1]]*dot[n12, s[1]]^2*
         dot[n12, v[1]]*dot[v[1], v[1]])/32 + 
       (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[v[1], v[1]])/8 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/16 - 
       (9*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/
        16 + (13*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[1], v[1]])/32 + 
       (3*dot[n12, s[1]]^2*dot[a[2, 0], a[2, 0]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[1]])/16 + (dot[s[1], a[1, 0]]^2*dot[v[1], v[1]])/2 - 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[1]])/16 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 0]]*dot[v[1], v[1]])/8 + 
       (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[1]])/16 + (11*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[1]])/16 + (dot[n12, s[1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 1]]*dot[v[1], v[1]])/16 + 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/
        8 + (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[1]])/2 - (9*dot[n12, a[2, 0]]*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/16 - 
       (dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[1]])/2 + 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], v[1]] + 
       (dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*dot[v[1], v[1]])/16 + 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
        16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/8 + (dot[s[1], a[1, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/2 - (dot[s[1], a[2, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[1]])/16 + (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]])/16 - 
       (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
        8 + dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], v[1]] + 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/
        8 + (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[1]])/16 + (3*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[1]])/8 - (9*dot[s[1], v[2]]*dot[sa[1, 1], a[2, 0]]*
         dot[v[1], v[1]])/16 + dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]] + 
       (dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]])/8 + dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[1]] + (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]])/8 + (dot[sa[1, 1], v[1]]^2*dot[v[1], v[1]])/2 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/
        16 - (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/4 - (9*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[1]])/16 - (3*dot[sa[1, 1], v[2]]^2*dot[v[1], v[1]])/8 + 
       (dot[s[1], v[1]]*dot[sa[1, 2], v[1]]*dot[v[1], v[1]])/2 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/
        8 - (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/8 - 
       4*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*dot[v[1], v[1]] + 
       (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/8 - (25*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[1]])/8 - (7*dot[n12, s[1]]^2*dot[v[1], a[2, 1]]*
         dot[v[1], v[1]])/32 - (dot[s[1], sa[1, 2]]*dot[v[1], v[1]]^2)/2 - 
       (dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]^2)/2 - 
       (15*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[1], v[2]])/32 - (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/8 + 
       (15*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/16 + 
       (15*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*
         dot[v[1], v[2]])/16 + (5*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*
         dot[v[1], v[2]])/32 + (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[s[1], a[1, 0]]*dot[v[1], v[2]])/16 + 
       (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]])/4 + dot[s[1], a[1, 0]]^2*dot[v[1], v[2]] + 
       (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[v[1], v[2]])/
        8 + (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], a[2, 0]]*
         dot[v[1], v[2]])/16 + (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], a[2, 0]]*dot[v[1], v[2]])/8 - 
       (5*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/16 - 
       (17*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[1], v[2]])/8 - (11*dot[n12, a[1, 0]]*dot[n12, v[2]]*
         dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 + 
       (3*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*dot[v[1], v[2]])/2 - 
       (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/
        2 + (25*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*dot[v[1], v[2]])/16 + 
       (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[2]])/8 + (7*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[2]])/8 + dot[s[1], a[1, 1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]] - (5*dot[n12, sa[1, 2]]*
         dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/8 - 
       (3*dot[s[1], a[1, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/8 + 
       (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[1], v[2]])/4 + 2*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[1], v[2]] - (3*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[1], v[2]])/4 + (5*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/8 - 
       (5*dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/8 - 
       (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*
         dot[v[1], v[2]])/2 + (25*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*
         dot[v[1], v[2]])/16 + (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/8 + 
       (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]])/4 + 2*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]] - (5*dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]])/8 + dot[sa[1, 1], v[1]]^2*dot[v[1], v[2]] - 
       (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]])/4 - (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]])/4 - (3*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[1], v[2]])/4 - (3*dot[sa[1, 1], v[2]]^2*dot[v[1], v[2]])/8 + 
       (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]])/
        8 + dot[s[1], v[1]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]] - 
       (3*dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]])/8 - 
       (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/
        8 - (3*dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/8 - 
       (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/8 - 
       4*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]] + 
       (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[2]])/8 + (33*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*
         dot[v[1], v[2]])/8 - dot[s[1], sa[1, 2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]] - dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]] + (3*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]^2)/4 + 
       (3*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]^2)/4 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[1]]*
         dot[v[2], a[2, 0]])/32 + (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[v[2], a[2, 0]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[n12, v[2]]*
         dot[v[2], a[2, 0]])/8 + (9*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 + 
       (5*dot[n12, s[1]]^2*dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]])/8 + 
       (17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[2], a[2, 0]])/4 - 
       (49*dot[n12, v[1]]^2*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]])/16 + 
       (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], a[2, 0]])/2 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[s[1], v[1]]*dot[v[2], a[2, 0]])/16 + 
       (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[v[2], a[2, 0]])/8 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[2], a[2, 0]])/2 - 
       (29*dot[s[1], a[1, 0]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[1], v[2]]*
         dot[v[2], a[2, 0]])/4 - (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[2], a[2, 0]])/2 + 
       (3*dot[s[1], a[1, 0]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/4 + 
       (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], a[2, 0]])/8 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/2 - 
       (17*dot[s[1], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 + 
       (dot[s[1], v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/2 - 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/
        2 + (dot[s[1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/2 - 
       (11*dot[n12, s[1]]^2*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/32 - 
       (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/16 + (45*dot[s[1], sa[1, 1]]*dot[v[1], v[1]]*
         dot[v[2], a[2, 0]])/16 + (dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 - 
       (dot[s[1], sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 - 
       (9*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[v[2], a[2, 1]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 1]])/
        4 - (3*dot[s[1], v[1]]^2*dot[v[2], a[2, 1]])/8 + 
       (3*dot[n12, s[1]]^2*dot[v[1], v[1]]*dot[v[2], a[2, 1]])/16 + 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*
         dot[v[2], v[2]])/32 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/8 - 
       (3*dot[n12, a[1, 1]]*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[v[2], v[2]])/
        32 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, sa[1, 1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/
        16 - (9*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[2], v[2]])/16 - 
       (9*dot[n12, sa[1, 1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/16 - 
       (9*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/
        16 + (3*dot[n12, s[1]]^2*dot[a[1, 0], a[1, 0]]*dot[v[2], v[2]])/16 + 
       (13*dot[n12, s[1]]^2*dot[a[1, 0], a[2, 0]]*dot[v[2], v[2]])/32 - 
       (13*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]]*
         dot[v[2], v[2]])/16 - (7*dot[n12, s[1]]^2*dot[a[1, 1], v[2]]*
         dot[v[2], v[2]])/32 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[s[1], a[1, 0]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
         dot[v[2], v[2]])/8 - (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[s[1], a[1, 0]]*dot[v[2], v[2]])/16 - 
       (dot[s[1], a[1, 0]]^2*dot[v[2], v[2]])/2 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], a[1, 1]]*dot[v[2], v[2]])/
        16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*
         dot[v[2], v[2]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[s[1], a[2, 0]]*dot[v[2], v[2]])/16 + 
       (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/
        8 + (3*dot[s[1], a[1, 0]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/4 + (dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[s[1], sa[1, 1]]*dot[v[2], v[2]])/8 + 
       (9*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/16 + (7*dot[a[1, 0], v[2]]*dot[s[1], sa[1, 1]]*
         dot[v[2], v[2]])/16 - (3*dot[n12, v[1]]^2*dot[s[1], sa[1, 2]]*
         dot[v[2], v[2]])/8 + (57*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/16 + 
       (7*dot[n12, v[2]]^2*dot[s[1], sa[1, 2]]*dot[v[2], v[2]])/16 - 
       (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
         dot[v[2], v[2]])/8 + (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
       (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
        16 - (5*dot[s[1], a[1, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
       (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        16 - (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
         dot[v[2], v[2]])/16 - (5*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[2], v[2]])/16 - 
       (dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
        8 + (3*dot[s[1], a[1, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]]*
         dot[v[2], v[2]])/8 - (5*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/16 - 
       (11*dot[s[1], v[1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/8 + 
       (9*dot[s[1], v[2]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/16 + 
       (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/
        8 - (dot[s[1], v[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/8 - 
       (3*dot[n12, v[1]]^2*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]])/8 + 
       (57*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 1]]*
         dot[v[2], v[2]])/16 + (7*dot[n12, v[2]]^2*dot[sa[1, 1], sa[1, 1]]*
         dot[v[2], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
         dot[v[2], v[2]])/8 - (dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
       (11*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
       (dot[s[1], a[2, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
       (7*dot[sa[1, 1], v[1]]^2*dot[v[2], v[2]])/8 - 
       (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
        16 - (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
         dot[v[2], v[2]])/8 - (dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 + 
       (9*dot[s[1], a[1, 0]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/16 + 
       (9*dot[sa[1, 1], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/8 - 
       (3*dot[sa[1, 1], v[2]]^2*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/
        16 - (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*
         dot[v[2], v[2]])/16 - (7*dot[s[1], v[1]]*dot[sa[1, 2], v[1]]*
         dot[v[2], v[2]])/8 + (9*dot[s[1], v[2]]*dot[sa[1, 2], v[1]]*
         dot[v[2], v[2]])/16 - (5*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 - 
       (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/
        8 + (9*dot[s[1], v[1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 - 
       (3*dot[s[1], v[2]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]]*
         dot[v[2], v[2]])/4 - 3*dot[s[1], sa[1, 1]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]] + (3*dot[n12, s[1]]^2*dot[v[1], a[1, 1]]*
         dot[v[2], v[2]])/16 + (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
         dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 + 
       (7*dot[s[1], sa[1, 1]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 + 
       (3*dot[n12, sa[1, 1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
        16 - (9*dot[s[1], sa[1, 2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (9*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
       (5*dot[n12, sa[1, 1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
       (5*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
        16 - (49*dot[s[1], sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
       (49*dot[sa[1, 1], sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
       (7*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]]*
         dot[v[2], v[2]])/4 - (7*dot[s[1], sa[1, 1]]*dot[v[2], a[2, 0]]*
         dot[v[2], v[2]])/4 + (3*dot[n12, sa[1, 1]]^2*dot[v[2], v[2]]^2)/16 + 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]]^2)/16 - 
       (23*dot[s[1], sa[1, 2]]*dot[v[2], v[2]]^2)/16 - 
       (23*dot[sa[1, 1], sa[1, 1]]*dot[v[2], v[2]]^2)/16 + 
       (15*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*s2[1])/16 + 
       (5*dot[n12, a[2, 1]]*dot[n12, v[1]]^3*s2[1])/32 - 
       (45*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         s2[1])/32 - (3*dot[n12, a[1, 0]]^2*dot[n12, v[2]]^2*s2[1])/8 - 
       (3*dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*s2[1])/8 + 
       (5*dot[n12, a[1, 1]]*dot[n12, v[2]]^3*s2[1])/32 + 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*s2[1])/2 + 
       (9*dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]]*s2[1])/16 + 
       (27*dot[n12, v[1]]^2*dot[a[1, 0], a[2, 0]]*s2[1])/16 - 
       (49*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*s2[1])/32 - 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*s2[1])/32 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*s2[1])/2 - 
       (dot[a[1, 0], v[2]]^2*s2[1])/4 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[a[1, 1], v[2]]*s2[1])/4 - (13*dot[n12, v[2]]^2*
         dot[a[1, 1], v[2]]*s2[1])/32 - (9*dot[n12, v[1]]^2*
         dot[a[2, 0], a[2, 0]]*s2[1])/16 - (dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[v[1], a[1, 0]]*s2[1])/2 + dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[v[1], a[1, 0]]*s2[1] + (15*dot[n12, a[2, 0]]*dot[n12, v[2]]*
         dot[v[1], a[1, 0]]*s2[1])/32 - dot[a[1, 0], v[2]]*dot[v[1], a[1, 0]]*
        s2[1] + dot[v[1], a[1, 0]]^2*s2[1] + (dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], a[1, 1]]*s2[1])/2 + (9*dot[n12, v[2]]^2*dot[v[1], a[1, 1]]*
         s2[1])/16 + (19*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
         s2[1])/8 - (33*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[1], a[2, 0]]*
         s2[1])/32 + (17*dot[a[1, 0], v[2]]*dot[v[1], a[2, 0]]*s2[1])/32 - 
       (3*dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]]*s2[1])/2 + 
       (19*dot[n12, v[1]]^2*dot[v[1], a[2, 1]]*s2[1])/32 - 
       (dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[1]]*s2[1])/32 - 
       (5*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[v[1], v[1]]*s2[1])/32 + 
       (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2[1])/4 + 
       (dot[a[1, 0], a[1, 0]]*dot[v[1], v[1]]*s2[1])/2 - 
       (47*dot[a[1, 0], a[2, 0]]*dot[v[1], v[1]]*s2[1])/32 - 
       (dot[a[1, 1], v[2]]*dot[v[1], v[1]]*s2[1])/4 + 
       (9*dot[a[2, 0], a[2, 0]]*dot[v[1], v[1]]*s2[1])/16 + 
       (dot[v[1], a[1, 1]]*dot[v[1], v[1]]*s2[1])/2 - 
       (19*dot[v[1], a[2, 1]]*dot[v[1], v[1]]*s2[1])/32 - 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[2]]*s2[1])/32 - 
       (3*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2[1])/4 - 
       (dot[a[1, 0], a[1, 0]]*dot[v[1], v[2]]*s2[1])/2 + 
       (41*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]]*s2[1])/32 - 
       (dot[a[1, 1], v[2]]*dot[v[1], v[2]]*s2[1])/4 - 
       (dot[v[1], a[1, 1]]*dot[v[1], v[2]]*s2[1])/2 - 
       (65*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[v[2], a[2, 0]]*s2[1])/32 + 
       (9*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[2], a[2, 0]]*s2[1])/8 - 
       (dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]]*s2[1])/8 + 
       (57*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]]*s2[1])/32 - 
       (9*dot[n12, v[1]]^2*dot[v[2], a[2, 1]]*s2[1])/16 + 
       (9*dot[v[1], v[1]]*dot[v[2], a[2, 1]]*s2[1])/16 + 
       (dot[n12, a[1, 0]]^2*dot[v[2], v[2]]*s2[1])/8 + 
       (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[v[2], v[2]]*s2[1])/32 + 
       (dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]]*s2[1])/8 + 
       (11*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]]*s2[1])/32 + 
       (7*dot[a[1, 0], a[1, 0]]*dot[v[2], v[2]]*s2[1])/16 + 
       (7*dot[a[1, 0], a[2, 0]]*dot[v[2], v[2]]*s2[1])/32 - 
       (3*dot[a[1, 1], v[2]]*dot[v[2], v[2]]*s2[1])/32 + 
       (7*dot[v[1], a[1, 1]]*dot[v[2], v[2]]*s2[1])/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 1])/4 + 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*s2a[1, 1])/2 - 
       dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], a[1, 0]]*s2a[1, 1] + 
       (dot[n12, v[2]]^2*dot[v[1], a[1, 0]]*s2a[1, 1])/4 + 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2a[1, 1])/4 - 
       (dot[a[1, 0], v[2]]*dot[v[1], v[1]]*s2a[1, 1])/4 + 
       3*dot[v[1], a[1, 0]]*dot[v[1], v[1]]*s2a[1, 1] + 
       (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]]*s2a[1, 1])/2 - 
       (dot[a[1, 0], v[2]]*dot[v[1], v[2]]*s2a[1, 1])/2 + 
       dot[v[1], a[1, 0]]*dot[v[1], v[2]]*s2a[1, 1] + 
       (dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[v[2], v[2]]*s2a[1, 1])/4 + 
       (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 1])/4 - 
       (3*dot[a[1, 0], v[2]]*dot[v[2], v[2]]*s2a[1, 1])/4 + 
       (11*dot[v[1], a[1, 0]]*dot[v[2], v[2]]*s2a[1, 1])/4 + 
       (3*dot[n12, v[1]]^2*dot[n12, v[2]]^2*s2a[1, 2])/8 - 
       (dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*s2a[1, 2])/4 - 
       (dot[n12, v[2]]^2*dot[v[1], v[1]]*s2a[1, 2])/8 + 
       (3*dot[v[1], v[1]]^2*s2a[1, 2])/8 - (dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[2]]*s2a[1, 2])/2 + (dot[v[1], v[1]]*dot[v[1], v[2]]*
         s2a[1, 2])/4 + (dot[v[1], v[2]]^2*s2a[1, 2])/4 - 
       (dot[n12, v[1]]^2*dot[v[2], v[2]]*s2a[1, 2])/8 - 
       (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 2])/4 + 
       (7*dot[v[1], v[1]]*dot[v[2], v[2]]*s2a[1, 2])/8 + 
       (3*dot[v[1], v[2]]*dot[v[2], v[2]]*s2a[1, 2])/4 + 
       (7*dot[v[2], v[2]]^2*s2a[1, 2])/8)/r12 - 
     (dot[n12, v[1]]*dot[n12, v[2]]^2*s2a[1, 3])/4 + 
     (dot[n12, v[2]]*dot[v[1], v[1]]*s2a[1, 3])/4 + 
     (dot[n12, v[2]]*dot[v[1], v[2]]*s2a[1, 3])/2 + 
     (dot[n12, v[1]]*dot[v[2], v[2]]*s2a[1, 3])/4 + 
     (3*dot[n12, v[2]]*dot[v[2], v[2]]*s2a[1, 3])/4 + 
     r12^2*(-(dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, sa[1, 3]])/48 + 
       (11*dot[n12, sa[1, 3]]*dot[s[1], a[2, 1]])/48 - 
       (19*dot[n12, a[2, 1]]*dot[s[1], sa[1, 3]])/48 + 
       (11*dot[n12, sa[1, 2]]*dot[sa[1, 1], a[2, 1]])/16 - 
       (19*dot[n12, a[2, 1]]*dot[sa[1, 1], sa[1, 2]])/16 + 
       (11*dot[n12, sa[1, 1]]*dot[sa[1, 2], a[2, 1]])/16 + 
       (11*dot[n12, s[1]]*dot[sa[1, 3], a[2, 1]])/48 - 
       (dot[n12, a[2, 0]]*s2a[1, 4])/8) + 
     r12*((dot[n12, a[1, 1]]*dot[n12, a[2, 1]]*dot[n12, s[1]]^2)/96 + 
       (dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*
         dot[n12, sa[1, 1]])/16 + (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]^2*
         dot[n12, v[1]])/16 + (dot[n12, a[2, 1]]*dot[n12, s[1]]*
         dot[n12, sa[1, 2]]*dot[n12, v[1]])/16 - 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*
         dot[n12, v[2]])/16 - (dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, sa[1, 3]]*dot[n12, v[2]])/16 + 
       (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 1]])/16 + 
       (23*dot[n12, s[1]]^2*dot[a[1, 1], a[2, 1]])/96 - 
       (3*dot[n12, sa[1, 1]]^2*dot[a[2, 0], a[2, 0]])/8 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[a[2, 0], a[2, 0]])/8 - 
       (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[s[1], a[1, 0]])/16 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[s[1], a[1, 0]])/8 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[1], a[1, 1]])/48 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[1], a[1, 1]])/8 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[1], a[1, 2]])/8 - 
       (7*dot[n12, sa[1, 3]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 + 
       (dot[s[1], a[1, 2]]*dot[s[1], a[2, 0]])/8 - 
       (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[1], a[2, 1]])/48 + 
       (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[1], a[2, 1]])/16 + 
       (7*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]])/16 - 
       (dot[s[1], a[1, 1]]*dot[s[1], a[2, 1]])/48 - 
       (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[s[1], sa[1, 1]])/4 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[s[1], sa[1, 1]])/16 - 
       (51*dot[a[1, 0], a[2, 1]]*dot[s[1], sa[1, 1]])/16 - 
       (3*dot[a[1, 1], a[2, 0]]*dot[s[1], sa[1, 1]])/4 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], sa[1, 2]])/4 - 
       (11*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], sa[1, 2]])/16 - 
       (3*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[1, 2]])/4 + 
       (9*dot[a[2, 0], a[2, 0]]*dot[s[1], sa[1, 2]])/8 - 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[1, 3]])/4 + 
       (19*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[1, 3]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, sa[1, 2]]*dot[s[1], v[1]])/16 + 
       (dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[s[1], v[1]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[s[1], v[2]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[sa[1, 1], a[1, 0]])/16 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[1, 1], a[1, 0]])/4 + 
       (3*dot[s[1], a[2, 1]]*dot[sa[1, 1], a[1, 0]])/16 + 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 1], a[1, 1]])/8 + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 1], a[1, 1]])/8 - 
       (21*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/16 + 
       (3*dot[s[1], a[1, 1]]*dot[sa[1, 1], a[2, 0]])/8 + 
       (3*dot[sa[1, 1], a[1, 0]]*dot[sa[1, 1], a[2, 0]])/4 + 
       (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[1, 1], a[2, 1]])/16 + 
       (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 1]])/8 + 
       (3*dot[s[1], a[1, 0]]*dot[sa[1, 1], a[2, 1]])/16 - 
       (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/4 - 
       (11*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 1]])/16 - 
       (3*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/4 + 
       (9*dot[a[2, 0], a[2, 0]]*dot[sa[1, 1], sa[1, 1]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], sa[1, 2]])/4 + 
       (57*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 1], sa[1, 2]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[sa[1, 1], v[1]])/8 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[1]])/8 + 
       (7*dot[sa[1, 1], a[2, 1]]*dot[sa[1, 1], v[1]])/8 - 
       (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[sa[1, 1], v[2]])/16 + 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 2], a[1, 0]])/8 + 
       (3*dot[s[1], a[2, 0]]*dot[sa[1, 2], a[1, 0]])/8 - 
       (21*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[1, 2], a[2, 0]])/16 + 
       (3*dot[s[1], a[1, 0]]*dot[sa[1, 2], a[2, 0]])/8 + 
       (3*dot[sa[1, 1], v[1]]*dot[sa[1, 2], a[2, 0]])/8 + 
       (15*dot[sa[1, 1], v[2]]*dot[sa[1, 2], a[2, 0]])/16 + 
       (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[1, 2], a[2, 1]])/16 + 
       (7*dot[s[1], v[1]]*dot[sa[1, 2], a[2, 1]])/16 - 
       (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[sa[1, 2], v[1]])/16 + 
       (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[1]])/8 + 
       (7*dot[s[1], a[2, 1]]*dot[sa[1, 2], v[1]])/16 + 
       (3*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 2], v[1]])/8 - 
       (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[1, 2], v[2]])/16 + 
       (15*dot[sa[1, 1], a[2, 0]]*dot[sa[1, 2], v[2]])/16 - 
       (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[1, 3], a[2, 0]])/16 + 
       (dot[s[1], v[1]]*dot[sa[1, 3], a[2, 0]])/8 + 
       (5*dot[s[1], v[2]]*dot[sa[1, 3], a[2, 0]])/16 + 
       (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 3], v[1]])/8 + 
       (dot[s[1], a[2, 0]]*dot[sa[1, 3], v[1]])/8 - 
       (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[1, 3], v[2]])/16 + 
       (5*dot[s[1], a[2, 0]]*dot[sa[1, 3], v[2]])/16 - 
       (dot[s[1], sa[1, 3]]*dot[v[1], a[2, 0]])/4 - 
       (3*dot[sa[1, 1], sa[1, 2]]*dot[v[1], a[2, 0]])/4 + 
       (7*dot[n12, sa[1, 1]]^2*dot[v[1], a[2, 1]])/16 + 
       (7*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[1], a[2, 1]])/16 - 
       (35*dot[s[1], sa[1, 2]]*dot[v[1], a[2, 1]])/16 - 
       (35*dot[sa[1, 1], sa[1, 1]]*dot[v[1], a[2, 1]])/16 + 
       (3*dot[n12, sa[1, 1]]*dot[n12, sa[1, 2]]*dot[v[2], a[2, 0]])/16 + 
       (dot[n12, s[1]]*dot[n12, sa[1, 3]]*dot[v[2], a[2, 0]])/16 + 
       (51*dot[s[1], sa[1, 3]]*dot[v[2], a[2, 0]])/16 + 
       (153*dot[sa[1, 1], sa[1, 2]]*dot[v[2], a[2, 0]])/16 - 
       (3*dot[n12, sa[1, 1]]^2*dot[v[2], a[2, 1]])/8 - 
       (3*dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[v[2], a[2, 1]])/8 + 
       (9*dot[s[1], sa[1, 2]]*dot[v[2], a[2, 1]])/8 + 
       (9*dot[sa[1, 1], sa[1, 1]]*dot[v[2], a[2, 1]])/8 + 
       (5*dot[n12, a[1, 1]]*dot[n12, a[2, 1]]*s2[1])/96 - 
       (67*dot[a[1, 1], a[2, 1]]*s2[1])/96 + 
       (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*s2a[1, 1])/4 + 
       (dot[a[1, 1], a[2, 0]]*s2a[1, 1])/4 - 
       (dot[n12, a[2, 0]]*dot[n12, v[1]]*s2a[1, 3])/4 - 
       (dot[v[1], a[2, 0]]*s2a[1, 3])/4 - (3*dot[v[2], a[2, 0]]*s2a[1, 3])/
        2 + (dot[n12, v[2]]^2*s2a[1, 4])/8 + (dot[v[2], v[2]]*s2a[1, 4])/8)))/
   m1)


==> anc/unreduced-n3los1s2.dat.m <==
(* N3LO S1-S2 unreduced action *)
(* No symmetrisation needed *)
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[E2S2,i] == C_{E^2S^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^10*
 (G^4*((m1^2*m2*(300*dot[n12, s[1]]*dot[n12, s[2]] - 63*dot[s[1], s[2]]))/
     r12^6 + (m1*m2^2*(300*dot[n12, s[1]]*dot[n12, s[2]] - 
       63*dot[s[1], s[2]]))/r12^6 + 
    (m1^3*(25*dot[n12, s[1]]*dot[n12, s[2]] - 5*dot[s[1], s[2]]))/r12^6 + 
    (m2^3*(25*dot[n12, s[1]]*dot[n12, s[2]] - 5*dot[s[1], s[2]]))/r12^6) + 
  G*((-3*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, s[2]]*
      dot[n12, v[1]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]])/16 - 
    (3*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2)/
     16 - (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
      dot[n12, v[1]]^2)/16 + (dot[n12, s[1]]*dot[n12, sa[2, 3]]*
      dot[n12, v[1]]^3)/16 + (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
      dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]])/16 + 
    (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
      dot[n12, v[2]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*
      dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/16 - 
    (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]*
      dot[n12, v[2]])/16 - (9*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*
      dot[n12, v[1]]^2*dot[n12, v[2]])/16 + 
    (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2)/
     16 + (9*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
      dot[n12, v[2]]^2)/16 + (9*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*
      dot[n12, v[1]]*dot[n12, v[2]]^2)/16 - 
    (dot[n12, s[2]]*dot[n12, sa[1, 3]]*dot[n12, v[2]]^3)/16 - 
    (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[1, 0]])/
     8 - (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
      dot[a[1, 0], a[1, 0]])/4 - (29*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
      dot[n12, v[1]]*dot[a[1, 0], a[2, 0]])/16 + 
    (29*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
      dot[a[1, 0], a[2, 0]])/16 - (15*dot[n12, s[1]]*dot[n12, s[2]]*
      dot[n12, v[1]]*dot[a[1, 0], a[2, 1]])/16 + 
    (13*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
      dot[a[1, 0], v[2]])/16 - (13*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
      dot[n12, v[1]]*dot[a[1, 0], v[2]])/16 + 
    (13*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
      dot[a[1, 0], v[2]])/8 + (15*dot[n12, s[1]]*dot[n12, s[2]]*
      dot[n12, v[2]]*dot[a[1, 1], a[2, 0]])/16 + 
    (7*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 1], v[2]])/
     16 + (7*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
      dot[a[1, 1], v[2]])/8 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, s[2]]*dot[a[2, 0], a[2, 0]])/8 + 
    (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
      dot[a[2, 0], a[2, 0]])/4 + (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, s[2]]*dot[s[1], a[1, 0]])/8 + 
    (5*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/
     16 + (11*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[s[1], a[1, 0]])/16 - (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*
      dot[s[1], a[1, 0]])/8 + (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*
      dot[n12, v[2]]*dot[s[1], a[1, 0]])/4 + 
    (7*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
     16 - (3*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]]*dot[s[1], a[1, 0]])/8 - 
    (3*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]])/4 + 
    (9*dot[n12, s[2]]*dot[a[2, 0], a[2, 0]]*dot[s[1], a[1, 0]])/8 + 
    (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[1, 1]])/
     16 - (7*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*
      dot[s[1], a[1, 1]])/16 + (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[s[1], a[1, 1]])/8 - 
    (5*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 1]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]])/
     4 + (27*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[s[1], a[2, 0]])/16 + (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*
      dot[s[1], a[2, 0]])/4 - (9*dot[n12, a[1, 1]]*dot[n12, s[2]]*
      dot[n12, v[2]]*dot[s[1], a[2, 0]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
      dot[s[1], a[2, 0]])/2 + (3*dot[n12, s[2]]*dot[a[1, 0], a[1, 0]]*
      dot[s[1], a[2, 0]])/8 - (9*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]]*
      dot[s[1], a[2, 0]])/4 - 3*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]]*
     dot[s[1], a[2, 0]] + (dot[n12, s[2]]*dot[a[1, 1], v[2]]*
      dot[s[1], a[2, 0]])/16 + (13*dot[n12, a[1, 0]]*dot[n12, s[2]]*
      dot[n12, v[1]]*dot[s[1], a[2, 1]])/16 + 
    (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[s[1], a[2, 1]])/4 - 
    (3*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], a[2, 1]])/
     4 - (9*dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], a[2, 1]])/4 + 
    (dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[2, 2]])/4 - 
    (3*dot[n12, a[1, 0]]^2*dot[n12, a[2, 0]]*dot[s[1], s[2]])/4 + 
    (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]^2*dot[s[1], s[2]])/4 - 
    dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], s[2]] - 
    (23*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[2]])/
     16 - (dot[n12, a[2, 2]]*dot[n12, v[1]]^2*dot[s[1], s[2]])/4 + 
    (23*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], s[2]])/
     16 + dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[2]]*
     dot[s[1], s[2]] + (dot[n12, a[1, 2]]*dot[n12, v[2]]^2*dot[s[1], s[2]])/
     4 + (9*dot[n12, a[2, 0]]*dot[a[1, 0], a[1, 0]]*dot[s[1], s[2]])/8 - 
    (3*dot[n12, a[1, 0]]*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]])/2 + 
    (3*dot[n12, a[2, 0]]*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]])/2 + 
    (39*dot[n12, v[1]]*dot[a[1, 0], a[2, 1]]*dot[s[1], s[2]])/16 - 
    dot[n12, v[2]]*dot[a[1, 0], a[2, 1]]*dot[s[1], s[2]] + 
    2*dot[n12, a[2, 1]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]] + 
    dot[n12, v[1]]*dot[a[1, 1], a[2, 0]]*dot[s[1], s[2]] - 
    (39*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]]*dot[s[1], s[2]])/16 - 
    (31*dot[n12, a[2, 0]]*dot[a[1, 1], v[2]]*dot[s[1], s[2]])/16 - 
    (dot[n12, v[2]]*dot[a[1, 2], v[2]]*dot[s[1], s[2]])/2 - 
    (9*dot[n12, a[1, 0]]*dot[a[2, 0], a[2, 0]]*dot[s[1], s[2]])/8 - 
    (51*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
      dot[s[1], sa[2, 1]])/16 - (3*dot[n12, a[2, 1]]*dot[n12, v[1]]^2*
      dot[s[1], sa[2, 1]])/4 - (3*dot[n12, a[1, 0]]^2*dot[n12, v[2]]*
      dot[s[1], sa[2, 1]])/2 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, v[2]]*dot[s[1], sa[2, 1]])/4 - 2*dot[n12, a[1, 1]]*
     dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]] + 
    (17*dot[n12, a[1, 1]]*dot[n12, v[2]]^2*dot[s[1], sa[2, 1]])/16 + 
    (3*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*dot[s[1], sa[2, 1]])/4 + 
    (83*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[2, 1]])/16 - 
    (3*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[2, 1]])/4 + 
    (9*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]])/4 + 
    2*dot[n12, v[1]]*dot[a[1, 1], v[2]]*dot[s[1], sa[2, 1]] - 
    (25*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], sa[2, 1]])/8 + 
    (3*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]])/2 - 
    (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]])/4 - 
    (33*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 2]])/
     16 + (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], sa[2, 2]])/4 + 
    (49*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 2]])/16 + 
    (5*dot[n12, v[1]]^3*dot[s[1], sa[2, 3]])/48 - 
    (dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[2, 3]])/4 + 
    (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], v[1]])/
     16 + (3*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[2]]*
      dot[s[1], v[1]])/16 + (7*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, sa[2, 1]]*dot[s[1], v[1]])/16 - 
    (9*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/
     16 - (dot[n12, sa[2, 3]]*dot[n12, v[1]]^2*dot[s[1], v[1]])/16 + 
    (3*dot[n12, a[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
     8 + (5*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*dot[n12, v[2]]*
      dot[s[1], v[1]])/16 - (23*dot[n12, sa[2, 1]]*dot[a[1, 0], a[2, 0]]*
      dot[s[1], v[1]])/16 - (11*dot[n12, s[2]]*dot[a[1, 0], a[2, 1]]*
      dot[s[1], v[1]])/16 - (13*dot[n12, sa[2, 2]]*dot[a[1, 0], v[2]]*
      dot[s[1], v[1]])/16 - (3*dot[n12, s[2]]*dot[a[1, 1], a[2, 0]]*
      dot[s[1], v[1]])/16 - (3*dot[n12, sa[2, 1]]*dot[a[1, 1], v[2]]*
      dot[s[1], v[1]])/8 - (5*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
      dot[n12, s[2]]*dot[s[1], v[2]])/16 - 
    (dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[s[1], v[2]])/4 - 
    (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*
      dot[s[1], v[2]])/4 + (15*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*
      dot[n12, v[1]]*dot[s[1], v[2]])/16 + 
    (dot[n12, sa[2, 3]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/4 - 
    (5*dot[n12, a[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], v[2]])/
     8 - (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*dot[n12, v[2]]*
      dot[s[1], v[2]])/4 + (3*dot[n12, sa[2, 1]]*dot[a[1, 0], a[1, 0]]*
      dot[s[1], v[2]])/4 - (3*dot[n12, sa[2, 1]]*dot[a[1, 0], a[2, 0]]*
      dot[s[1], v[2]])/4 + (dot[n12, s[2]]*dot[a[1, 0], a[2, 1]]*
      dot[s[1], v[2]])/4 - (3*dot[n12, sa[2, 2]]*dot[a[1, 0], v[2]]*
      dot[s[1], v[2]])/4 - (11*dot[n12, s[2]]*dot[a[1, 1], a[2, 0]]*
      dot[s[1], v[2]])/16 - (3*dot[n12, sa[2, 1]]*dot[a[1, 1], v[2]]*
      dot[s[1], v[2]])/8 + (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, s[1]]*dot[s[2], a[1, 0]])/4 + 
    (9*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[1, 0]])/
     16 + (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
      dot[s[2], a[1, 0]])/2 - (27*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
      dot[n12, v[2]]*dot[s[2], a[1, 0]])/16 - 
    (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[s[2], a[1, 0]])/4 + 
    (9*dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[s[2], a[1, 0]])/4 - 
    (3*dot[n12, s[1]]*dot[a[2, 0], a[2, 0]]*dot[s[2], a[1, 0]])/8 - 
    (9*dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*dot[s[2], a[1, 0]])/8 - 
    (3*dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]])/4 + 
    (3*dot[n12, a[2, 0]]*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]])/4 - 
    (53*dot[n12, v[1]]*dot[s[1], a[2, 1]]*dot[s[2], a[1, 0]])/16 + 
    (7*dot[n12, v[2]]*dot[s[1], a[2, 1]]*dot[s[2], a[1, 0]])/4 + 
    (13*dot[n12, a[2, 1]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]])/16 - 
    (3*dot[n12, a[2, 1]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/4 + 
    (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[1, 1]])/
     4 - (13*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[2], a[1, 1]])/16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
      dot[s[2], a[1, 1]])/4 - (7*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
      dot[s[2], a[1, 1]])/4 + (53*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
      dot[s[2], a[1, 1]])/16 - (19*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
      dot[s[2], a[1, 1]])/16 + (33*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
      dot[s[2], a[1, 1]])/16 - (dot[n12, s[1]]*dot[n12, v[2]]^2*
      dot[s[2], a[1, 2]])/4 + (dot[n12, v[2]]*dot[s[1], v[2]]*
      dot[s[2], a[1, 2]])/2 - (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, s[1]]*dot[s[2], a[2, 0]])/8 - 
    (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
      dot[s[2], a[2, 0]])/4 - (5*dot[n12, a[1, 1]]*dot[n12, s[1]]*
      dot[n12, v[2]]*dot[s[2], a[2, 0]])/16 - 
    (11*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
      dot[s[2], a[2, 0]])/16 - (7*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[s[2], a[2, 0]])/16 + 
    (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[s[2], a[2, 0]])/8 - 
    (9*dot[n12, s[1]]*dot[a[1, 0], a[1, 0]]*dot[s[2], a[2, 0]])/8 + 
    (3*dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[s[2], a[2, 0]])/8 + 
    (43*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]]*dot[s[2], a[2, 0]])/16 + 
    (21*dot[n12, s[1]]*dot[a[1, 1], v[2]]*dot[s[2], a[2, 0]])/16 + 
    (9*dot[n12, a[1, 0]]*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/8 - 
    (9*dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/8 + 
    (5*dot[n12, v[1]]*dot[s[1], a[1, 1]]*dot[s[2], a[2, 0]])/16 - 
    (5*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[s[2], a[2, 0]])/16 + 
    (9*dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*dot[s[2], a[2, 0]])/8 + 
    (13*dot[n12, a[1, 1]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/16 - 
    (15*dot[n12, a[1, 1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/16 + 
    (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[2, 1]])/
     16 + (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[2], a[2, 1]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[2, 1]])/
     16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[2], a[2, 1]])/8 + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
      dot[s[2], a[2, 1]])/16 + (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
      dot[s[2], a[2, 1]])/16 - (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
      dot[s[2], a[2, 1]])/16 - (dot[n12, a[1, 0]]*dot[s[1], v[1]]*
      dot[s[2], a[2, 1]])/16 + (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
      dot[s[2], a[2, 1]])/16 + (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
      dot[n12, s[1]]*dot[s[2], v[1]])/4 + 
    (5*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[2], v[1]])/
     16 + (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
      dot[s[2], v[1]])/4 + (5*dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*
      dot[n12, v[1]]*dot[s[2], v[1]])/8 + 
    (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[2], v[1]])/
     4 - (15*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
      dot[s[2], v[1]])/16 - (dot[n12, sa[1, 3]]*dot[n12, v[2]]^2*
      dot[s[2], v[1]])/4 + (3*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*
      dot[s[2], v[1]])/4 + (11*dot[n12, s[1]]*dot[a[1, 0], a[2, 1]]*
      dot[s[2], v[1]])/16 - (dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*
      dot[s[2], v[1]])/4 - (3*dot[n12, sa[1, 1]]*dot[a[2, 0], a[2, 0]]*
      dot[s[2], v[1]])/4 + (15*dot[n12, a[2, 1]]*dot[s[1], a[1, 0]]*
      dot[s[2], v[1]])/16 - (3*dot[n12, a[2, 0]]*dot[s[1], a[1, 1]]*
      dot[s[2], v[1]])/16 + (3*dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*
      dot[s[2], v[1]])/4 - (33*dot[n12, a[1, 0]]*dot[s[1], a[2, 1]]*
      dot[s[2], v[1]])/16 - (dot[n12, v[1]]*dot[s[1], a[2, 2]]*
      dot[s[2], v[1]])/2 - (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
      dot[n12, s[1]]*dot[s[2], v[2]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[2], v[2]])/
     16 - (7*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
      dot[s[2], v[2]])/16 - (3*dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*
      dot[n12, v[1]]*dot[s[2], v[2]])/8 - 
    (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[2], v[2]])/
     16 + (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
      dot[s[2], v[2]])/16 + (dot[n12, sa[1, 3]]*dot[n12, v[2]]^2*
      dot[s[2], v[2]])/16 + (23*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 0]]*
      dot[s[2], v[2]])/16 + (3*dot[n12, s[1]]*dot[a[1, 0], a[2, 1]]*
      dot[s[2], v[2]])/16 + (11*dot[n12, s[1]]*dot[a[1, 1], a[2, 0]]*
      dot[s[2], v[2]])/16 - (13*dot[n12, a[2, 1]]*dot[s[1], a[1, 0]]*
      dot[s[2], v[2]])/16 + (dot[n12, a[2, 0]]*dot[s[1], a[1, 1]]*
      dot[s[2], v[2]])/16 - (13*dot[n12, a[1, 1]]*dot[s[1], a[2, 0]]*
      dot[s[2], v[2]])/16 + (19*dot[n12, a[1, 0]]*dot[s[1], a[2, 1]]*
      dot[s[2], v[2]])/16 + (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*
      dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/8 - 
    (15*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*
      dot[sa[1, 1], a[1, 0]])/16 + (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/4 - 
    (11*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*dot[sa[1, 1], a[1, 0]])/16 + 
    (7*dot[n12, v[1]]*dot[s[2], a[2, 0]]*dot[sa[1, 1], a[1, 0]])/8 - 
    (9*dot[n12, v[2]]*dot[s[2], a[2, 0]]*dot[sa[1, 1], a[1, 0]])/16 - 
    (7*dot[n12, a[2, 0]]*dot[s[2], v[1]]*dot[sa[1, 1], a[1, 0]])/8 + 
    (3*dot[n12, a[2, 0]]*dot[s[2], v[2]]*dot[sa[1, 1], a[1, 0]])/16 - 
    (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*
      dot[sa[1, 1], a[2, 0]])/2 + (19*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
      dot[sa[1, 1], a[2, 0]])/16 - (19*dot[n12, a[1, 0]]*dot[n12, s[2]]*
      dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]])/16 - 
    3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[sa[1, 1], a[2, 0]] + (3*dot[n12, s[2]]*dot[a[1, 0], v[2]]*
      dot[sa[1, 1], a[2, 0]])/16 - (5*dot[n12, v[1]]*dot[s[2], a[1, 0]]*
      dot[sa[1, 1], a[2, 0]])/2 + (107*dot[n12, v[2]]*dot[s[2], a[1, 0]]*
      dot[sa[1, 1], a[2, 0]])/16 + (3*dot[n12, v[1]]*dot[s[2], a[2, 0]]*
      dot[sa[1, 1], a[2, 0]])/4 - dot[n12, v[2]]*dot[s[2], a[2, 0]]*
     dot[sa[1, 1], a[2, 0]] + (dot[n12, a[1, 0]]*dot[s[2], v[1]]*
      dot[sa[1, 1], a[2, 0]])/4 + (3*dot[n12, a[2, 0]]*dot[s[2], v[1]]*
      dot[sa[1, 1], a[2, 0]])/2 - (25*dot[n12, a[1, 0]]*dot[s[2], v[2]]*
      dot[sa[1, 1], a[2, 0]])/16 + (9*dot[n12, s[2]]*dot[n12, v[1]]^2*
      dot[sa[1, 1], a[2, 1]])/16 - (3*dot[n12, s[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[sa[1, 1], a[2, 1]])/2 - 
    (29*dot[n12, v[1]]*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 1]])/8 + 
    (5*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 1]])/2 + 
    (11*dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], a[2, 1]])/8 - 
    dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], a[2, 1]] - 
    (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
      dot[sa[1, 1], s[2]])/4 + (3*dot[n12, a[2, 0]]^2*dot[n12, v[1]]*
      dot[sa[1, 1], s[2]])/2 - (17*dot[n12, a[2, 1]]*dot[n12, v[1]]^2*
      dot[sa[1, 1], s[2]])/16 + (51*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, v[2]]*dot[sa[1, 1], s[2]])/16 + 2*dot[n12, a[2, 1]]*
     dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]] + 
    (3*dot[n12, a[1, 1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]])/4 + 
    (3*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], s[2]])/4 - 
    (83*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], s[2]])/16 - 
    (67*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], s[2]])/16 - 
    (3*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[sa[1, 1], s[2]])/2 - 
    (3*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]]*dot[sa[1, 1], s[2]])/4 - 
    (39*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[sa[1, 1], sa[2, 1]])/16 - 
    (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[sa[1, 1], sa[2, 1]])/2 + (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]])/2 + 
    (39*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[sa[1, 1], sa[2, 1]])/16 + 
    3*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], sa[2, 1]] - 
    (55*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], sa[2, 1]])/8 + 
    (3*dot[n12, v[1]]^3*dot[sa[1, 1], sa[2, 2]])/4 - 
    (27*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]])/16 + 
    (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], sa[2, 2]])/2 + 
    (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[2]]*
      dot[sa[1, 1], v[1]])/8 + (3*dot[n12, a[2, 1]]*dot[n12, s[2]]*
      dot[n12, v[1]]*dot[sa[1, 1], v[1]])/8 + 
    (7*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[sa[1, 1], v[1]])/8 - (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*
      dot[sa[1, 1], v[1]])/8 + (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*
      dot[n12, v[2]]*dot[sa[1, 1], v[1]])/4 + 
    (5*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/
     8 - (3*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], v[1]])/8 - 
    (3*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], v[1]])/4 + 
    (3*dot[n12, s[2]]*dot[a[2, 0], a[2, 0]]*dot[sa[1, 1], v[1]])/4 - 
    (17*dot[n12, a[2, 0]]*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[1]])/8 + 
    (11*dot[n12, a[1, 0]]*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[1]])/8 - 
    (3*dot[n12, a[2, 0]]*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[1]])/4 + 
    (dot[n12, v[1]]*dot[s[2], a[2, 1]]*dot[sa[1, 1], v[1]])/8 - 
    (dot[n12, v[2]]*dot[s[2], a[2, 1]]*dot[sa[1, 1], v[1]])/8 + 
    (5*dot[n12, a[2, 1]]*dot[s[2], v[1]]*dot[sa[1, 1], v[1]])/8 - 
    (5*dot[n12, a[2, 1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[1]])/8 - 
    (11*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[2]]*
      dot[sa[1, 1], v[2]])/16 - (dot[n12, a[2, 1]]*dot[n12, s[2]]*
      dot[n12, v[1]]*dot[sa[1, 1], v[2]])/2 - 
    (3*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[sa[1, 1], v[2]])/2 + (11*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*
      dot[sa[1, 1], v[2]])/16 - (11*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*
      dot[n12, v[2]]*dot[sa[1, 1], v[2]])/8 - 
    (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]])/
     2 - (21*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], v[2]])/16 - 
    (5*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]]*dot[sa[1, 1], v[2]])/8 + 
    (67*dot[n12, a[2, 0]]*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]])/16 + 
    (3*dot[n12, v[2]]*dot[s[2], a[1, 1]]*dot[sa[1, 1], v[2]])/2 - 
    (29*dot[n12, a[1, 0]]*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]])/16 + 
    dot[n12, a[2, 0]]*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]] - 
    (dot[n12, v[1]]*dot[s[2], a[2, 1]]*dot[sa[1, 1], v[2]])/8 - 
    (dot[n12, a[2, 1]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/2 + 
    dot[n12, a[2, 1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]] - 
    (11*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 2], a[2, 0]])/
     16 + (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 2], a[2, 0]])/4 - 
    (3*dot[n12, v[1]]*dot[s[2], v[1]]*dot[sa[1, 2], a[2, 0]])/4 + 
    (55*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 2], a[2, 0]])/16 - 
    (11*dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 2], a[2, 0]])/16 - 
    (9*dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 2], a[2, 0]])/16 - 
    (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[sa[1, 2], s[2]])/4 + 
    (33*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 2], s[2]])/
     16 + (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]])/4 - 
    (3*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]])/2 - 
    (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[sa[1, 2], s[2]])/2 - 
    (3*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]])/2 + 
    (27*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], sa[2, 1]])/16 - 
    (3*dot[n12, v[2]]^3*dot[sa[1, 2], sa[2, 1]])/4 + 
    (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/
     16 - (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*
      dot[sa[1, 2], v[1]])/16 + (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[sa[1, 2], v[1]])/8 - 
    (7*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[1]])/16 + 
    (9*dot[n12, v[1]]*dot[s[2], a[2, 0]]*dot[sa[1, 2], v[1]])/16 - 
    (3*dot[n12, v[2]]*dot[s[2], a[2, 0]]*dot[sa[1, 2], v[1]])/16 - 
    (15*dot[n12, a[2, 0]]*dot[s[2], v[1]]*dot[sa[1, 2], v[1]])/16 + 
    (3*dot[n12, a[2, 0]]*dot[s[2], v[2]]*dot[sa[1, 2], v[1]])/16 - 
    (7*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/
     16 + (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*
      dot[sa[1, 2], v[2]])/4 - (7*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[sa[1, 2], v[2]])/8 + 
    (3*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[2]])/4 + 
    (3*dot[n12, v[2]]*dot[s[2], a[1, 0]]*dot[sa[1, 2], v[2]])/2 - 
    (13*dot[n12, v[1]]*dot[s[2], a[2, 0]]*dot[sa[1, 2], v[2]])/16 + 
    (35*dot[n12, a[2, 0]]*dot[s[2], v[1]]*dot[sa[1, 2], v[2]])/16 - 
    (9*dot[n12, a[2, 0]]*dot[s[2], v[2]]*dot[sa[1, 2], v[2]])/16 + 
    (dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 3], s[2]])/4 - 
    (5*dot[n12, v[2]]^3*dot[sa[1, 3], s[2]])/48 + 
    r12^3*((dot[n12, sa[1, 3]]*dot[n12, sa[2, 3]])/48 - 
      (5*dot[sa[1, 3], sa[2, 3]])/144) + 
    (dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 3], v[2]])/16 + 
    (dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 3], v[2]])/2 - 
    (dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 3], v[2]])/8 + 
    (19*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
      dot[sa[2, 1], a[1, 0]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, v[2]]*dot[sa[2, 1], a[1, 0]])/2 + 3*dot[n12, sa[1, 1]]*
     dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 0]] - 
    (19*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[sa[2, 1], a[1, 0]])/16 + 
    (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[sa[2, 1], a[1, 0]])/2 + 
    dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[sa[2, 1], a[1, 0]] - 
    (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[sa[2, 1], a[1, 0]])/4 - 
    (107*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[sa[2, 1], a[1, 0]])/16 + 
    (5*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[sa[2, 1], a[1, 0]])/2 + 
    (25*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 0]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]])/2 - 
    (dot[n12, a[2, 0]]*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]])/4 + 
    dot[n12, v[1]]*dot[sa[1, 1], v[1]]*dot[sa[2, 1], a[1, 0]] - 
    (5*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[sa[2, 1], a[1, 0]])/2 - 
    4*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*dot[sa[2, 1], a[1, 0]] + 
    (59*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[sa[2, 1], a[1, 0]])/8 + 
    (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 1]])/
     2 - (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[2, 1], a[1, 1]])/16 + 
    dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 1]] - 
    (11*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 1]])/8 - 
    (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 1]])/2 + 
    (29*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 1]])/8 + 
    (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
      dot[sa[2, 1], a[2, 0]])/16 + (11*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
      dot[sa[2, 1], a[2, 0]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, v[2]]*dot[sa[2, 1], a[2, 0]])/8 - 
    (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[sa[2, 1], a[2, 0]])/4 + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
      dot[sa[2, 1], a[2, 0]])/8 + (9*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
      dot[sa[2, 1], a[2, 0]])/16 - (7*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
      dot[sa[2, 1], a[2, 0]])/8 - (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
      dot[sa[2, 1], a[2, 0]])/16 + (7*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
      dot[sa[2, 1], a[2, 0]])/8 + (dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
      dot[sa[2, 1], a[2, 0]])/8 - (dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
      dot[sa[2, 1], a[2, 0]])/2 + (dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
      dot[sa[2, 1], a[2, 0]])/2 + (11*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
      dot[n12, s[1]]*dot[sa[2, 1], v[1]])/16 + 
    (11*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
      dot[sa[2, 1], v[1]])/8 + (dot[n12, a[1, 1]]*dot[n12, s[1]]*
      dot[n12, v[2]]*dot[sa[2, 1], v[1]])/2 + 
    (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
      dot[sa[2, 1], v[1]])/2 + (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[sa[2, 1], v[1]])/2 - 
    (11*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[sa[2, 1], v[1]])/16 + 
    (21*dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[sa[2, 1], v[1]])/16 - 
    (dot[n12, s[1]]*dot[a[1, 1], v[2]]*dot[sa[2, 1], v[1]])/2 - 
    dot[n12, a[1, 0]]*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]] + 
    (29*dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]])/16 + 
    (dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[sa[2, 1], v[1]])/8 - 
    (67*dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*dot[sa[2, 1], v[1]])/16 - 
    (3*dot[n12, v[1]]*dot[s[1], a[2, 1]]*dot[sa[2, 1], v[1]])/2 - 
    dot[n12, a[1, 1]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]] + 
    (dot[n12, a[1, 1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/2 - 
    (dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*dot[sa[2, 1], v[1]])/2 - 
    (59*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*dot[sa[2, 1], v[1]])/8 + 
    4*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*dot[sa[2, 1], v[1]] - 
    dot[n12, a[1, 0]]*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]] + 
    (9*dot[n12, a[2, 0]]*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]])/8 - 
    (dot[n12, a[1, 0]]*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]])/2 + 
    (dot[n12, a[2, 0]]*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]])/2 - 
    (9*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*dot[sa[2, 1], v[1]])/8 - 
    (3*dot[n12, v[1]]*dot[sa[1, 2], v[2]]*dot[sa[2, 1], v[1]])/2 + 
    (31*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[sa[2, 1], v[1]])/8 - 
    (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*
      dot[sa[2, 1], v[2]])/8 - (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
      dot[n12, v[1]]*dot[sa[2, 1], v[2]])/4 - 
    (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[2]])/
     8 - (7*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
      dot[sa[2, 1], v[2]])/8 - (5*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[sa[2, 1], v[2]])/8 + 
    (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2*dot[sa[2, 1], v[2]])/8 - 
    (3*dot[n12, s[1]]*dot[a[1, 0], a[1, 0]]*dot[sa[2, 1], v[2]])/4 + 
    (3*dot[n12, s[1]]*dot[a[1, 0], a[2, 0]]*dot[sa[2, 1], v[2]])/8 + 
    (15*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]]*dot[sa[2, 1], v[2]])/8 + 
    (7*dot[n12, s[1]]*dot[a[1, 1], v[2]]*dot[sa[2, 1], v[2]])/8 + 
    (3*dot[n12, a[1, 0]]*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[2]])/4 - 
    (11*dot[n12, a[2, 0]]*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[2]])/8 + 
    (dot[n12, v[1]]*dot[s[1], a[1, 1]]*dot[sa[2, 1], v[2]])/8 - 
    (dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[sa[2, 1], v[2]])/8 + 
    (17*dot[n12, a[1, 0]]*dot[s[1], a[2, 0]]*dot[sa[2, 1], v[2]])/8 + 
    (5*dot[n12, a[1, 1]]*dot[s[1], v[1]]*dot[sa[2, 1], v[2]])/8 - 
    (5*dot[n12, a[1, 1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]])/8 + 
    (dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]]*dot[sa[2, 1], v[2]])/2 - 
    (dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*dot[sa[2, 1], v[2]])/8 + 
    (5*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*dot[sa[2, 1], v[2]])/2 - 
    dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*dot[sa[2, 1], v[2]] + 
    dot[n12, a[1, 0]]*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[2]] - 
    dot[n12, a[2, 0]]*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[2]] - 
    (9*dot[n12, a[1, 0]]*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]])/8 + 
    dot[n12, a[2, 0]]*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]] + 
    (3*dot[n12, v[1]]*dot[sa[1, 2], v[1]]*dot[sa[2, 1], v[2]])/8 + 
    (dot[n12, v[2]]*dot[sa[1, 2], v[1]]*dot[sa[2, 1], v[2]])/8 - 
    (3*dot[n12, v[1]]*dot[sa[1, 2], v[2]]*dot[sa[2, 1], v[2]])/8 - 
    (3*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[sa[2, 1], v[2]])/4 - 
    (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[2, 2], a[1, 0]])/4 + 
    (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 2], a[1, 0]])/
     16 + (9*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[2, 2], a[1, 0]])/16 + 
    (11*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 2], a[1, 0]])/16 - 
    (55*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 2], a[1, 0]])/16 + 
    (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[2, 2], a[1, 0]])/4 - 
    (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[1]])/
     4 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[sa[2, 2], v[1]])/4 + 
    (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], v[1]])/
     16 + (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[sa[2, 2], v[1]])/8 + (9*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
      dot[sa[2, 2], v[1]])/16 + (13*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
      dot[sa[2, 2], v[1]])/16 - (3*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
      dot[sa[2, 2], v[1]])/2 + (9*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
      dot[sa[2, 2], v[1]])/16 - (35*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
      dot[sa[2, 2], v[1]])/16 + (3*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
      dot[sa[2, 2], v[1]])/4 + (3*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
      dot[sa[2, 2], v[1]])/8 - (31*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
      dot[sa[2, 2], v[1]])/8 + (3*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
      dot[sa[2, 2], v[1]])/2 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, v[1]]*dot[sa[2, 2], v[2]])/16 + 
    (7*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[sa[2, 2], v[2]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], v[2]])/
     16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[sa[2, 2], v[2]])/8 + (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
      dot[sa[2, 2], v[2]])/16 + (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
      dot[sa[2, 2], v[2]])/16 - (9*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
      dot[sa[2, 2], v[2]])/16 - (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
      dot[sa[2, 2], v[2]])/16 + (15*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
      dot[sa[2, 2], v[2]])/16 - (dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
      dot[sa[2, 2], v[2]])/8 - (3*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
      dot[sa[2, 2], v[2]])/8 + (9*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
      dot[sa[2, 2], v[2]])/8 - (dot[n12, s[1]]*dot[n12, v[1]]^2*
      dot[sa[2, 3], v[1]])/16 + (dot[n12, v[1]]*dot[s[1], v[1]]*
      dot[sa[2, 3], v[1]])/8 - (dot[n12, v[1]]*dot[s[1], v[2]]*
      dot[sa[2, 3], v[1]])/2 + 
    r12^2*(-(dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[n12, sa[1, 3]])/48 - 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[n12, sa[2, 1]])/16 + 
      (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, sa[2, 3]])/48 + 
      (dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 3]])/16 + 
      (dot[n12, sa[1, 2]]*dot[n12, sa[2, 3]]*dot[n12, v[1]])/16 - 
      (dot[n12, sa[1, 3]]*dot[n12, sa[2, 2]]*dot[n12, v[2]])/16 + 
      (dot[n12, sa[2, 3]]*dot[s[1], a[1, 1]])/48 - 
      (dot[n12, a[1, 2]]*dot[s[1], sa[2, 2]])/4 - 
      (5*dot[n12, a[1, 1]]*dot[s[1], sa[2, 3]])/48 - 
      (dot[n12, sa[1, 3]]*dot[s[2], a[2, 1]])/48 + 
      (dot[n12, sa[2, 3]]*dot[sa[1, 1], a[1, 0]])/16 - 
      (3*dot[n12, a[1, 1]]*dot[sa[1, 1], sa[2, 2]])/4 - 
      (5*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[2, 3]])/16 - 
      (3*dot[n12, sa[2, 2]]*dot[sa[1, 2], a[2, 0]])/4 - 
      (3*dot[n12, sa[2, 1]]*dot[sa[1, 2], a[2, 1]])/4 - 
      (dot[n12, s[2]]*dot[sa[1, 2], a[2, 2]])/4 + 
      (dot[n12, a[2, 2]]*dot[sa[1, 2], s[2]])/4 + 
      (3*dot[n12, a[2, 1]]*dot[sa[1, 2], sa[2, 1]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[sa[1, 2], sa[2, 2]])/4 + 
      (3*dot[n12, a[2, 0]]*dot[sa[1, 2], sa[2, 2]])/4 - 
      (5*dot[n12, v[1]]*dot[sa[1, 2], sa[2, 3]])/16 + 
      (dot[n12, v[2]]*dot[sa[1, 2], sa[2, 3]])/4 + 
      (dot[n12, sa[2, 3]]*dot[sa[1, 2], v[1]])/16 - 
      (dot[n12, sa[2, 3]]*dot[sa[1, 2], v[2]])/4 - 
      (dot[n12, sa[2, 1]]*dot[sa[1, 3], a[2, 0]])/16 - 
      (dot[n12, s[2]]*dot[sa[1, 3], a[2, 1]])/48 + 
      (5*dot[n12, a[2, 1]]*dot[sa[1, 3], s[2]])/48 + 
      (5*dot[n12, a[2, 0]]*dot[sa[1, 3], sa[2, 1]])/16 - 
      (dot[n12, v[1]]*dot[sa[1, 3], sa[2, 2]])/4 + 
      (5*dot[n12, v[2]]*dot[sa[1, 3], sa[2, 2]])/16 - 
      (dot[n12, sa[2, 2]]*dot[sa[1, 3], v[2]])/16 - 
      (dot[n12, sa[1, 3]]*dot[sa[2, 1], a[2, 0]])/16 + 
      (3*dot[n12, sa[1, 2]]*dot[sa[2, 2], a[1, 0]])/4 + 
      (3*dot[n12, sa[1, 1]]*dot[sa[2, 2], a[1, 1]])/4 + 
      (dot[n12, s[1]]*dot[sa[2, 2], a[1, 2]])/4 + 
      (dot[n12, sa[1, 3]]*dot[sa[2, 2], v[1]])/4 - 
      (dot[n12, sa[1, 3]]*dot[sa[2, 2], v[2]])/16 + 
      (dot[n12, sa[1, 1]]*dot[sa[2, 3], a[1, 0]])/16 + 
      (dot[n12, s[1]]*dot[sa[2, 3], a[1, 1]])/48 + 
      (dot[n12, sa[1, 2]]*dot[sa[2, 3], v[1]])/16) + 
    (dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], a[1, 0]])/16 - 
    (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
      dot[v[1], a[1, 0]])/4 + (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
      dot[n12, sa[2, 1]]*dot[v[1], a[1, 0]])/16 + 
    (3*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[v[1], a[1, 0]])/
     4 - (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
      dot[v[1], a[1, 0]])/2 + (3*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
      dot[n12, v[2]]*dot[v[1], a[1, 0]])/16 + 
    (69*dot[n12, sa[2, 1]]*dot[s[1], a[2, 0]]*dot[v[1], a[1, 0]])/16 + 
    (35*dot[n12, s[2]]*dot[s[1], a[2, 1]]*dot[v[1], a[1, 0]])/16 - 
    (25*dot[n12, a[2, 1]]*dot[s[1], s[2]]*dot[v[1], a[1, 0]])/16 + 
    3*dot[n12, a[1, 0]]*dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]] - 
    (45*dot[n12, a[2, 0]]*dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]])/16 - 
    (3*dot[n12, v[1]]*dot[s[1], sa[2, 2]]*dot[v[1], a[1, 0]])/4 - 
    (15*dot[n12, v[2]]*dot[s[1], sa[2, 2]]*dot[v[1], a[1, 0]])/16 - 
    (3*dot[n12, sa[2, 2]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]])/16 + 
    (33*dot[n12, sa[2, 2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/16 - 
    (9*dot[n12, sa[1, 1]]*dot[s[2], a[2, 0]]*dot[v[1], a[1, 0]])/4 - 
    (7*dot[n12, s[1]]*dot[s[2], a[2, 1]]*dot[v[1], a[1, 0]])/16 + 
    (3*dot[n12, s[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], a[1, 0]])/4 + 
    3*dot[n12, a[2, 0]]*dot[sa[1, 1], s[2]]*dot[v[1], a[1, 0]] + 
    dot[n12, v[1]]*dot[sa[1, 1], sa[2, 1]]*dot[v[1], a[1, 0]] + 
    3*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]]*dot[v[1], a[1, 0]] + 
    (3*dot[n12, sa[2, 1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[1, 0]])/2 - 
    3*dot[n12, s[1]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], a[1, 0]] - 
    (15*dot[n12, s[1]]*dot[sa[2, 1], a[2, 0]]*dot[v[1], a[1, 0]])/16 - 
    dot[n12, sa[1, 1]]*dot[sa[2, 1], v[1]]*dot[v[1], a[1, 0]] - 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 1], v[2]]*dot[v[1], a[1, 0]])/2 - 
    (9*dot[n12, s[1]]*dot[sa[2, 2], v[2]]*dot[v[1], a[1, 0]])/16 - 
    (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], a[1, 1]])/
     8 - (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
      dot[v[1], a[1, 1]])/4 + (3*dot[n12, s[2]]*dot[s[1], a[2, 0]]*
      dot[v[1], a[1, 1]])/8 + (11*dot[n12, a[2, 0]]*dot[s[1], s[2]]*
      dot[v[1], a[1, 1]])/8 + (5*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
      dot[v[1], a[1, 1]])/4 + (3*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*
      dot[v[1], a[1, 1]])/4 - (9*dot[n12, s[1]]*dot[s[2], a[2, 0]]*
      dot[v[1], a[1, 1]])/8 - (3*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*
      dot[v[1], a[1, 1]])/4 - (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, sa[2, 1]]*dot[v[1], a[2, 0]])/16 - 
    (13*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[v[1], a[2, 0]])/8 + (13*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
      dot[n12, v[2]]*dot[v[1], a[2, 0]])/16 - 
    (43*dot[n12, sa[2, 1]]*dot[s[1], a[1, 0]]*dot[v[1], a[2, 0]])/16 - 
    (3*dot[n12, s[2]]*dot[s[1], a[1, 1]]*dot[v[1], a[2, 0]])/16 - 
    2*dot[n12, a[1, 1]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]] + 
    (67*dot[n12, a[1, 0]]*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]])/16 + 
    (3*dot[n12, v[1]]*dot[s[1], sa[2, 2]]*dot[v[1], a[2, 0]])/2 + 
    3*dot[n12, sa[1, 1]]*dot[s[2], a[1, 0]]*dot[v[1], a[2, 0]] + 
    (9*dot[n12, s[1]]*dot[s[2], a[1, 1]]*dot[v[1], a[2, 0]])/4 + 
    (3*dot[n12, sa[1, 1]]*dot[s[2], a[2, 0]]*dot[v[1], a[2, 0]])/4 + 
    (3*dot[n12, sa[1, 2]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/4 + 
    (13*dot[n12, sa[1, 2]]*dot[s[2], v[2]]*dot[v[1], a[2, 0]])/16 - 
    (3*dot[n12, s[2]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], a[2, 0]])/8 - 
    (3*dot[n12, s[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], a[2, 0]])/2 - 
    (9*dot[n12, a[1, 0]]*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]])/4 + 
    (55*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 1]]*dot[v[1], a[2, 0]])/8 - 
    3*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]]*dot[v[1], a[2, 0]] - 
    (15*dot[n12, sa[2, 1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/8 - 
    (49*dot[n12, v[2]]*dot[sa[1, 2], s[2]]*dot[v[1], a[2, 0]])/16 - 
    (3*dot[n12, s[2]]*dot[sa[1, 2], v[1]]*dot[v[1], a[2, 0]])/16 - 
    (9*dot[n12, s[2]]*dot[sa[1, 2], v[2]]*dot[v[1], a[2, 0]])/16 - 
    (3*dot[n12, s[1]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], a[2, 0]])/16 + 
    (5*dot[n12, sa[1, 1]]*dot[sa[2, 1], v[1]]*dot[v[1], a[2, 0]])/8 + 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 1], v[2]]*dot[v[1], a[2, 0]])/4 - 
    (7*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], a[2, 1]])/
     16 - (7*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
      dot[v[1], a[2, 1]])/8 - (21*dot[n12, s[2]]*dot[s[1], a[1, 0]]*
      dot[v[1], a[2, 1]])/16 + (31*dot[n12, a[1, 0]]*dot[s[1], s[2]]*
      dot[v[1], a[2, 1]])/16 + (3*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*
      dot[v[1], a[2, 1]])/2 - (dot[n12, s[1]]*dot[s[2], a[1, 0]]*
      dot[v[1], a[2, 1]])/16 + (3*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
      dot[v[1], a[2, 1]])/8 + (3*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
      dot[v[1], a[2, 1]])/8 + (25*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
      dot[v[1], a[2, 1]])/8 - 2*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
     dot[v[1], a[2, 1]] - (7*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*
      dot[v[1], a[2, 1]])/8 + (dot[n12, s[2]]*dot[sa[1, 1], v[2]]*
      dot[v[1], a[2, 1]])/2 + (dot[n12, v[1]]*dot[s[1], s[2]]*
      dot[v[1], a[2, 2]])/2 + (dot[n12, a[2, 1]]*dot[n12, s[2]]*
      dot[n12, sa[1, 1]]*dot[v[1], v[1]])/16 - 
    (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[1], v[1]])/
     16 + (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
      dot[v[1], v[1]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, sa[2, 2]]*dot[v[1], v[1]])/16 + 
    (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[v[1], v[1]])/
     8 - (dot[n12, s[1]]*dot[n12, sa[2, 3]]*dot[n12, v[1]]*dot[v[1], v[1]])/
     16 - (3*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
      dot[v[1], v[1]])/8 + (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*
      dot[n12, v[2]]*dot[v[1], v[1]])/16 + 
    (3*dot[n12, sa[2, 2]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/16 - 
    (3*dot[n12, sa[2, 2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/4 - 
    (3*dot[n12, sa[2, 1]]*dot[s[1], a[2, 1]]*dot[v[1], v[1]])/4 - 
    (dot[n12, s[2]]*dot[s[1], a[2, 2]]*dot[v[1], v[1]])/4 + 
    (dot[n12, a[2, 2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/4 + 
    (3*dot[n12, a[1, 1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/2 + 
    (3*dot[n12, a[2, 1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/4 - 
    (15*dot[n12, a[1, 0]]*dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/16 + 
    (3*dot[n12, a[2, 0]]*dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/4 - 
    (5*dot[n12, v[1]]*dot[s[1], sa[2, 3]]*dot[v[1], v[1]])/16 + 
    (dot[n12, v[2]]*dot[s[1], sa[2, 3]]*dot[v[1], v[1]])/4 + 
    (dot[n12, sa[2, 3]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
    (dot[n12, sa[2, 3]]*dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
    (9*dot[n12, sa[1, 2]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]])/16 - 
    (5*dot[n12, sa[1, 1]]*dot[s[2], a[2, 1]]*dot[v[1], v[1]])/16 + 
    (29*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/16 + 
    (15*dot[n12, s[2]]*dot[sa[1, 1], a[2, 1]]*dot[v[1], v[1]])/16 - 
    (7*dot[n12, a[2, 1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]])/16 + 
    2*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]] - 
    (9*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]])/16 - 
    (9*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]]*dot[v[1], v[1]])/8 + 
    (3*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]]*dot[v[1], v[1]])/16 + 
    (13*dot[n12, sa[2, 2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/16 + 
    (3*dot[n12, s[2]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[1]])/16 + 
    (15*dot[n12, a[2, 0]]*dot[sa[1, 2], s[2]]*dot[v[1], v[1]])/16 + 
    (dot[n12, v[1]]*dot[sa[1, 2], sa[2, 1]]*dot[v[1], v[1]])/2 + 
    (9*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]]*dot[v[1], v[1]])/8 + 
    (3*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/8 - 
    2*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[1]] - 
    (3*dot[n12, s[1]]*dot[sa[2, 1], a[1, 1]]*dot[v[1], v[1]])/2 - 
    (11*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[2, 0]]*dot[v[1], v[1]])/16 - 
    (dot[n12, sa[1, 2]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/2 - 
    (3*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/8 + 
    (9*dot[n12, s[1]]*dot[sa[2, 2], a[1, 0]]*dot[v[1], v[1]])/16 + 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[1]]*dot[v[1], v[1]])/8 - 
    (7*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[2]]*dot[v[1], v[1]])/16 + 
    (dot[n12, s[1]]*dot[sa[2, 3], v[1]]*dot[v[1], v[1]])/16 + 
    (5*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/
     16 - (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
      dot[v[1], v[2]])/16 - (5*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*
      dot[n12, v[1]]*dot[v[1], v[2]])/8 + 
    (5*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/
     8 - (23*dot[n12, sa[2, 2]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/16 - 
    (3*dot[n12, sa[2, 1]]*dot[s[1], a[1, 1]]*dot[v[1], v[2]])/8 - 
    dot[n12, a[1, 1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[2]] + 
    (41*dot[n12, a[1, 0]]*dot[s[1], sa[2, 2]]*dot[v[1], v[2]])/16 + 
    (dot[n12, v[1]]*dot[s[1], sa[2, 3]]*dot[v[1], v[2]])/2 + 
    (23*dot[n12, sa[1, 2]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]])/16 + 
    (3*dot[n12, sa[1, 1]]*dot[s[2], a[2, 1]]*dot[v[1], v[2]])/8 - 
    (3*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[1, 0]]*dot[v[1], v[2]])/4 - 
    (3*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/2 - 
    (3*dot[n12, s[2]]*dot[sa[1, 1], a[2, 1]]*dot[v[1], v[2]])/2 + 
    dot[n12, a[2, 1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]] + 
    (35*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]]*dot[v[1], v[2]])/8 - 
    (3*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]]*dot[v[1], v[2]])/2 - 
    (9*dot[n12, sa[2, 2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/8 + 
    (3*dot[n12, s[2]]*dot[sa[1, 2], a[2, 0]]*dot[v[1], v[2]])/16 - 
    (41*dot[n12, a[2, 0]]*dot[sa[1, 2], s[2]]*dot[v[1], v[2]])/16 + 
    (3*dot[n12, v[1]]*dot[sa[1, 2], sa[2, 1]]*dot[v[1], v[2]])/2 - 
    (35*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]]*dot[v[1], v[2]])/8 - 
    (3*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]])/8 - 
    (dot[n12, sa[2, 1]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/8 - 
    (dot[n12, v[2]]*dot[sa[1, 3], s[2]]*dot[v[1], v[2]])/2 + 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[2]])/2 + 
    (3*dot[n12, s[1]]*dot[sa[2, 1], a[1, 1]]*dot[v[1], v[2]])/2 + 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[2, 0]]*dot[v[1], v[2]])/4 + 
    (9*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/8 - 
    (3*dot[n12, s[1]]*dot[sa[2, 2], a[1, 0]]*dot[v[1], v[2]])/16 + 
    (dot[n12, sa[1, 1]]*dot[sa[2, 2], v[1]]*dot[v[1], v[2]])/8 + 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[2]]*dot[v[1], v[2]])/8 - 
    (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], a[2, 0]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
      dot[v[2], a[2, 0]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, sa[2, 1]]*dot[v[2], a[2, 0]])/4 - 
    (3*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/
     16 + (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
      dot[v[2], a[2, 0]])/2 - (3*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
      dot[n12, v[2]]*dot[v[2], a[2, 0]])/4 + 
    (9*dot[n12, sa[2, 1]]*dot[s[1], a[1, 0]]*dot[v[2], a[2, 0]])/4 + 
    (7*dot[n12, s[2]]*dot[s[1], a[1, 1]]*dot[v[2], a[2, 0]])/16 + 
    (25*dot[n12, a[1, 1]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]])/16 - 
    3*dot[n12, a[1, 0]]*dot[s[1], sa[2, 1]]*dot[v[2], a[2, 0]] - 
    (69*dot[n12, sa[1, 1]]*dot[s[2], a[1, 0]]*dot[v[2], a[2, 0]])/16 - 
    (35*dot[n12, s[1]]*dot[s[2], a[1, 1]]*dot[v[2], a[2, 0]])/16 - 
    (33*dot[n12, sa[1, 2]]*dot[s[2], v[1]]*dot[v[2], a[2, 0]])/16 + 
    (3*dot[n12, sa[1, 2]]*dot[s[2], v[2]]*dot[v[2], a[2, 0]])/16 + 
    (15*dot[n12, s[2]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], a[2, 0]])/16 + 
    3*dot[n12, s[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], a[2, 0]] + 
    (45*dot[n12, a[1, 0]]*dot[sa[1, 1], s[2]]*dot[v[2], a[2, 0]])/16 - 
    3*dot[n12, a[2, 0]]*dot[sa[1, 1], s[2]]*dot[v[2], a[2, 0]] - 
    3*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 1]]*dot[v[2], a[2, 0]] - 
    dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]]*dot[v[2], a[2, 0]] + 
    (3*dot[n12, sa[2, 1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/2 + 
    dot[n12, sa[2, 1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]] + 
    (15*dot[n12, v[1]]*dot[sa[1, 2], s[2]]*dot[v[2], a[2, 0]])/16 + 
    (3*dot[n12, v[2]]*dot[sa[1, 2], s[2]]*dot[v[2], a[2, 0]])/4 + 
    (9*dot[n12, s[2]]*dot[sa[1, 2], v[1]]*dot[v[2], a[2, 0]])/16 - 
    (3*dot[n12, s[1]]*dot[sa[2, 1], a[1, 0]]*dot[v[2], a[2, 0]])/4 - 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 1], v[1]]*dot[v[2], a[2, 0]])/2 + 
    (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], a[2, 1]])/
     8 + (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
      dot[v[2], a[2, 1]])/4 + (9*dot[n12, s[2]]*dot[s[1], a[1, 0]]*
      dot[v[2], a[2, 1]])/8 - (11*dot[n12, a[1, 0]]*dot[s[1], s[2]]*
      dot[v[2], a[2, 1]])/8 - (3*dot[n12, s[1]]*dot[s[2], a[1, 0]]*
      dot[v[2], a[2, 1]])/8 - (3*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
      dot[v[2], a[2, 1]])/4 - (5*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
      dot[v[2], a[2, 1]])/4 + (3*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*
      dot[v[2], a[2, 1]])/4 - (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*
      dot[n12, sa[1, 2]]*dot[v[2], v[2]])/16 - 
    (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[v[2], v[2]])/
     16 - (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
      dot[v[2], v[2]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
      dot[n12, sa[2, 2]]*dot[v[2], v[2]])/16 - 
    (3*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
     16 + (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]*
      dot[v[2], v[2]])/8 + (dot[n12, s[2]]*dot[n12, sa[1, 3]]*dot[n12, v[2]]*
      dot[v[2], v[2]])/16 - (3*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*
      dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
    (9*dot[n12, sa[2, 2]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/16 + 
    (5*dot[n12, sa[2, 1]]*dot[s[1], a[1, 1]]*dot[v[2], v[2]])/16 - 
    (dot[n12, a[1, 2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/4 + 
    (7*dot[n12, a[1, 1]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]])/16 - 
    (15*dot[n12, a[1, 0]]*dot[s[1], sa[2, 2]]*dot[v[2], v[2]])/16 + 
    (3*dot[n12, sa[1, 2]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/4 + 
    (3*dot[n12, sa[1, 1]]*dot[s[2], a[1, 1]]*dot[v[2], v[2]])/4 + 
    (dot[n12, s[1]]*dot[s[2], a[1, 2]]*dot[v[2], v[2]])/4 - 
    (3*dot[n12, sa[1, 2]]*dot[s[2], a[2, 0]]*dot[v[2], v[2]])/16 + 
    (dot[n12, sa[1, 3]]*dot[s[2], v[1]]*dot[v[2], v[2]])/4 - 
    (dot[n12, sa[1, 3]]*dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
    (11*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/16 + 
    2*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]] + 
    (3*dot[n12, s[2]]*dot[sa[1, 1], a[2, 1]]*dot[v[2], v[2]])/2 - 
    (3*dot[n12, a[1, 1]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]])/4 - 
    (3*dot[n12, a[2, 1]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]])/2 + 
    (9*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]])/16 - 
    2*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]] - 
    (9*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]]*dot[v[2], v[2]])/8 - 
    (dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]]*dot[v[2], v[2]])/2 + 
    (3*dot[n12, sa[2, 2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
    (dot[n12, sa[2, 2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 - 
    (9*dot[n12, s[2]]*dot[sa[1, 2], a[2, 0]]*dot[v[2], v[2]])/16 - 
    (3*dot[n12, a[1, 0]]*dot[sa[1, 2], s[2]]*dot[v[2], v[2]])/4 + 
    (15*dot[n12, a[2, 0]]*dot[sa[1, 2], s[2]]*dot[v[2], v[2]])/16 - 
    (3*dot[n12, v[1]]*dot[sa[1, 2], sa[2, 1]]*dot[v[2], v[2]])/16 + 
    (9*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]]*dot[v[2], v[2]])/8 + 
    (7*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/16 - 
    (3*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/8 - 
    (dot[n12, v[1]]*dot[sa[1, 3], s[2]]*dot[v[2], v[2]])/4 + 
    (5*dot[n12, v[2]]*dot[sa[1, 3], s[2]]*dot[v[2], v[2]])/16 - 
    (dot[n12, s[2]]*dot[sa[1, 3], v[2]]*dot[v[2], v[2]])/16 - 
    (29*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[1, 0]]*dot[v[2], v[2]])/16 - 
    (15*dot[n12, s[1]]*dot[sa[2, 1], a[1, 1]]*dot[v[2], v[2]])/16 - 
    (13*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[1]]*dot[v[2], v[2]])/16 - 
    (3*dot[n12, s[1]]*dot[sa[2, 2], a[1, 0]]*dot[v[2], v[2]])/16 - 
    (3*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[1]]*dot[v[2], v[2]])/8 + 
    r12*((dot[n12, a[1, 1]]*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, s[2]])/
       48 + (dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, s[2]]*
        dot[n12, sa[1, 1]])/16 + (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, sa[2, 1]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
        dot[n12, sa[2, 1]])/16 + (dot[n12, a[2, 1]]*dot[n12, s[2]]*
        dot[n12, sa[1, 2]]*dot[n12, v[1]])/16 + 
      (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]])/16 - (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, sa[2, 3]]*dot[n12, v[1]])/16 - 
      (dot[n12, sa[1, 1]]*dot[n12, sa[2, 3]]*dot[n12, v[1]]^2)/16 - 
      (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 3]]*dot[n12, v[2]])/
       16 + (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
        dot[n12, v[2]])/16 + (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
        dot[n12, sa[2, 2]]*dot[n12, v[2]])/16 + 
      (3*dot[n12, sa[1, 2]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[n12, v[2]])/
       16 - (dot[n12, sa[1, 3]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2)/16 - 
      (3*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[a[1, 0], a[1, 0]])/8 + 
      (29*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[a[1, 0], a[2, 0]])/16 + 
      (15*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[a[1, 0], a[2, 1]])/16 + 
      (13*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[a[1, 0], v[2]])/16 + 
      (15*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[a[1, 1], a[2, 0]])/16 + 
      (23*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 1], a[2, 1]])/48 + 
      (7*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[a[1, 1], v[2]])/16 - 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[a[2, 0], a[2, 0]])/8 + 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*dot[s[1], a[1, 0]])/8 + 
      (dot[n12, sa[2, 3]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/16 - 
      (7*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[s[1], a[1, 1]])/48 - 
      (5*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[s[1], a[1, 1]])/16 + 
      (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], a[1, 1]])/16 - 
      (3*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[s[1], a[1, 1]])/16 - 
      (9*dot[n12, a[1, 1]]*dot[n12, sa[2, 1]]*dot[s[1], a[2, 0]])/16 - 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*dot[s[1], a[2, 0]])/4 - 
      (13*dot[n12, a[1, 1]]*dot[n12, s[2]]*dot[s[1], a[2, 1]])/48 - 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], a[2, 1]])/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 2]])/4 + 
      (dot[n12, a[1, 2]]*dot[n12, a[2, 0]]*dot[s[1], s[2]])/4 + 
      (23*dot[n12, a[1, 1]]*dot[n12, a[2, 1]]*dot[s[1], s[2]])/48 + 
      (dot[n12, a[1, 0]]*dot[n12, a[2, 2]]*dot[s[1], s[2]])/4 + 
      (dot[a[1, 0], a[2, 2]]*dot[s[1], s[2]])/4 + 
      (47*dot[a[1, 1], a[2, 1]]*dot[s[1], s[2]])/48 + 
      (dot[a[1, 2], a[2, 0]]*dot[s[1], s[2]])/4 + 
      (17*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[s[1], sa[2, 1]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[s[1], sa[2, 1]])/4 + 
      (dot[n12, a[1, 2]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/2 + 
      (3*dot[a[1, 0], a[2, 1]]*dot[s[1], sa[2, 1]])/4 + 
      (33*dot[a[1, 1], a[2, 0]]*dot[s[1], sa[2, 1]])/16 + 
      (dot[a[1, 2], v[2]]*dot[s[1], sa[2, 1]])/2 - 
      (3*dot[n12, a[1, 0]]^2*dot[s[1], sa[2, 2]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], sa[2, 2]])/4 - 
      dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[s[1], sa[2, 2]] + 
      (11*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], sa[2, 2]])/16 + 
      (3*dot[a[1, 0], a[1, 0]]*dot[s[1], sa[2, 2]])/8 + 
      (3*dot[a[1, 0], a[2, 0]]*dot[s[1], sa[2, 2]])/4 + 
      (19*dot[a[1, 1], v[2]]*dot[s[1], sa[2, 2]])/16 - 
      (5*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[2, 3]])/16 + 
      (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 3]])/4 + 
      (dot[a[1, 0], v[2]]*dot[s[1], sa[2, 3]])/4 + 
      (3*dot[n12, a[1, 1]]*dot[n12, sa[2, 2]]*dot[s[1], v[1]])/16 + 
      (dot[n12, a[1, 0]]*dot[n12, sa[2, 3]]*dot[s[1], v[1]])/16 - 
      (5*dot[n12, a[1, 1]]*dot[n12, sa[2, 2]]*dot[s[1], v[2]])/16 - 
      (dot[n12, a[1, 0]]*dot[n12, sa[2, 3]]*dot[s[1], v[2]])/4 - 
      (9*dot[n12, a[2, 1]]*dot[n12, sa[1, 1]]*dot[s[2], a[1, 0]])/16 - 
      (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[s[2], a[1, 0]])/4 - 
      (dot[s[1], a[2, 2]]*dot[s[2], a[1, 0]])/4 - 
      (13*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[2], a[1, 1]])/48 - 
      (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], a[1, 1]])/4 - 
      (73*dot[s[1], a[2, 1]]*dot[s[2], a[1, 1]])/48 - 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 2]])/4 - 
      (dot[s[1], a[2, 0]]*dot[s[2], a[1, 2]])/4 + 
      (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[s[2], a[2, 0]])/8 + 
      (dot[n12, sa[1, 3]]*dot[n12, v[2]]*dot[s[2], a[2, 0]])/16 - 
      (7*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[2], a[2, 1]])/48 - 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[2], a[2, 1]])/16 - 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[2], a[2, 1]])/16 + 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[2], a[2, 1]])/16 + 
      (11*dot[s[1], a[1, 1]]*dot[s[2], a[2, 1]])/48 - 
      (5*dot[n12, a[2, 1]]*dot[n12, sa[1, 2]]*dot[s[2], v[1]])/16 - 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[s[2], v[1]])/4 + 
      (3*dot[n12, a[2, 1]]*dot[n12, sa[1, 2]]*dot[s[2], v[2]])/16 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 3]]*dot[s[2], v[2]])/16 - 
      (5*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[sa[1, 1], a[1, 0]])/16 - 
      (11*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[1, 0]])/16 + 
      (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]])/8 - 
      (7*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/16 + 
      (7*dot[s[2], a[2, 1]]*dot[sa[1, 1], a[1, 0]])/16 - 
      (19*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[2, 0]])/16 - 
      (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/2 - 
      (3*dot[s[2], a[1, 1]]*dot[sa[1, 1], a[2, 0]])/4 - 
      (9*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[sa[1, 1], a[2, 1]])/16 - 
      (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 1]])/2 - 
      (49*dot[s[2], a[1, 0]]*dot[sa[1, 1], a[2, 1]])/16 - 
      (dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 2]])/2 - 
      (dot[s[2], v[1]]*dot[sa[1, 1], a[2, 2]])/2 + 
      (3*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[sa[1, 1], s[2]])/4 + 
      (17*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[sa[1, 1], s[2]])/16 + 
      (dot[n12, a[2, 2]]*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/2 + 
      (33*dot[a[1, 0], a[2, 1]]*dot[sa[1, 1], s[2]])/16 + 
      (3*dot[a[1, 1], a[2, 0]]*dot[sa[1, 1], s[2]])/4 + 
      (39*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[2, 1]])/16 + 
      (3*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 1]])/2 + 
      (3*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]])/2 + 
      (71*dot[a[1, 0], a[2, 0]]*dot[sa[1, 1], sa[2, 1]])/16 + 
      (3*dot[a[1, 1], v[2]]*dot[sa[1, 1], sa[2, 1]])/2 - 
      (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]])/4 + 
      (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]])/2 + 
      (27*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]])/16 + 
      (43*dot[a[1, 0], v[2]]*dot[sa[1, 1], sa[2, 2]])/16 - 
      (5*dot[n12, v[1]]^2*dot[sa[1, 1], sa[2, 3]])/16 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 3]])/2 + 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*dot[sa[1, 1], v[1]])/8 + 
      (dot[n12, sa[2, 3]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/8 - 
      (11*dot[n12, a[1, 0]]*dot[n12, sa[2, 2]]*dot[sa[1, 1], v[2]])/16 - 
      (dot[n12, sa[2, 3]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[sa[1, 2], a[2, 0]])/4 - 
      (11*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 2], a[2, 0]])/16 + 
      (3*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[sa[1, 2], a[2, 0]])/2 - 
      (3*dot[s[2], a[1, 0]]*dot[sa[1, 2], a[2, 0]])/4 - 
      (3*dot[s[2], a[2, 0]]*dot[sa[1, 2], a[2, 0]])/8 - 
      (5*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 2], a[2, 1]])/16 + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], a[2, 1]])/4 - 
      (25*dot[s[2], v[1]]*dot[sa[1, 2], a[2, 1]])/16 + 
      (3*dot[s[2], v[2]]*dot[sa[1, 2], a[2, 1]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[sa[1, 2], s[2]])/4 - 
      (3*dot[n12, a[2, 0]]^2*dot[sa[1, 2], s[2]])/4 + 
      (11*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[sa[1, 2], s[2]])/16 - 
      dot[n12, a[2, 1]]*dot[n12, v[2]]*dot[sa[1, 2], s[2]] + 
      (3*dot[a[1, 0], a[2, 0]]*dot[sa[1, 2], s[2]])/4 + 
      (3*dot[a[2, 0], a[2, 0]]*dot[sa[1, 2], s[2]])/8 + 
      (27*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 2], sa[2, 1]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]])/2 - 
      (9*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]])/4 + 
      (3*dot[a[1, 0], v[2]]*dot[sa[1, 2], sa[2, 1]])/2 - 
      (3*dot[n12, v[1]]^2*dot[sa[1, 2], sa[2, 2]])/4 + 
      (21*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 2]])/16 - 
      (3*dot[n12, v[2]]^2*dot[sa[1, 2], sa[2, 2]])/4 - 
      (3*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[sa[1, 2], v[1]])/16 - 
      (7*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[1]])/16 + 
      (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]])/16 - 
      (5*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/16 + 
      (3*dot[s[2], a[2, 1]]*dot[sa[1, 2], v[1]])/16 + 
      (dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[sa[1, 2], v[2]])/4 + 
      (3*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[2]])/4 - 
      (7*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/16 + 
      (3*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/4 - 
      (5*dot[s[2], a[2, 1]]*dot[sa[1, 2], v[2]])/16 + 
      (dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 3], a[2, 0]])/16 - 
      (dot[s[2], v[1]]*dot[sa[1, 3], a[2, 0]])/4 + 
      (dot[s[2], v[2]]*dot[sa[1, 3], a[2, 0]])/16 + 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 3], s[2]])/4 - 
      (5*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 3], s[2]])/16 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 3], sa[2, 1]])/2 - 
      (5*dot[n12, v[2]]^2*dot[sa[1, 3], sa[2, 1]])/16 + 
      (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[sa[1, 3], v[2]])/16 + 
      (dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[sa[1, 3], v[2]])/8 + 
      (dot[s[2], a[2, 0]]*dot[sa[1, 3], v[2]])/16 - 
      (19*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[1, 0]])/16 - 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 0]])/2 - 
      (3*dot[s[1], a[2, 1]]*dot[sa[2, 1], a[1, 0]])/4 - 
      (99*dot[sa[1, 1], a[2, 0]]*dot[sa[2, 1], a[1, 0]])/16 - 
      (3*dot[sa[1, 2], v[2]]*dot[sa[2, 1], a[1, 0]])/2 - 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[2, 1], a[1, 1]])/16 - 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 1]])/2 - 
      (49*dot[s[1], a[2, 0]]*dot[sa[2, 1], a[1, 1]])/16 - 
      (3*dot[sa[1, 1], v[2]]*dot[sa[2, 1], a[1, 1]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 2]])/2 - 
      (dot[s[1], v[2]]*dot[sa[2, 1], a[1, 2]])/2 - 
      (5*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[sa[2, 1], a[2, 0]])/16 - 
      (11*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[2, 0]])/16 - 
      (7*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[sa[2, 1], a[2, 0]])/16 + 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[sa[2, 1], a[2, 0]])/8 + 
      (7*dot[s[1], a[1, 1]]*dot[sa[2, 1], a[2, 0]])/16 + 
      (13*dot[sa[1, 1], a[1, 0]]*dot[sa[2, 1], a[2, 0]])/16 + 
      (5*dot[sa[1, 2], v[1]]*dot[sa[2, 1], a[2, 0]])/16 - 
      (3*dot[sa[1, 2], v[2]]*dot[sa[2, 1], a[2, 0]])/8 - 
      (11*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[1]])/16 - 
      (dot[n12, sa[1, 3]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]])/2 - 
      (3*dot[sa[1, 1], a[2, 1]]*dot[sa[2, 1], v[1]])/2 - 
      (51*dot[sa[1, 2], a[2, 0]]*dot[sa[2, 1], v[1]])/16 - 
      (dot[sa[1, 3], v[2]]*dot[sa[2, 1], v[1]])/2 + 
      (3*dot[n12, a[2, 0]]*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[2]])/8 + 
      (dot[n12, sa[1, 3]]*dot[n12, v[2]]*dot[sa[2, 1], v[2]])/8 + 
      (3*dot[sa[1, 2], a[2, 0]]*dot[sa[2, 1], v[2]])/8 + 
      (dot[sa[1, 3], v[2]]*dot[sa[2, 1], v[2]])/8 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 2], a[1, 0]])/4 + 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 2], a[1, 0]])/2 - 
      (11*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 2], a[1, 0]])/16 - 
      (3*dot[s[1], a[1, 0]]*dot[sa[2, 2], a[1, 0]])/8 - 
      (3*dot[s[1], a[2, 0]]*dot[sa[2, 2], a[1, 0]])/4 + 
      (3*dot[sa[1, 1], v[1]]*dot[sa[2, 2], a[1, 0]])/8 - 
      (51*dot[sa[1, 1], v[2]]*dot[sa[2, 2], a[1, 0]])/16 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], a[1, 1]])/4 - 
      (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], a[1, 1]])/16 + 
      (3*dot[s[1], v[1]]*dot[sa[2, 2], a[1, 1]])/16 - 
      (25*dot[s[1], v[2]]*dot[sa[2, 2], a[1, 1]])/16 + 
      (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[sa[2, 2], v[1]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[1]])/4 + 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[sa[2, 2], v[1]])/4 - 
      (7*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[sa[2, 2], v[1]])/16 - 
      (5*dot[s[1], a[1, 1]]*dot[sa[2, 2], v[1]])/16 - 
      (3*dot[sa[1, 1], a[1, 0]]*dot[sa[2, 2], v[1]])/8 - 
      (3*dot[sa[1, 1], a[2, 0]]*dot[sa[2, 2], v[1]])/2 + 
      (3*dot[sa[1, 2], v[1]]*dot[sa[2, 2], v[1]])/16 - 
      (27*dot[sa[1, 2], v[2]]*dot[sa[2, 2], v[1]])/16 - 
      (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[sa[2, 2], v[2]])/16 - 
      (7*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[2]])/16 - 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[sa[2, 2], v[2]])/16 + 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[sa[2, 2], v[2]])/16 + 
      (3*dot[s[1], a[1, 1]]*dot[sa[2, 2], v[2]])/16 + 
      (5*dot[sa[1, 1], a[1, 0]]*dot[sa[2, 2], v[2]])/16 + 
      (dot[sa[1, 2], v[1]]*dot[sa[2, 2], v[2]])/16 + 
      (3*dot[sa[1, 2], v[2]]*dot[sa[2, 2], v[2]])/16 + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 3], a[1, 0]])/16 + 
      (dot[s[1], v[1]]*dot[sa[2, 3], a[1, 0]])/16 - 
      (dot[s[1], v[2]]*dot[sa[2, 3], a[1, 0]])/4 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 3], v[1]])/16 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 3], v[1]])/8 + 
      (dot[s[1], a[1, 0]]*dot[sa[2, 3], v[1]])/16 + 
      (dot[sa[1, 1], v[1]]*dot[sa[2, 3], v[1]])/8 - 
      (dot[sa[1, 1], v[2]]*dot[sa[2, 3], v[1]])/2 - 
      (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[v[1], a[1, 0]])/4 + 
      (dot[n12, s[1]]*dot[n12, sa[2, 3]]*dot[v[1], a[1, 0]])/16 - 
      (5*dot[s[1], sa[2, 3]]*dot[v[1], a[1, 0]])/16 - 
      (3*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[1], a[1, 1]])/8 + 
      (dot[s[1], sa[2, 2]]*dot[v[1], a[1, 1]])/8 + 
      (13*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[v[1], a[2, 0]])/16 + 
      (3*dot[sa[1, 1], sa[2, 2]]*dot[v[1], a[2, 0]])/2 + 
      (43*dot[sa[1, 2], sa[2, 1]]*dot[v[1], a[2, 0]])/16 + 
      (dot[sa[1, 3], s[2]]*dot[v[1], a[2, 0]])/4 + 
      (7*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[1], a[2, 1]])/16 + 
      (3*dot[sa[1, 1], sa[2, 1]]*dot[v[1], a[2, 1]])/2 + 
      (19*dot[sa[1, 2], s[2]]*dot[v[1], a[2, 1]])/16 + 
      (dot[sa[1, 1], s[2]]*dot[v[1], a[2, 2]])/2 - 
      (3*dot[n12, sa[1, 2]]*dot[n12, sa[2, 2]]*dot[v[1], v[1]])/16 + 
      (dot[n12, sa[1, 1]]*dot[n12, sa[2, 3]]*dot[v[1], v[1]])/16 - 
      (5*dot[sa[1, 1], sa[2, 3]]*dot[v[1], v[1]])/16 - 
      (3*dot[sa[1, 2], sa[2, 2]]*dot[v[1], v[1]])/16 + 
      (5*dot[n12, sa[1, 2]]*dot[n12, sa[2, 2]]*dot[v[1], v[2]])/16 + 
      (dot[sa[1, 1], sa[2, 3]]*dot[v[1], v[2]])/2 + 
      (29*dot[sa[1, 2], sa[2, 2]]*dot[v[1], v[2]])/16 + 
      (dot[sa[1, 3], sa[2, 1]]*dot[v[1], v[2]])/2 + 
      (dot[n12, s[2]]*dot[n12, sa[1, 3]]*dot[v[2], a[2, 0]])/16 - 
      (3*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[v[2], a[2, 0]])/4 - 
      (5*dot[sa[1, 3], s[2]]*dot[v[2], a[2, 0]])/16 - 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[2], a[2, 1]])/8 + 
      (dot[sa[1, 2], s[2]]*dot[v[2], a[2, 1]])/8 + 
      (dot[n12, sa[1, 3]]*dot[n12, sa[2, 1]]*dot[v[2], v[2]])/16 - 
      (3*dot[n12, sa[1, 2]]*dot[n12, sa[2, 2]]*dot[v[2], v[2]])/16 - 
      (3*dot[sa[1, 2], sa[2, 2]]*dot[v[2], v[2]])/16 - 
      (5*dot[sa[1, 3], sa[2, 1]]*dot[v[2], v[2]])/16) + 
    ((5*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^3)/
       16 + (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]^3)/16 - (45*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/16 - 
      (45*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]])/16 + 
      (15*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]^3*dot[n12, v[2]])/
       16 - (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2)/16 - 
      (45*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2)/16 + (5*dot[n12, a[1, 1]]*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[n12, v[2]]^3)/16 + 
      (15*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^3)/16 + (15*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
        dot[n12, v[1]]*dot[n12, v[2]]^3)/16 - 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[a[1, 0], a[1, 0]])/8 - (87*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]])/16 - 
      (39*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[a[1, 0], v[2]])/16 - (39*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/8 + 
      (39*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[a[1, 0], v[2]])/16 + (21*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[2]]^2*dot[a[1, 1], v[2]])/16 - 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[a[2, 0], a[2, 0]])/8 - (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/8 + 
      (45*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]])/16 - (9*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], a[1, 0]])/4 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[s[1], a[1, 0]])/8 + (33*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/16 - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]])/
       4 + (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], a[1, 1]])/16 - (7*dot[n12, s[2]]*dot[n12, v[2]]^3*
        dot[s[1], a[1, 1]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/4 - 
      (27*dot[n12, sa[2, 1]]*dot[n12, v[1]]^3*dot[s[1], a[2, 0]])/16 + 
      (81*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[2, 0]])/16 + (9*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], a[2, 0]])/2 - 
      (9*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[s[1], a[2, 0]])/4 + (7*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]])/16 - 
      (5*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]])/
       2 - (13*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[s[1], a[2, 1]])/16 + 
      (9*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], a[2, 1]])/
       4 + (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[s[1], s[2]])/2 - (9*dot[n12, a[2, 0]]^2*dot[n12, v[1]]^2*
        dot[s[1], s[2]])/4 + (23*dot[n12, a[2, 1]]*dot[n12, v[1]]^3*
        dot[s[1], s[2]])/16 - (207*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/16 - 
      3*dot[n12, a[2, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], s[2]] - 
      (9*dot[n12, a[1, 0]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]])/4 + 
      (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*
        dot[s[1], s[2]])/2 - 3*dot[n12, a[1, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], s[2]] + 
      (23*dot[n12, a[1, 1]]*dot[n12, v[2]]^3*dot[s[1], s[2]])/16 + 
      (9*dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]]*dot[s[1], s[2]])/8 - 
      (dot[n12, v[1]]^2*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]])/2 + 
      (65*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*
        dot[s[1], s[2]])/16 - (dot[n12, v[2]]^2*dot[a[1, 0], a[2, 0]]*
        dot[s[1], s[2]])/2 + (49*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[a[1, 0], v[2]]*dot[s[1], s[2]])/16 + 2*dot[n12, a[2, 0]]*
       dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]] + 
      (3*dot[a[1, 0], v[2]]^2*dot[s[1], s[2]])/2 + 2*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], s[2]] - 
      (31*dot[n12, v[2]]^2*dot[a[1, 1], v[2]]*dot[s[1], s[2]])/16 + 
      (9*dot[n12, v[1]]^2*dot[a[2, 0], a[2, 0]]*dot[s[1], s[2]])/8 + 
      (51*dot[n12, a[2, 0]]*dot[n12, v[1]]^3*dot[s[1], sa[2, 1]])/16 + 
      9*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
       dot[s[1], sa[2, 1]] - (27*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], sa[2, 1]])/4 - 
      (153*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[2, 1]])/16 + (9*dot[n12, a[1, 0]]*dot[n12, v[2]]^3*
        dot[s[1], sa[2, 1]])/4 - 2*dot[n12, v[1]]^2*dot[a[1, 0], v[2]]*
       dot[s[1], sa[2, 1]] + (49*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]])/8 + 
      (dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]])/4 - 
      (3*dot[n12, v[1]]^4*dot[s[1], sa[2, 2]])/4 + 
      (33*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], sa[2, 2]])/16 - 
      (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], sa[2, 2]])/4 - 
      (27*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], v[1]])/16 - (9*dot[n12, a[2, 1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[s[1], v[1]])/16 - 
      (21*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[1]])/16 + (9*dot[n12, sa[2, 2]]*dot[n12, v[1]]^3*
        dot[s[1], v[1]])/16 + (27*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/16 - 
      (27*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/8 - (15*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], v[1]])/16 + 
      (9*dot[n12, a[1, 1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], v[1]])/
       16 + (21*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]])/16 + (dot[n12, s[2]]*dot[n12, v[1]]*
        dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]])/16 - 
      (7*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]])/
       16 + (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]])/16 + (5*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[a[1, 0], v[2]]*dot[s[1], v[1]])/8 - 
      (3*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]])/4 - (3*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[a[1, 1], v[2]]*dot[s[1], v[1]])/8 - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]]*dot[s[1], v[1]])/
       4 + (45*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[s[1], v[2]])/16 + 
      (3*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], v[2]])/
       4 + (9*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[2]])/4 - (15*dot[n12, sa[2, 2]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/4 + 
      (45*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]])/8 + (9*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
      (15*dot[n12, a[1, 1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], v[2]])/
       16 - (9*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]])/4 + (3*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]])/4 + 
      (35*dot[n12, s[2]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*
        dot[s[1], v[2]])/16 - (dot[n12, s[2]]*dot[n12, v[2]]*
        dot[a[1, 0], a[2, 0]]*dot[s[1], v[2]])/4 - 
      (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/
       4 + (5*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]])/4 - dot[n12, sa[2, 1]]*dot[n12, v[2]]*
       dot[a[1, 0], v[2]]*dot[s[1], v[2]] - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[1], v[2]])/
       8 - (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[2], a[1, 0]])/4 + (81*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]])/16 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[s[2], a[1, 0]])/4 + (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[2], a[1, 0]])/2 - 
      (27*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*dot[s[2], a[1, 0]])/16 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[2], a[1, 0]])/
       2 + dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
       dot[s[2], a[1, 0]] - (9*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
        dot[s[2], a[1, 0]])/8 + (7*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
        dot[s[2], a[1, 0]])/4 - (97*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]])/16 + 
      (7*dot[n12, v[2]]^2*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]])/4 + 
      (29*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[s[2], a[1, 0]])/16 + (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[2], a[1, 0]])/16 - 
      (53*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[s[2], a[1, 0]])/16 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[s[2], a[1, 0]])/2 - 
      (dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/
       4 - (3*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/2 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], a[1, 1]])/
       4 - (13*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], a[1, 1]])/16 + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 1]] - 
      (19*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], a[1, 1]])/16 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 1]])/
       2 + (33*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], a[1, 1]])/16 + 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[2], a[2, 0]])/8 + (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]])/16 + 
      (33*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[2], a[2, 0]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[s[2], a[2, 0]])/8 - 
      (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[2], a[2, 0]])/4 - (29*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[a[1, 0], v[2]]*dot[s[2], a[2, 0]])/16 + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[2], a[2, 0]])/
       4 - (3*dot[n12, v[1]]^2*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/8 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/
       16 - (3*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/8 - 
      (9*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[s[2], a[2, 0]])/8 + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], a[2, 0]] - 
      (15*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[s[2], a[2, 0]])/16 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[s[2], a[2, 0]])/4 - 
      (5*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/
       16 - (7*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/16 + 
      (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/
       16 - dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       dot[s[2], a[2, 0]] + (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[s[2], a[2, 0]])/4 - 
      (dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/4 - 
      (7*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], a[2, 1]])/16 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], a[2, 1]])/
       16 + (dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], a[2, 1]])/16 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[2, 1]])/8 - 
      (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], a[2, 1]])/16 - 
      (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[1]])/4 - (15*dot[n12, a[2, 1]]*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[s[2], v[1]])/16 - 
      (9*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[s[2], v[1]])/4 + (45*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/16 + 
      (45*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[2], v[1]])/8 + (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[s[2], v[1]])/4 + 
      (9*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[1]])/4 + (9*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[2], v[1]])/4 - 
      (15*dot[n12, sa[1, 2]]*dot[n12, v[2]]^3*dot[s[2], v[1]])/16 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*dot[s[2], v[1]])/
       4 + (35*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]]*
        dot[s[2], v[1]])/16 + (19*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[a[1, 0], v[2]]*dot[s[2], v[1]])/16 - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 1], v[2]]*dot[s[2], v[1]])/2 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]]*dot[s[2], v[1]])/
       4 + (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[s[2], v[1]])/4 - dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]]*dot[s[2], v[1]] + 
      (9*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[1]])/
       16 + dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[1]] - 
      (3*dot[n12, v[2]]^2*dot[s[1], a[1, 1]]*dot[s[2], v[1]])/16 - 
      (dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]])/
       4 - (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[s[2], v[1]])/2 - (53*dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[s[2], v[1]])/16 + 
      (5*dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]])/16 + 
      (33*dot[n12, v[1]]^2*dot[s[1], a[2, 1]]*dot[s[2], v[1]])/16 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 1]]*dot[s[2], v[1]])/
       2 + (13*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
        dot[s[2], v[1]])/16 - (5*dot[n12, a[2, 1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[s[2], v[1]])/8 - dot[n12, a[1, 1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[s[2], v[1]] + (59*dot[a[1, 0], a[2, 0]]*
        dot[s[1], v[1]]*dot[s[2], v[1]])/16 + dot[a[1, 1], v[2]]*
       dot[s[1], v[1]]*dot[s[2], v[1]] + (3*dot[a[2, 0], a[2, 0]]*
        dot[s[1], v[1]]*dot[s[2], v[1]])/4 - 
      (25*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
        dot[s[2], v[1]])/16 + (dot[n12, a[2, 1]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[s[2], v[1]])/2 + 
      (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/2 - 
      (71*dot[a[1, 0], a[2, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]])/16 - 
      (dot[a[1, 1], v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/2 + 
      (27*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[2]])/16 + (9*dot[n12, a[2, 1]]*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[s[2], v[2]])/16 + 
      (21*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[s[2], v[2]])/16 - (27*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/16 - 
      (27*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[2], v[2]])/8 - (9*dot[n12, a[1, 1]]*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[s[2], v[2]])/16 - 
      (21*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[2]])/16 - (15*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[2], v[2]])/16 + 
      (9*dot[n12, sa[1, 2]]*dot[n12, v[2]]^3*dot[s[2], v[2]])/16 - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]]*dot[s[2], v[2]])/
       4 - (7*dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]]*
        dot[s[2], v[2]])/16 + (dot[n12, s[1]]*dot[n12, v[2]]*
        dot[a[1, 0], a[2, 0]]*dot[s[2], v[2]])/16 + 
      (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[2]])/
       16 + (15*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[2], v[2]])/8 + (7*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[a[1, 1], v[2]]*dot[s[2], v[2]])/8 - 
      (5*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]])/
       16 + (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[2], v[2]])/4 - (15*dot[n12, a[2, 0]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[s[2], v[2]])/16 - 
      (3*dot[a[1, 0], v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]])/4 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[s[2], v[2]])/8 + 
      (dot[n12, v[2]]^2*dot[s[1], a[1, 1]]*dot[s[2], v[2]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]])/
       16 + (29*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
        dot[s[2], v[2]])/16 - (37*dot[a[1, 0], v[2]]*dot[s[1], a[2, 0]]*
        dot[s[2], v[2]])/16 - (19*dot[n12, v[1]]^2*dot[s[1], a[2, 1]]*
        dot[s[2], v[2]])/16 + dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 1]]*dot[s[2], v[2]] - 
      (7*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[2]])/
       16 + (5*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[s[2], v[2]])/8 + (5*dot[n12, a[1, 1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[2], v[2]])/8 - 
      (29*dot[a[1, 0], a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[2]])/16 - 
      (5*dot[a[1, 1], v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/8 + 
      (13*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
        dot[s[2], v[2]])/16 - dot[n12, a[2, 1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[s[2], v[2]] - (5*dot[n12, a[1, 1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[s[2], v[2]])/8 + 
      (3*dot[a[1, 0], a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]])/4 + 
      (59*dot[a[1, 0], a[2, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]])/16 + 
      (dot[a[1, 1], v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]])/8 + 
      (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], a[1, 0]])/8 - (15*dot[n12, s[2]]*dot[n12, v[2]]^3*
        dot[sa[1, 1], a[1, 0]])/16 - (7*dot[n12, v[2]]^2*dot[s[2], v[1]]*
        dot[sa[1, 1], a[1, 0]])/8 + (dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[sa[1, 1], a[1, 0]])/2 + 
      (3*dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[sa[1, 1], a[1, 0]])/16 + 
      (57*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[sa[1, 1], a[2, 0]])/16 - (9*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], a[2, 0]])/2 + 
      (3*dot[n12, v[1]]^2*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 0]])/4 - 
      (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[sa[1, 1], a[2, 0]])/4 + (5*dot[n12, v[2]]^2*dot[s[2], v[1]]*
        dot[sa[1, 1], a[2, 0]])/2 + (7*dot[n12, v[1]]^2*dot[s[2], v[2]]*
        dot[sa[1, 1], a[2, 0]])/16 + (19*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[sa[1, 1], a[2, 0]])/8 - 
      dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[sa[1, 1], a[2, 0]] + 
      (9*dot[n12, a[2, 0]]*dot[n12, v[1]]^3*dot[sa[1, 1], s[2]])/4 - 
      (153*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[sa[1, 1], s[2]])/16 - (27*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], s[2]])/4 + 9*dot[n12, a[2, 0]]*
       dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]] + 
      (51*dot[n12, a[1, 0]]*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]])/16 + 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
       dot[sa[1, 1], s[2]] - (67*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*
        dot[sa[1, 1], s[2]])/16 + (9*dot[n12, v[1]]^3*dot[n12, v[2]]*
        dot[sa[1, 1], sa[2, 1]])/2 - (117*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[sa[1, 1], sa[2, 1]])/16 + (9*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[sa[1, 1], sa[2, 1]])/2 - (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[sa[1, 1], v[1]])/8 + 
      (27*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]])/8 - (9*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[sa[1, 1], v[1]])/4 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[1]])/8 + (21*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/8 - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[sa[1, 1], v[1]])/4 + dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[2], a[1, 0]]*dot[sa[1, 1], v[1]] - 
      (17*dot[n12, v[2]]^2*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[1]])/8 - 
      (5*dot[n12, v[1]]^2*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[1]])/8 - 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[1]])/
       8 + (7*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[2], v[1]]*
        dot[sa[1, 1], v[1]])/4 - dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[s[2], v[1]]*dot[sa[1, 1], v[1]] - 
      (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[sa[1, 1], v[1]])/8 + dot[a[1, 0], v[2]]*dot[s[2], v[1]]*
       dot[sa[1, 1], v[1]] - (5*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[2], v[2]]*dot[sa[1, 1], v[1]])/8 + dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[1]] - 
      (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[sa[1, 1], v[1]])/8 - dot[a[1, 0], v[2]]*dot[s[2], v[2]]*
       dot[sa[1, 1], v[1]] + (33*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[sa[1, 1], v[2]])/16 - 
      (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]])/2 + (33*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[sa[1, 1], v[2]])/8 - 
      (33*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[2]])/16 - (9*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/2 - 
      (5*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[sa[1, 1], v[2]])/8 - 4*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]] + 
      (67*dot[n12, v[2]]^2*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]])/16 + 
      (11*dot[n12, v[1]]^2*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]])/16 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]]*
        dot[sa[1, 1], v[2]])/4 - (15*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/4 - 
      (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/
       2 + (dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[sa[1, 1], v[2]])/2 - dot[a[1, 0], v[2]]*dot[s[2], v[1]]*
       dot[sa[1, 1], v[2]] + (11*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[2], v[2]]*dot[sa[1, 1], v[2]])/8 - 
      (9*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[sa[1, 1], v[2]])/8 + dot[n12, a[2, 0]]*dot[n12, v[2]]*
       dot[s[2], v[2]]*dot[sa[1, 1], v[2]] + 
      (dot[a[1, 0], v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]])/8 - 
      (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]])/4 + 
      (33*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[sa[1, 2], s[2]])/16 - 
      (3*dot[n12, v[2]]^4*dot[sa[1, 2], s[2]])/4 + 
      (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[1]])/
       16 - (9*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[sa[1, 2], v[1]])/16 - 
      (15*dot[n12, v[2]]^2*dot[s[2], v[1]]*dot[sa[1, 2], v[1]])/16 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 2], v[1]])/
       8 + (3*dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[sa[1, 2], v[1]])/16 - 
      (21*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 2], v[2]])/
       16 + (3*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[sa[1, 2], v[2]])/4 - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 2], v[2]])/
       2 + (35*dot[n12, v[2]]^2*dot[s[2], v[1]]*dot[sa[1, 2], v[2]])/16 - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 2], v[2]])/
       8 - (9*dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[sa[1, 2], v[2]])/16 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[sa[2, 1], a[1, 0]])/2 + (57*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[sa[2, 1], a[1, 0]])/16 - 
      dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 0]] + 
      (19*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[2, 1], a[1, 0]])/8 + (7*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[sa[2, 1], a[1, 0]])/16 + (5*dot[n12, v[1]]^2*dot[s[1], v[2]]*
        dot[sa[2, 1], a[1, 0]])/2 - (27*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]])/4 + 
      (3*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[sa[2, 1], a[2, 0]])/16 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[sa[2, 1], a[2, 0]])/8 + (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[sa[2, 1], a[2, 0]])/16 + (dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[2, 1], a[2, 0]])/2 - 
      (7*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[sa[2, 1], a[2, 0]])/8 - 
      (33*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[sa[2, 1], v[1]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]])/2 - 
      (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[sa[2, 1], v[1]])/2 + (33*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]^2*dot[sa[2, 1], v[1]])/16 + 
      (33*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[sa[2, 1], v[1]])/8 + (dot[n12, s[1]]*dot[n12, v[1]]*
        dot[a[1, 0], v[2]]*dot[sa[2, 1], v[1]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[sa[2, 1], v[1]])/4 + (3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]])/4 + 
      (11*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]])/16 + 
      (67*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[sa[2, 1], v[1]])/16 - 
      4*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
       dot[sa[2, 1], v[1]] + dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       dot[sa[2, 1], v[1]] - (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[sa[2, 1], v[1]])/8 + 
      (11*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[1]])/8 + (25*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[1]])/8 + (dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/2 - 
      (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/
       2 - (15*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[1]])/4 - (5*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[1]])/4 + (5*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]])/2 + 
      (3*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]])/2 - 
      (61*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
        dot[sa[2, 1], v[1]])/8 + (3*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]]*
        dot[sa[2, 1], v[1]])/2 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[sa[2, 1], v[2]])/8 + 
      (27*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[2, 1], v[2]])/8 + (21*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[sa[2, 1], v[2]])/8 - 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[2, 1], v[2]])/8 - (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[sa[2, 1], v[2]])/4 - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[sa[2, 1], v[2]] + 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[sa[2, 1], v[2]])/
       4 - (dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[sa[2, 1], v[2]])/8 - (5*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
        dot[sa[2, 1], v[2]])/8 - (17*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
        dot[sa[2, 1], v[2]])/8 + dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 0]]*dot[sa[2, 1], v[2]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[2]])/8 + dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[sa[2, 1], v[2]] - 
      (5*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[2]])/8 - (5*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[2]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[sa[2, 1], v[2]])/8 - dot[n12, a[2, 0]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]] + 
      (7*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[2]])/4 + (dot[a[1, 0], v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[2]])/4 - (dot[n12, v[1]]^2*dot[sa[1, 1], v[1]]*
        dot[sa[2, 1], v[2]])/4 - (3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[2]])/4 - 
      (dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[2]])/4 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
        dot[sa[2, 1], v[2]])/2 + (3*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[sa[2, 2], v[1]])/4 - (21*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[sa[2, 2], v[1]])/16 - 
      (9*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[sa[2, 2], v[1]])/16 - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 2], v[1]])/
       8 + (35*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[sa[2, 2], v[1]])/16 - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[2, 2], v[1]])/
       2 - (9*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[sa[2, 2], v[2]])/16 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[sa[2, 2], v[2]])/
       16 + (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[sa[2, 2], v[2]])/16 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 2], v[2]])/
       8 - (15*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[sa[2, 2], v[2]])/16 + 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[v[1], a[1, 0]])/4 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[n12, v[2]]*dot[v[1], a[1, 0]])/16 + 
      (9*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], a[1, 0]])/2 - (9*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]^2*dot[v[1], a[1, 0]])/4 + 
      (9*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
        dot[v[1], a[1, 0]])/16 - (7*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], a[2, 0]]*dot[v[1], a[1, 0]])/4 + 
      (33*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
        dot[v[1], a[1, 0]])/16 - (7*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[1], s[2]]*dot[v[1], a[1, 0]])/4 + 3*dot[n12, a[1, 0]]*
       dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[1, 0]] - 
      (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[1, 0]])/
       16 - 3*dot[a[1, 0], v[2]]*dot[s[1], s[2]]*dot[v[1], a[1, 0]] - 
      dot[n12, v[1]]^2*dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]] - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], a[1, 0]])/2 - (9*dot[n12, v[2]]^2*dot[s[1], sa[2, 1]]*
        dot[v[1], a[1, 0]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[s[1], v[1]]*dot[v[1], a[1, 0]])/16 + 
      (7*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], a[1, 0]])/8 - (3*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], a[1, 0]])/8 - 
      (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]])/
       16 - (5*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]])/2 + (15*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], a[1, 0]])/8 - 3*dot[n12, s[1]]*
       dot[n12, v[2]]*dot[s[2], a[1, 0]]*dot[v[1], a[1, 0]] + 
      3*dot[s[1], v[2]]*dot[s[2], a[1, 0]]*dot[v[1], a[1, 0]] + 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[2, 0]]*dot[v[1], a[1, 0]])/
       4 - (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]]*
        dot[v[1], a[1, 0]])/16 - (5*dot[s[1], v[1]]*dot[s[2], a[2, 0]]*
        dot[v[1], a[1, 0]])/16 + (27*dot[s[1], v[2]]*dot[s[2], a[2, 0]]*
        dot[v[1], a[1, 0]])/16 - dot[n12, a[2, 0]]*dot[n12, s[1]]*
       dot[s[2], v[1]]*dot[v[1], a[1, 0]] - dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[s[2], v[1]]*dot[v[1], a[1, 0]] + dot[s[1], a[2, 0]]*
       dot[s[2], v[1]]*dot[v[1], a[1, 0]] - 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], a[1, 0]])/
       16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], a[1, 0]])/2 + (33*dot[s[1], a[2, 0]]*dot[s[2], v[2]]*
        dot[v[1], a[1, 0]])/16 + dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], s[2]]*dot[v[1], a[1, 0]] + 3*dot[n12, v[2]]^2*
       dot[sa[1, 1], s[2]]*dot[v[1], a[1, 0]] + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
        dot[v[1], a[1, 0]])/2 + dot[s[2], v[1]]*dot[sa[1, 1], v[2]]*
       dot[v[1], a[1, 0]] + (3*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*
        dot[v[1], a[1, 0]])/2 + dot[n12, s[1]]*dot[n12, v[1]]*
       dot[sa[2, 1], v[1]]*dot[v[1], a[1, 0]] - dot[n12, s[1]]*dot[n12, v[2]]*
       dot[sa[2, 1], v[1]]*dot[v[1], a[1, 0]] - 
      (9*dot[s[1], v[1]]*dot[sa[2, 1], v[1]]*dot[v[1], a[1, 0]])/8 + 
      dot[s[1], v[2]]*dot[sa[2, 1], v[1]]*dot[v[1], a[1, 0]] + 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], v[2]]*dot[v[1], a[1, 0]])/
       2 - (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[2]]*
        dot[v[1], a[1, 0]])/8 - (dot[s[1], v[1]]*dot[sa[2, 1], v[2]]*
        dot[v[1], a[1, 0]])/8 + (9*dot[s[1], v[2]]*dot[sa[2, 1], v[2]]*
        dot[v[1], a[1, 0]])/8 - (9*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[2]]^2*dot[v[1], a[1, 1]])/8 + 
      (11*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], a[1, 1]])/8 + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 1]])/
       4 - (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], a[1, 1]])/4 + (3*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[1], a[1, 1]])/4 + (39*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]^2*dot[v[1], a[2, 0]])/16 - 
      (39*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[v[1], a[2, 0]])/16 - (39*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 - 
      (7*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[v[1], a[2, 0]])/
       16 + (dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], a[2, 0]])/4 - (29*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[v[1], a[2, 0]])/16 + 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[v[1], a[2, 0]])/
       2 + 2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], s[2]]*
       dot[v[1], a[2, 0]] + (49*dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], s[2]]*dot[v[1], a[2, 0]])/16 + 
      (31*dot[a[1, 0], v[2]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]])/16 - 
      (67*dot[n12, v[1]]^2*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]])/16 + 
      3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
       dot[v[1], a[2, 0]] + (dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], v[1]]*
        dot[v[1], a[2, 0]])/16 + (15*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], a[2, 0]])/8 + 
      (19*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]])/16 - (5*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], a[1, 0]]*dot[v[1], a[2, 0]])/2 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]]*dot[v[1], a[2, 0]])/
       16 - (37*dot[s[1], v[1]]*dot[s[2], a[1, 0]]*dot[v[1], a[2, 0]])/16 + 
      (5*dot[s[1], v[2]]*dot[s[2], a[1, 0]]*dot[v[1], a[2, 0]])/16 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[2, 0]]*dot[v[1], a[2, 0]])/
       4 - (3*dot[s[1], v[1]]*dot[s[2], a[2, 0]]*dot[v[1], a[2, 0]])/4 + 
      dot[s[1], v[2]]*dot[s[2], a[2, 0]]*dot[v[1], a[2, 0]] - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/
       4 - dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
       dot[v[1], a[2, 0]] + (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[s[2], v[1]]*dot[v[1], a[2, 0]])/4 - 
      (dot[s[1], a[1, 0]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/4 - 
      (3*dot[s[1], a[2, 0]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], a[2, 0]])/
       16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], v[2]]*
        dot[v[1], a[2, 0]])/4 + (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[1], a[2, 0]])/8 - 
      (7*dot[s[1], a[1, 0]]*dot[s[2], v[2]]*dot[v[1], a[2, 0]])/16 + 
      (dot[n12, v[1]]^2*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]])/4 + 
      (49*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
        dot[v[1], a[2, 0]])/8 - 2*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]]*
       dot[v[1], a[2, 0]] + (dot[n12, s[2]]*dot[n12, v[1]]*
        dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/4 - 
      dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]] + 
      (dot[s[2], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/4 - 
      (5*dot[s[2], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], a[2, 0]])/8 + 
      (7*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], a[2, 0]])/4 + (dot[n12, s[2]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/2 - 
      (5*dot[s[2], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/4 + 
      (25*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/8 - 
      (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], v[1]]*
        dot[v[1], a[2, 0]])/8 + (dot[s[1], v[1]]*dot[sa[2, 1], v[1]]*
        dot[v[1], a[2, 0]])/8 - dot[s[1], v[2]]*dot[sa[2, 1], v[1]]*
       dot[v[1], a[2, 0]] - (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[2, 1], v[2]]*dot[v[1], a[2, 0]])/4 - 
      dot[s[1], v[1]]*dot[sa[2, 1], v[2]]*dot[v[1], a[2, 0]] + 
      dot[s[1], v[2]]*dot[sa[2, 1], v[2]]*dot[v[1], a[2, 0]] + 
      (5*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]])/
       4 - (5*dot[s[1], s[2]]*dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]])/4 + 
      (3*dot[s[1], s[2]]*dot[v[1], a[2, 0]]^2)/2 + 
      (21*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], a[2, 1]])/
       16 - (31*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], a[2, 1]])/16 + 
      2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[2, 1]] + 
      (7*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], a[2, 1]])/
       8 - (dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], a[2, 1]])/
       2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
        dot[v[1], a[2, 1]])/8 + (dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[1], a[2, 1]])/8 - (dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[1], a[2, 1]])/2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[2]]*dot[v[1], a[2, 1]])/8 - 
      (5*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], a[2, 1]])/8 + 
      dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], a[2, 1]] + 
      (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[1], v[1]])/16 - (3*dot[n12, a[2, 1]]*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[n12, v[1]]*dot[v[1], v[1]])/16 + 
      (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[v[1], v[1]])/8 - (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/16 - 
      (9*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*dot[v[1], v[1]])/
       16 + (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[1], v[1]])/16 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[v[1], v[1]])/8 + (9*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
      (9*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]])/16 - (9*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]^2*dot[v[1], v[1]])/16 + 
      (9*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
        dot[v[1], v[1]])/16 + (13*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[a[1, 0], a[2, 0]]*dot[v[1], v[1]])/16 + 
      (5*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]]*
        dot[v[1], v[1]])/8 + (3*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[a[2, 0], a[2, 0]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]])/
       16 + (7*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[1]])/16 + (3*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[v[1], v[1]])/8 - 
      (11*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[1]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[s[1], a[2, 0]]*dot[v[1], v[1]])/4 - 
      (21*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[1]])/16 - (3*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[v[1], v[1]])/2 - 
      (11*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]]*dot[v[1], v[1]])/
       16 - (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], a[2, 1]]*
        dot[v[1], v[1]])/4 - (11*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
        dot[s[1], s[2]]*dot[v[1], v[1]])/16 + 
      (3*dot[n12, a[2, 0]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/4 + 
      (dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], v[1]])/16 + 
      (3*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/
       2 + dot[n12, a[2, 1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]] - 
      (85*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]])/16 - 
      (3*dot[a[1, 1], v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/2 - 
      (9*dot[a[2, 0], a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]])/8 - 
      (5*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[1]])/2 - (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*
        dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/16 - 
      (13*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[1]])/8 + (9*dot[n12, a[2, 0]]*dot[n12, v[2]]*
        dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/4 - 
      (35*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/8 + 
      (15*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/16 - 
      (9*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/
       16 + (3*dot[n12, v[2]]^2*dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/4 + 
      (3*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
       16 + (7*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/16 + (7*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*
        dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
      (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
       16 + (5*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/16 - (dot[n12, a[2, 1]]*dot[n12, s[2]]*
        dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (7*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/8 - (3*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*
        dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (9*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]])/
       16 - (3*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/4 + (dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[s[2], a[1, 0]]*dot[v[1], v[1]])/16 - 2*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[s[2], a[1, 0]]*dot[v[1], v[1]] + 
      (71*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]]*dot[v[1], v[1]])/16 - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[1, 1]]*dot[v[1], v[1]])/
       2 + (3*dot[s[1], v[2]]*dot[s[2], a[1, 1]]*dot[v[1], v[1]])/2 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]])/
       16 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[1]])/8 + (5*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[2], a[2, 0]]*dot[v[1], v[1]])/8 - 
      (11*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[1]])/16 + (5*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[1]])/16 + (9*dot[s[1], a[2, 0]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[1]])/8 + (7*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], a[2, 1]]*dot[v[1], v[1]])/16 - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[2, 1]]*dot[v[1], v[1]])/
       16 - (dot[s[1], v[1]]*dot[s[2], a[2, 1]]*dot[v[1], v[1]])/16 + 
      (3*dot[s[1], v[2]]*dot[s[2], a[2, 1]]*dot[v[1], v[1]])/16 + 
      (5*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
       16 - (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/8 - (dot[n12, sa[1, 2]]*dot[n12, v[2]]*
        dot[s[2], v[1]]*dot[v[1], v[1]])/2 - 
      (9*dot[s[1], a[2, 1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/16 - 
      (3*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
       16 - (7*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/16 - (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[1]])/8 + 
      (19*dot[s[1], a[2, 1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/16 - 
      (7*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]]*
        dot[v[1], v[1]])/8 + (11*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/16 + 
      (13*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/8 + 
      (11*dot[s[2], v[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/16 - 
      (13*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
        dot[v[1], v[1]])/8 + 2*dot[n12, a[1, 0]]*dot[n12, v[2]]*
       dot[sa[1, 1], s[2]]*dot[v[1], v[1]] + 
      (15*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
        dot[v[1], v[1]])/16 - 2*dot[a[1, 0], v[2]]*dot[sa[1, 1], s[2]]*
       dot[v[1], v[1]] - dot[n12, v[1]]^2*dot[sa[1, 1], sa[2, 1]]*
       dot[v[1], v[1]] - (11*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]])/4 + 
      (9*dot[n12, v[2]]^2*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]])/16 + 
      (7*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[1]])/16 - (5*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/16 - 
      (5*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]])/4 + (dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/2 + 2*dot[s[2], a[1, 0]]*
       dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      (7*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/16 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 2], s[2]]*dot[v[1], v[1]])/2 + 
      (15*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]]*dot[v[1], v[1]])/16 + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/
       8 + (dot[s[2], v[1]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/2 + 
      (3*dot[s[2], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[1]])/8 + 
      2*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], a[1, 0]]*
       dot[v[1], v[1]] + (5*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[2, 1], a[1, 0]]*dot[v[1], v[1]])/8 - 
      (9*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[1]])/16 + 
      (31*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[1]])/8 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], a[2, 0]]*
        dot[v[1], v[1]])/16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[2, 1], a[2, 0]]*dot[v[1], v[1]])/8 - 
      (3*dot[s[1], v[1]]*dot[sa[2, 1], a[2, 0]]*dot[v[1], v[1]])/16 + 
      (7*dot[s[1], v[2]]*dot[sa[2, 1], a[2, 0]]*dot[v[1], v[1]])/8 + 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/
       2 + (11*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[1]])/16 + dot[n12, sa[1, 1]]*dot[n12, v[1]]*
       dot[sa[2, 1], v[1]]*dot[v[1], v[1]] + 
      (dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/
       4 - (dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/16 - 
      (19*dot[s[1], a[2, 0]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/16 - 
      (9*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/16 + 
      (5*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/4 - 
      (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/
       8 - (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]])/8 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/4 - 
      (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]])/8 + (dot[s[1], a[1, 0]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]])/8 + (17*dot[s[1], a[2, 0]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]])/8 + (3*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]])/8 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[sa[2, 2], v[1]]*dot[v[1], v[1]])/8 + 
      (7*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], v[1]]*dot[v[1], v[1]])/
       16 + (3*dot[s[1], v[1]]*dot[sa[2, 2], v[1]]*dot[v[1], v[1]])/16 - 
      (11*dot[s[1], v[2]]*dot[sa[2, 2], v[1]]*dot[v[1], v[1]])/16 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[2]]*dot[v[1], v[1]])/
       16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], v[2]]*
        dot[v[1], v[1]])/16 - (3*dot[s[1], v[1]]*dot[sa[2, 2], v[2]]*
        dot[v[1], v[1]])/16 + (15*dot[s[1], v[2]]*dot[sa[2, 2], v[2]]*
        dot[v[1], v[1]])/16 - (7*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[1]])/4 + 
      (7*dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]]*dot[v[1], v[1]])/4 + 
      (5*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[1]])/8 - (13*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 + 
      (19*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
      (15*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/8 - 
      (7*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], a[2, 1]]*dot[v[1], v[1]])/
       16 + (7*dot[s[1], s[2]]*dot[v[1], a[2, 1]]*dot[v[1], v[1]])/16 - 
      (7*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[1], v[1]]^2)/16 + 
      (3*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[1], v[1]]^2)/16 - 
      (3*dot[s[1], sa[2, 2]]*dot[v[1], v[1]]^2)/16 + 
      (9*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]]^2)/16 - 
      (15*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[1], v[2]])/16 - (15*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/8 + 
      (15*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/
       16 - (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[2]]*dot[v[1], v[2]])/8 - 
      (15*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/4 + (15*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]^2*dot[v[1], v[2]])/16 + 
      (dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]])/
       16 + (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]]*
        dot[v[1], v[2]])/8 - (13*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[s[1], a[1, 0]]*dot[v[1], v[2]])/16 + dot[n12, sa[2, 1]]*
       dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      (9*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]])/4 - (3*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], a[1, 1]]*dot[v[1], v[2]])/8 - 
      (dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]])/
       16 + (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[2]])/2 + (3*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], a[2, 1]]*dot[v[1], v[2]])/2 + 
      (41*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[2]]*
        dot[v[1], v[2]])/16 - dot[n12, a[2, 1]]*dot[n12, v[1]]*
       dot[s[1], s[2]]*dot[v[1], v[2]] - dot[n12, a[1, 1]]*dot[n12, v[2]]*
       dot[s[1], s[2]]*dot[v[1], v[2]] + (119*dot[a[1, 0], a[2, 0]]*
        dot[s[1], s[2]]*dot[v[1], v[2]])/16 + dot[a[1, 1], v[2]]*
       dot[s[1], s[2]]*dot[v[1], v[2]] - dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[2, 1]]*dot[v[1], v[2]] + 
      (41*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[2]])/8 + (15*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[2]])/8 - (41*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]]*
        dot[v[1], v[2]])/16 + (3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[2, 2]]*dot[v[1], v[2]])/2 + 
      (5*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/8 + (9*dot[n12, sa[2, 2]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[1], v[2]])/8 + 
      (dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
       4 - (dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 0]]*
        dot[v[1], v[2]])/16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[s[2], a[1, 0]]*dot[v[1], v[2]])/2 - dot[s[1], a[1, 0]]*
       dot[s[2], a[1, 0]]*dot[v[1], v[2]] - 
      (71*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]]*dot[v[1], v[2]])/16 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[1, 1]]*dot[v[1], v[2]])/
       2 - dot[s[1], v[1]]*dot[s[2], a[1, 1]]*dot[v[1], v[2]] - 
      (dot[s[1], v[2]]*dot[s[2], a[1, 1]]*dot[v[1], v[2]])/2 - 
      (13*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[2]])/16 - (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[2], a[2, 0]]*dot[v[1], v[2]])/4 + dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]] - 
      (17*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]])/16 - 
      dot[s[1], a[2, 0]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]] - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[2, 1]]*dot[v[1], v[2]])/
       8 - (dot[s[1], v[1]]*dot[s[2], a[2, 1]]*dot[v[1], v[2]])/8 + 
      (dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
       4 - (dot[s[1], a[2, 1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/2 + 
      (5*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/8 + (9*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[2]])/8 - 
      (dot[s[1], a[1, 1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/8 - 
      dot[s[1], a[2, 1]]*dot[s[2], v[2]]*dot[v[1], v[2]] - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[1], v[2]])/4 - (dot[s[2], v[2]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[1], v[2]])/2 - (dot[n12, s[2]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/4 - 
      dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]] - 
      (dot[s[2], v[1]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/4 - 
      (23*dot[s[2], v[2]]*dot[sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/8 + 
      (41*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
        dot[v[1], v[2]])/8 - dot[n12, a[2, 0]]*dot[n12, v[2]]*
       dot[sa[1, 1], s[2]]*dot[v[1], v[2]] + 
      (3*dot[a[1, 0], v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]])/2 - 
      2*dot[n12, v[1]]^2*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[2]] + 
      (19*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]]*
        dot[v[1], v[2]])/2 - 2*dot[n12, v[2]]^2*dot[sa[1, 1], sa[2, 1]]*
       dot[v[1], v[2]] - (dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/2 + dot[n12, sa[2, 1]]*
       dot[n12, v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      (13*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/8 - dot[s[2], a[1, 0]]*dot[sa[1, 1], v[1]]*
       dot[v[1], v[2]] - (dot[s[2], a[2, 0]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/8 + (dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/8 + (dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/4 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 2], s[2]]*dot[v[1], v[2]])/
       2 - (41*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]]*dot[v[1], v[2]])/16 - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]])/
       8 - (3*dot[s[2], v[2]]*dot[sa[1, 2], v[1]]*dot[v[1], v[2]])/8 - 
      (dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/8 - 
      (dot[s[2], v[2]]*dot[sa[1, 2], v[2]]*dot[v[1], v[2]])/8 - 
      dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[2]] - 
      (dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[2]])/
       4 - (23*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[2]])/8 - 
      (dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], a[2, 0]]*
        dot[v[1], v[2]])/4 - (dot[s[1], v[1]]*dot[sa[2, 1], a[2, 0]]*
        dot[v[1], v[2]])/2 + (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[2, 1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[2]])/
       2 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]])/8 - (dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]])/4 - (dot[s[1], a[2, 0]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]])/2 - (dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]])/2 + (9*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]])/8 - (dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/2 - 
      (13*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[2]])/8 + dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       dot[sa[2, 1], v[2]]*dot[v[1], v[2]] - 
      (dot[s[1], a[1, 0]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/8 - 
      dot[s[1], a[2, 0]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]] + 
      (dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/4 - 
      (dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/2 - 
      (dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[1]]*dot[v[1], v[2]])/8 - 
      (dot[s[1], v[1]]*dot[sa[2, 2], v[1]]*dot[v[1], v[2]])/8 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[2]]*dot[v[1], v[2]])/
       8 - (3*dot[s[1], v[1]]*dot[sa[2, 2], v[2]]*dot[v[1], v[2]])/8 + 
      (dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/
       2 - (dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
      dot[sa[1, 1], s[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]] + 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]])/8 + (3*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]])/2 + (15*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]])/8 + dot[s[1], s[2]]*dot[v[1], a[2, 1]]*
       dot[v[1], v[2]] + (dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      (5*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       16 + (17*dot[s[1], sa[2, 2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
      (3*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      (dot[sa[1, 2], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[1], v[2]]^2)/2 - 
      (5*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[2]]^2)/4 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[v[2], a[2, 0]])/16 + (9*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]^2*dot[v[2], a[2, 0]])/16 - 
      (9*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[v[2], a[2, 0]])/4 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/4 + 
      (9*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], a[2, 0]])/2 + (5*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]])/4 - 
      (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
        dot[v[2], a[2, 0]])/16 + (5*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[v[2], a[2, 0]])/4 - 3*dot[n12, s[2]]*
       dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]])/
       16 + 3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], s[2]]*
       dot[v[2], a[2, 0]] - (7*dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[s[1], s[2]]*dot[v[2], a[2, 0]])/4 - 
      (5*dot[a[1, 0], v[2]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]])/4 + 
      3*dot[n12, v[1]]^2*dot[s[1], sa[2, 1]]*dot[v[2], a[2, 0]] + 
      dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[2], a[2, 0]] - 
      (9*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/
       16 - (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], a[2, 0]])/2 - dot[n12, a[1, 0]]*dot[n12, s[2]]*
       dot[s[1], v[2]]*dot[v[2], a[2, 0]] - dot[n12, sa[2, 1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*dot[v[2], a[2, 0]] + 
      (33*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[1, 0]]*
        dot[v[2], a[2, 0]])/16 - (7*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[2], a[1, 0]]*dot[v[2], a[2, 0]])/4 + 
      (33*dot[s[1], v[1]]*dot[s[2], a[1, 0]]*dot[v[2], a[2, 0]])/16 + 
      dot[s[1], v[2]]*dot[s[2], a[1, 0]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[2], a[2, 0]])/
       16 + (15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
        dot[v[2], a[2, 0]])/8 - (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[s[2], v[1]]*dot[v[2], a[2, 0]])/2 + 
      (27*dot[s[1], a[1, 0]]*dot[s[2], v[1]]*dot[v[2], a[2, 0]])/16 + 
      3*dot[s[1], a[2, 0]]*dot[s[2], v[1]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[2], a[2, 0]])/
       16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], v[2]]*
        dot[v[2], a[2, 0]])/8 + (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[2], a[2, 0]])/8 - 
      (5*dot[s[1], a[1, 0]]*dot[s[2], v[2]]*dot[v[2], a[2, 0]])/16 - 
      (9*dot[n12, v[1]]^2*dot[sa[1, 1], s[2]]*dot[v[2], a[2, 0]])/16 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
        dot[v[2], a[2, 0]])/2 - dot[n12, v[2]]^2*dot[sa[1, 1], s[2]]*
       dot[v[2], a[2, 0]] - (9*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 + 
      (dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/
       2 + (9*dot[s[2], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 - 
      (dot[s[2], v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/8 - 
      dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]] + 
      dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]] + 
      dot[s[2], v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]] - 
      (9*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/8 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], v[1]]*
        dot[v[2], a[2, 0]])/2 + (3*dot[s[1], v[1]]*dot[sa[2, 1], v[1]]*
        dot[v[2], a[2, 0]])/2 + dot[s[1], v[2]]*dot[sa[2, 1], v[1]]*
       dot[v[2], a[2, 0]] - (3*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/16 - 
      (69*dot[s[1], s[2]]*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/16 - 
      3*dot[s[1], s[2]]*dot[v[1], a[2, 0]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[v[1], v[1]]*
        dot[v[2], a[2, 0]])/16 + (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[v[1], v[1]]*dot[v[2], a[2, 0]])/4 - 3*dot[s[1], sa[2, 1]]*
       dot[v[1], v[1]]*dot[v[2], a[2, 0]] - 
      (27*dot[sa[1, 1], s[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/16 + 
      (dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/
       2 - dot[s[1], sa[2, 1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]] - 
      (dot[sa[1, 1], s[2]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 - 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[2], a[2, 1]])/
       8 + (11*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[2], a[2, 1]])/8 - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], a[2, 1]])/
       4 + (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
        dot[v[2], a[2, 1]])/4 + (3*dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[2], a[2, 1]])/4 + (3*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[1], v[1]]*dot[v[2], a[2, 1]])/8 - 
      (11*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 1]])/8 + 
      (9*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/8 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]^2*dot[v[2], v[2]])/16 - 
      (9*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/
       16 - (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[v[2], v[2]])/16 - (9*dot[n12, a[1, 0]]*dot[n12, s[2]]*
        dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[v[2], v[2]])/8 - (9*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
      (9*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]])/4 - (9*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
        dot[n12, v[2]]^2*dot[v[2], v[2]])/16 + 
      (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[1, 0]]*dot[v[2], v[2]])/
       8 + (13*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]]*
        dot[v[2], v[2]])/16 - (13*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[a[1, 0], v[2]]*dot[v[2], v[2]])/16 + 
      (5*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]]*
        dot[v[2], v[2]])/8 - (7*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[a[1, 1], v[2]]*dot[v[2], v[2]])/16 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/
       8 + (dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]])/16 - (11*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[s[1], a[1, 0]]*dot[v[2], v[2]])/16 + 
      (5*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[v[2], v[2]])/8 - (3*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], a[1, 1]]*dot[v[2], v[2]])/16 + 
      (7*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], a[1, 1]]*dot[v[2], v[2]])/
       16 + (dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]]*
        dot[v[2], v[2]])/16 - 2*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
       dot[s[1], a[2, 0]]*dot[v[2], v[2]] - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]]*dot[v[2], v[2]])/
       2 + (3*dot[n12, a[1, 0]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/4 - 
      (11*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[2]]*
        dot[v[2], v[2]])/16 + dot[n12, a[1, 1]]*dot[n12, v[1]]*
       dot[s[1], s[2]]*dot[v[2], v[2]] + (3*dot[n12, a[2, 1]]*dot[n12, v[1]]*
        dot[s[1], s[2]]*dot[v[2], v[2]])/2 + 
      (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/16 - 
      (9*dot[a[1, 0], a[1, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]])/8 - 
      (85*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]])/16 + 
      (7*dot[a[1, 1], v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/16 + 
      (15*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*
        dot[v[2], v[2]])/16 + 2*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[s[1], sa[2, 1]]*dot[v[2], v[2]] - 
      (13*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[2], v[2]])/8 - (15*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[2], v[2]])/8 + (15*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]]*
        dot[v[2], v[2]])/16 + (dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], sa[2, 2]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, a[1, 1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/
       16 - (7*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/16 - (3*dot[n12, sa[2, 2]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
      (5*dot[n12, a[1, 1]]*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/
       16 - (dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]])/8 - (dot[n12, sa[2, 2]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/
       4 - (11*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 0]]*
        dot[v[2], v[2]])/16 - (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[s[2], a[1, 0]]*dot[v[2], v[2]])/2 - 
      (21*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]]*
        dot[v[2], v[2]])/16 + (9*dot[s[1], a[1, 0]]*dot[s[2], a[1, 0]]*
        dot[v[2], v[2]])/8 + (71*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]]*
        dot[v[2], v[2]])/16 - (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], a[1, 1]]*dot[v[2], v[2]])/4 - 
      (11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], a[1, 1]]*dot[v[2], v[2]])/
       16 + (19*dot[s[1], v[1]]*dot[s[2], a[1, 1]]*dot[v[2], v[2]])/16 - 
      (9*dot[s[1], v[2]]*dot[s[2], a[1, 1]]*dot[v[2], v[2]])/16 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[2], v[2]])/
       16 + (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], a[2, 0]]*
        dot[v[2], v[2]])/8 + (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[s[2], a[2, 0]]*dot[v[2], v[2]])/16 + 
      (5*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]]*dot[v[2], v[2]])/16 - 
      (dot[n12, a[1, 1]]*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/4 - 
      (3*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/4 - (7*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
        dot[s[2], v[1]]*dot[v[2], v[2]])/8 - 
      (3*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
       4 - (9*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/16 + (3*dot[s[1], a[1, 1]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/16 + (3*dot[s[1], a[2, 1]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/2 + (3*dot[n12, a[1, 1]]*dot[n12, s[1]]*
        dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
      (7*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 + (7*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
        dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
      (5*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[2], v[2]])/
       16 - (3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 - (dot[s[1], a[1, 1]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 - (3*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/8 + 
      (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[2], v[2]])/16 + (7*dot[s[2], v[1]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[2], v[2]])/8 - (3*dot[s[2], v[2]]*dot[sa[1, 1], a[1, 0]]*
        dot[v[2], v[2]])/16 + (5*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/8 + 
      2*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]]*
       dot[v[2], v[2]] + (31*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 0]]*
        dot[v[2], v[2]])/8 - (9*dot[s[2], v[2]]*dot[sa[1, 1], a[2, 0]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[sa[1, 1], s[2]]*dot[v[2], v[2]])/4 - 
      (13*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
        dot[v[2], v[2]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*
        dot[sa[1, 1], s[2]]*dot[v[2], v[2]])/16 - 
      (5*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
        dot[v[2], v[2]])/2 + (19*dot[a[1, 0], v[2]]*dot[sa[1, 1], s[2]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, v[1]]^2*dot[sa[1, 1], sa[2, 1]]*
        dot[v[2], v[2]])/16 - (11*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]])/4 - 
      dot[n12, v[2]]^2*dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]] - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/8 - (dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
      (7*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/8 + (dot[n12, sa[2, 1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/4 + 
      (17*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
      (dot[s[2], a[2, 0]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 + 
      (11*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/16 + (dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/2 + 
      (dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
       4 + dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[2]]*
       dot[v[2], v[2]] - (19*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/16 - (dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, v[1]]^2*dot[sa[1, 2], s[2]]*
        dot[v[2], v[2]])/4 - (9*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 2], s[2]]*dot[v[2], v[2]])/16 + 
      (15*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]]*dot[v[2], v[2]])/16 - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]]*dot[v[2], v[2]])/
       16 + (9*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]]*
        dot[v[2], v[2]])/16 + (15*dot[s[2], v[1]]*dot[sa[1, 2], v[1]]*
        dot[v[2], v[2]])/16 - (3*dot[s[2], v[2]]*dot[sa[1, 2], v[1]]*
        dot[v[2], v[2]])/16 + (7*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/
       8 - (11*dot[s[2], v[1]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 + 
      (3*dot[s[2], v[2]]*dot[sa[1, 2], v[2]]*dot[v[2], v[2]])/16 + 
      (11*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], a[1, 0]]*
        dot[v[2], v[2]])/16 - (7*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[sa[2, 1], a[1, 0]]*dot[v[2], v[2]])/8 + 
      (11*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 0]]*dot[v[2], v[2]])/16 + 
      (13*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]]*dot[v[2], v[2]])/8 - 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*
        dot[v[2], v[2]])/16 + (dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[sa[2, 1], v[1]]*dot[v[2], v[2]])/2 - 
      (5*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[2], v[2]])/4 + (7*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]]*
        dot[v[2], v[2]])/16 + 2*dot[s[1], a[2, 0]]*dot[sa[2, 1], v[1]]*
       dot[v[2], v[2]] + (3*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]]*
        dot[v[2], v[2]])/8 + (5*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[2], v[2]])/4 + (7*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[sa[2, 1], v[2]]*dot[v[2], v[2]])/16 - 
      (9*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]]*dot[v[2], v[2]])/16 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[1]]*dot[v[2], v[2]])/
       8 + (3*dot[s[1], v[1]]*dot[sa[2, 2], v[1]]*dot[v[2], v[2]])/8 + 
      (dot[s[1], v[2]]*dot[sa[2, 2], v[1]]*dot[v[2], v[2]])/2 + 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]])/4 - (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[v[1], a[1, 0]]*dot[v[2], v[2]])/16 - 
      (27*dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/16 - 
      3*dot[sa[1, 1], s[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]] + 
      (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], a[1, 1]]*dot[v[2], v[2]])/
       8 - (11*dot[s[1], s[2]]*dot[v[1], a[1, 1]]*dot[v[2], v[2]])/8 + 
      (5*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]]*
        dot[v[2], v[2]])/8 - 2*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]]*
       dot[v[2], v[2]] - (35*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]]*
        dot[v[2], v[2]])/8 - (3*dot[s[1], s[2]]*dot[v[1], a[2, 1]]*
        dot[v[2], v[2]])/2 + (3*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (15*dot[s[1], sa[2, 2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (15*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (15*dot[sa[1, 2], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (5*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       16 + (dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/4 - (dot[s[1], sa[2, 2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/2 - (3*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/4 + (17*dot[sa[1, 2], s[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/16 - (7*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[v[2], a[2, 0]]*dot[v[2], v[2]])/4 + 
      (7*dot[sa[1, 1], s[2]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/4 + 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]]^2)/16 - 
      (7*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[2], v[2]]^2)/16 + 
      (9*dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]]^2)/16 - 
      (3*dot[sa[1, 2], s[2]]*dot[v[2], v[2]]^2)/16)/r12 + 
    ((105*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^3*
        dot[n12, v[2]])/16 + (105*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]^3*dot[n12, v[2]]^2)/16 - 
      (105*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^3)/16 - (105*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]^3)/16 - 
      (195*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[a[1, 0], v[2]])/16 - (45*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/8 + 
      (75*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], a[1, 0]])/
       16 - (135*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]*
        dot[s[1], a[2, 0]])/16 + (45*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2*dot[s[1], a[2, 0]])/4 - 
      (15*dot[n12, a[2, 0]]*dot[n12, v[1]]^4*dot[s[1], s[2]])/4 + 
      (345*dot[n12, a[2, 0]]*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]])/
       16 + (45*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], s[2]])/2 - (45*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2*dot[s[1], s[2]])/2 - 
      (345*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]])/
       16 + (15*dot[n12, a[1, 0]]*dot[n12, v[2]]^4*dot[s[1], s[2]])/4 - 
      6*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]] + 
      (147*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*
        dot[s[1], s[2]])/16 - (15*dot[n12, v[1]]^4*dot[n12, v[2]]*
        dot[s[1], sa[2, 1]])/2 + (255*dot[n12, v[1]]^3*dot[n12, v[2]]^2*
        dot[s[1], sa[2, 1]])/16 - (45*dot[n12, v[1]]^2*dot[n12, v[2]]^3*
        dot[s[1], sa[2, 1]])/4 + (45*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]^3*dot[s[1], v[1]])/16 - 
      (135*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]])/16 + (45*dot[n12, sa[2, 1]]*dot[n12, v[1]]^3*
        dot[n12, v[2]]*dot[s[1], v[1]])/8 - 
      (135*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]])/16 - (105*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2*dot[s[1], v[1]])/16 + 
      (45*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[s[1], v[1]])/
       16 + (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[1], v[1]])/8 + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/
       16 - (75*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]])/16 + (45*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
      (75*dot[n12, sa[2, 1]]*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[2]])/
       8 + (225*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]])/16 + 
      (45*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], v[2]])/4 - (15*dot[n12, a[1, 0]]*dot[n12, s[2]]*
        dot[n12, v[2]]^3*dot[s[1], v[2]])/4 + 
      (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]])/4 - (3*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[a[1, 0], v[2]]*dot[s[1], v[2]])/4 - 
      (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[2], a[1, 0]])/4 + (135*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^3*dot[s[2], a[1, 0]])/16 - 3*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]] + 
      (87*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], a[1, 0]])/
       16 - (15*dot[n12, v[2]]^3*dot[s[1], v[1]]*dot[s[2], a[1, 0]])/16 + 
      (15*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/
       2 - (159*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
        dot[s[2], a[1, 0]])/16 + (3*dot[n12, v[2]]^3*dot[s[1], v[2]]*
        dot[s[2], a[1, 0]])/4 - (75*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[n12, v[2]]*dot[s[2], a[2, 0]])/16 + 
      (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[2], a[2, 0]])/8 + (3*dot[n12, v[1]]^3*dot[s[1], v[1]]*
        dot[s[2], a[2, 0]])/16 + (15*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[2], a[2, 0]])/16 + 
      (9*dot[n12, v[1]]^3*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/16 - 
      (9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/
       4 + (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[s[2], v[1]])/4 - (225*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]])/16 - 
      (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[2], v[1]])/4 - (45*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2*dot[s[2], v[1]])/4 + 
      (75*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[1]])/
       16 + (75*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[2], v[1]])/8 + (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[s[2], v[1]])/2 + 
      (57*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[2], v[1]])/
       16 + (9*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
        dot[s[2], v[1]])/4 - (9*dot[n12, v[2]]^3*dot[s[1], a[1, 0]]*
        dot[s[2], v[1]])/16 - (3*dot[n12, v[1]]^3*dot[s[1], a[2, 0]]*
        dot[s[2], v[1]])/4 + (159*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[s[2], v[1]])/16 - 
      (15*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]]*dot[s[2], v[1]])/
       2 - (39*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[2], v[1]])/16 + 3*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]] + 
      (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[2], v[1]])/8 + (39*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]]*dot[s[2], v[1]])/16 - dot[n12, v[1]]*
       dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]] - 
      (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]])/8 + 
      (75*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/
       16 + (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[s[2], v[1]])/2 - 
      (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[s[2], v[1]])/2 - (75*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]]*dot[s[2], v[1]])/16 + 
      (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/2 - 
      2*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]] - 
      (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[2]])/
       16 + (135*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[2], v[2]])/16 + 
      (135*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[2], v[2]])/16 + (105*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2*dot[s[2], v[2]])/16 - 
      (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[2]])/
       16 - (45*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[2], v[2]])/8 - 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[a[1, 0], v[2]]*dot[s[2], v[2]] + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]]*dot[s[2], v[2]])/
       16 - (15*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*
        dot[s[2], v[2]])/16 - (3*dot[n12, v[2]]^3*dot[s[1], a[1, 0]]*
        dot[s[2], v[2]])/16 + (15*dot[n12, v[1]]^3*dot[s[1], a[2, 0]]*
        dot[s[2], v[2]])/16 - (87*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[s[2], v[2]])/16 + 3*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], a[2, 0]]*dot[s[2], v[2]] + 
      (21*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]])/
       16 - (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[2], v[2]])/8 + 
      (9*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[2], v[2]])/8 - (21*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]]*dot[s[2], v[2]])/16 + 
      (7*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/
       8 + (dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*
        dot[s[2], v[2]])/2 - (39*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
        dot[s[1], v[2]]*dot[s[2], v[2]])/16 - 
      (9*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[s[2], v[2]])/8 - 3*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]] + 
      (39*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/
       16 + (dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*
        dot[s[2], v[2]])/8 + (3*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[2]]*dot[s[2], v[2]])/8 + 
      (45*dot[n12, v[1]]^3*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]])/4 - 
      (255*dot[n12, v[1]]^2*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]])/16 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]^4*dot[sa[1, 1], s[2]])/2 - 
      (45*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[1]])/8 + (45*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^3*dot[sa[1, 1], v[1]])/8 + 
      (21*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]]*
        dot[sa[1, 1], v[1]])/4 - (3*dot[n12, v[2]]^3*dot[s[2], v[1]]*
        dot[sa[1, 1], v[1]])/2 - (3*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[sa[1, 1], v[1]])/4 - 
      (15*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[2]]*
        dot[sa[1, 1], v[1]])/8 + (3*dot[n12, v[2]]^3*dot[s[2], v[2]]*
        dot[sa[1, 1], v[1]])/8 + (165*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2*dot[sa[1, 1], v[2]])/16 - 
      (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[sa[1, 1], v[2]])/
       2 + (9*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[sa[1, 1], v[2]])/2 - (45*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/4 + 
      (3*dot[n12, v[2]]^3*dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/2 + 
      (33*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[2]]*
        dot[sa[1, 1], v[2]])/8 + (15*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[n12, v[2]]*dot[sa[2, 1], v[1]])/2 - 
      (165*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[sa[2, 1], v[1]])/16 - (33*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[2, 1], v[1]])/8 - 
      (3*dot[n12, v[1]]^3*dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/2 + 
      (45*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[1]])/4 - (9*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/2 - 
      (45*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[sa[2, 1], v[2]])/
       8 + (45*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[sa[2, 1], v[2]])/8 - (3*dot[n12, v[1]]^3*dot[s[1], v[1]]*
        dot[sa[2, 1], v[2]])/8 + (15*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[sa[2, 1], v[2]])/8 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[sa[2, 1], v[2]])/
       4 + (3*dot[n12, v[1]]^3*dot[s[1], v[2]]*dot[sa[2, 1], v[2]])/2 - 
      (21*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[2]])/4 + (45*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[1], a[1, 0]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[v[1], a[1, 0]])/
       16 - 3*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], s[2]]*
       dot[v[1], a[1, 0]] - (21*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], s[2]]*dot[v[1], a[1, 0]])/4 + 
      (33*dot[n12, v[2]]^3*dot[s[1], s[2]]*dot[v[1], a[1, 0]])/16 + 
      (21*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], a[1, 0]])/8 - (9*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]]*dot[v[1], a[1, 0]])/16 - 
      (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]])/2 - (9*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]]*dot[v[1], a[1, 0]])/16 + 3*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], a[1, 0]] - 
      3*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]]*dot[v[1], a[1, 0]] - 
      (23*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], a[1, 0]])/
       8 - dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
       dot[v[1], a[1, 0]] + 5*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
       dot[v[1], a[1, 0]] + (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[1], a[1, 0]])/2 - 
      (27*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[v[1], a[1, 0]])/
       16 + (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], v[2]]*
        dot[v[1], a[1, 0]])/8 - (dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[1], a[1, 0]])/8 - 
      (5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], a[1, 0]])/
       2 + (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[1], a[1, 0]])/8 + (195*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/16 - 
      (147*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], s[2]]*
        dot[v[1], a[2, 0]])/16 + 6*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], s[2]]*dot[v[1], a[2, 0]] - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/
       16 + 3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
       dot[v[1], a[2, 0]] - (57*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[s[1], v[2]]*dot[v[1], a[2, 0]])/16 - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], a[2, 0]])/2 + (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[2], v[1]]*dot[v[1], a[2, 0]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[1], a[2, 0]])/4 - (3*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[s[2], v[1]]*dot[v[1], a[2, 0]])/8 - 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/8 + 
      2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]] - 
      (dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], v[2]]*dot[v[1], a[2, 0]])/
       16 - (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], a[2, 0]])/8 - (dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[1], a[2, 0]])/2 - 
      (7*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], a[2, 0]])/
       8 + (dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[1], a[2, 0]])/8 + dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[s[2], v[2]]*dot[v[1], a[2, 0]] - 
      (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[v[1], v[1]])/16 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/16 - 
      (45*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[v[1], v[1]])/8 + (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/16 + 
      (45*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[v[1], v[1]])/8 - (45*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/16 + 
      (15*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/
       16 + (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[a[1, 0], v[2]]*dot[v[1], v[1]])/8 + 
      (21*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[1]])/16 + (9*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[s[1], a[1, 0]]*dot[v[1], v[1]])/16 + 
      (33*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/
       16 - (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
      (9*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/
       4 + (33*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]]*
        dot[v[1], v[1]])/16 - (15*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/2 - 
      (99*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*
        dot[v[1], v[1]])/16 - (33*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], s[2]]*dot[v[1], v[1]])/16 + 
      (9*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/
       2 + (9*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]]*
        dot[v[1], v[1]])/2 - (13*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], s[2]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, v[1]]^3*dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/2 + 
      (39*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[1]])/8 - (63*dot[n12, v[1]]*dot[n12, v[2]]^2*
        dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/16 + 
      (9*dot[n12, v[2]]^3*dot[s[1], sa[2, 1]]*dot[v[1], v[1]])/4 - 
      (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/16 - (21*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 
      (21*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/16 + (27*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
      (9*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/8 + (21*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[1]]*dot[v[1], v[1]])/16 - 
      (7*dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[v[1], v[1]])/
       16 + (27*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], v[2]]*dot[v[1], v[1]])/16 + 
      (21*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]]*
        dot[v[1], v[1]])/8 - (21*dot[n12, a[1, 0]]*dot[n12, s[2]]*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/8 - 
      (9*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[1]])/4 - (9*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
        dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[1], v[1]])/8 + 
      6*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]]*
       dot[v[1], v[1]] + (3*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[s[2], a[1, 0]]*dot[v[1], v[1]])/16 + 3*dot[n12, v[1]]*
       dot[s[1], v[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[1]] - 
      (29*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[1]])/
       16 - 5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]]*
       dot[v[1], v[1]] + (11*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[s[2], a[1, 0]]*dot[v[1], v[1]])/8 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], a[2, 0]]*dot[v[1], v[1]])/
       16 + (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[2], a[2, 0]]*dot[v[1], v[1]])/16 - 
      (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[2], a[2, 0]]*dot[v[1], v[1]])/
       8 - (dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[1]])/16 - (5*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[2], a[2, 0]]*dot[v[1], v[1]])/16 - 
      (11*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]])/
       16 + (3*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[1]])/4 + (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/2 + (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/16 + 
      3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
       dot[v[1], v[1]] - (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[1]]*dot[v[1], v[1]])/8 - 
      (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
       2 - (9*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/16 - (17*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
        dot[s[2], v[1]]*dot[v[1], v[1]])/8 - 
      (7*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
       16 - 3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[2], v[1]]*
       dot[v[1], v[1]] + (27*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
        dot[s[2], v[1]]*dot[v[1], v[1]])/16 + 
      (5*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
       2 - (35*dot[n12, a[2, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/16 + (27*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/16 - 
      (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/8 - (27*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/16 + 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/4 - (21*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[2]]*dot[v[1], v[1]])/16 + 
      (5*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
       8 + (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/16 + (dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[2], v[2]]*dot[v[1], v[1]])/8 - 
      (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
       16 + (29*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/16 + (13*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[1], v[1]])/16 - 
      (7*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
       16 - (7*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/8 + (13*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[1]])/16 - 3*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]] - 
      (39*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]]*
        dot[v[1], v[1]])/8 + (33*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]]*
        dot[v[1], v[1]])/16 + (21*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/16 - 
      (23*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[1]]*dot[v[1], v[1]])/
       16 + (7*dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[1]])/16 - (15*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/4 - 
      (15*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]])/16 - dot[n12, v[1]]*dot[s[2], v[1]]*
       dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
      (7*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]])/
       4 - (5*dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]])/4 - (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[1]])/4 + (33*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/16 + 
      dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]] + 
      (15*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/
       8 - (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[1]])/4 - (15*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[1]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/
       8 + (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/8 - 
      (9*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/
       8 + (dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]])/8 - (5*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/8 - 
      (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]]*dot[v[1], v[1]])/
       8 + (7*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]])/4 - (21*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[1]])/4 + 
      (21*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[1]])/
       4 + (7*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*
        dot[v[1], v[1]])/4 - (7*dot[n12, s[1]]*dot[s[2], v[2]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[1]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[1]])/8 - (39*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 + 
      (21*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/
       8 + (13*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[1]])/16 - (17*dot[n12, s[2]]*dot[s[1], v[1]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 + 
      (25*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/
       16 - (dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[1]])/8 + (dot[n12, s[1]]*dot[s[2], v[2]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 + 
      (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2)/
       16 + (21*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[v[1], v[1]]^2)/16 - (21*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[v[1], v[1]]^2)/16 + 
      (9*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[v[1], v[1]]^2)/
       8 + (17*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]^2)/16 + 
      (15*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/4 - 
      (27*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/16 - 
      (17*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]]^2)/16 - 
      (15*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]]^2)/8 + 
      (7*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]^2)/8 - 
      (15*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[1]]^2)/4 + 
      (dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]]^2)/16 - 
      (3*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[1]]^2)/4 - 
      (7*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*dot[v[1], v[1]]^2)/16 + 
      (3*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]]^2)/4 + 
      (23*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]]^2)/16 + 
      (7*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]^2)/16 + 
      (dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]]^2)/16 - 
      (dot[n12, s[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[1]]^2)/8 + 
      (75*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[v[1], v[2]])/16 + (75*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[1], v[2]])/8 - 
      (75*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[v[1], v[2]])/16 - (75*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/8 + 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
        dot[v[1], v[2]])/8 + 3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[1, 0]]*dot[v[1], v[2]] - 
      (39*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/
       16 + (3*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
        dot[v[1], v[2]])/16 + 3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 0]]*dot[v[1], v[2]] - 
      (123*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]]*
        dot[v[1], v[2]])/16 - 3*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[2]] + 
      3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*
       dot[v[1], v[2]] + (123*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], s[2]]*dot[v[1], v[2]])/16 - 4*dot[n12, v[1]]*
       dot[a[1, 0], v[2]]*dot[s[1], s[2]]*dot[v[1], v[2]] + 
      (9*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]]*dot[v[1], v[2]])/
       8 + 3*dot[n12, v[1]]^3*dot[s[1], sa[2, 1]]*dot[v[1], v[2]] - 
      (123*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[2]])/8 + 6*dot[n12, v[1]]*dot[n12, v[2]]^2*
       dot[s[1], sa[2, 1]]*dot[v[1], v[2]] + 
      (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/2 - (15*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[1]]*dot[v[1], v[2]])/8 + 
      (15*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[2]])/8 + (39*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
      (dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]])/8 - 
      (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/2 - (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
        dot[s[1], v[2]]*dot[v[1], v[2]])/4 + 
      (3*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[1], v[2]])/4 - (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
       8 - 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]]*
       dot[v[1], v[2]] - (3*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[s[2], a[1, 0]]*dot[v[1], v[2]])/16 + 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[2]])/
       8 + 2*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]]*
       dot[v[1], v[2]] + (dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]]*
        dot[v[1], v[2]])/2 + (39*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[2], a[2, 0]]*dot[v[1], v[2]])/16 - 3*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]] - 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]])/4 - 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]])/2 + 
      dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]] - 
      (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/4 + (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/2 + (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[1]]*dot[v[1], v[2]])/4 + 
      (7*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
       2 - dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[1]]*
       dot[v[1], v[2]] - (dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/2 - 2*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
       dot[s[2], v[1]]*dot[v[1], v[2]] + (dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[2], v[1]]*dot[v[1], v[2]])/2 - 
      (5*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
       8 - (5*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/2 + (5*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
        dot[s[2], v[1]]*dot[v[1], v[2]])/2 - 
      (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/8 - (3*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]])/2 - 
      (39*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/8 + (15*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[2]]*dot[v[1], v[2]])/8 - 
      (3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]])/
       8 + (dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/2 + (dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[2], v[2]]*dot[v[1], v[2]])/4 + 
      (9*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]]*dot[v[1], v[2]])/
       8 - (dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/2 + (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[1], v[2]])/8 - 
      (7*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/
       8 + (5*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/8 - (dot[n12, a[2, 0]]*dot[s[1], v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[2]])/2 - 6*dot[n12, v[1]]^2*
       dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]] + 
      (123*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]]*
        dot[v[1], v[2]])/8 - 3*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]]*
       dot[v[1], v[2]] + 3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[sa[1, 1], v[1]]*dot[v[1], v[2]] - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/
       2 - (3*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]])/2 + dot[n12, v[1]]*dot[s[2], v[2]]*
       dot[sa[1, 1], v[1]]*dot[v[1], v[2]] + 
      (9*dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/
       8 + (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/8 + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/
       2 - (dot[n12, v[1]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/2 + (11*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/8 + 
      (dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]])/
       4 - (3*dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]])/4 - (3*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[sa[2, 1], v[1]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]])/8 + (3*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[1]]*dot[v[1], v[2]])/4 - 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[2]])/
       4 - (11*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]])/8 + (dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[sa[2, 1], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/
       2 - 3*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[2]]*
       dot[v[1], v[2]] - (9*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/8 - dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]] + 
      (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]])/
       2 + (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
        dot[v[1], v[2]])/2 - (5*dot[n12, v[2]]*dot[s[1], s[2]]*
        dot[v[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
      (7*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/
       8 + (dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[1, 0]]*
        dot[v[1], v[2]])/2 + dot[n12, s[1]]*dot[s[2], v[1]]*
       dot[v[1], a[1, 0]]*dot[v[1], v[2]] + 
      (dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]])/8 - (9*dot[n12, v[1]]*dot[s[1], s[2]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[2]])/8 + 4*dot[n12, v[2]]*
       dot[s[1], s[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]] + 
      (3*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/
       8 - (7*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]]*
        dot[v[1], v[2]])/2 + (9*dot[n12, s[1]]*dot[s[2], v[1]]*
        dot[v[1], a[2, 0]]*dot[v[1], v[2]])/8 + 
      (dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/8 - 
      (15*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/16 - (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 - (15*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (7*dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       16 - (19*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/16 - (9*dot[n12, a[1, 0]]*dot[s[1], s[2]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (53*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       16 + (3*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 + (23*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (7*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       8 + (5*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/8 + 5*dot[n12, s[1]]*dot[s[2], a[1, 0]]*
       dot[v[1], v[1]]*dot[v[1], v[2]] - 
      (13*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       16 + (3*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 + (dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
      (dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       4 - (dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 - (7*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
      (dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       4 + (dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 - (dot[n12, s[1]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[v[1], v[2]]^2)/
       2 + (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
        dot[v[1], v[2]]^2)/2 - (dot[n12, s[2]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]]^2)/4 + (dot[n12, s[2]]*dot[s[1], a[2, 0]]*
        dot[v[1], v[2]]^2)/2 + dot[n12, a[1, 0]]*dot[s[1], s[2]]*
       dot[v[1], v[2]]^2 - dot[n12, a[2, 0]]*dot[s[1], s[2]]*
       dot[v[1], v[2]]^2 + 2*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*
       dot[v[1], v[2]]^2 + (dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[2]]^2)/2 - (3*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*
        dot[v[1], v[2]]^2)/8 - dot[n12, sa[2, 1]]*dot[s[1], v[2]]*
       dot[v[1], v[2]]^2 - (dot[n12, s[1]]*dot[s[2], a[1, 0]]*
        dot[v[1], v[2]]^2)/2 + (dot[n12, s[1]]*dot[s[2], a[2, 0]]*
        dot[v[1], v[2]]^2)/4 + dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
       dot[v[1], v[2]]^2 + (3*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
        dot[v[1], v[2]]^2)/8 - (dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
        dot[v[1], v[2]]^2)/2 - 2*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
       dot[v[1], v[2]]^2 - (dot[n12, s[2]]*dot[sa[1, 1], v[1]]*
        dot[v[1], v[2]]^2)/4 - (5*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[2]]^2)/8 + (5*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]]^2)/8 + (dot[n12, s[1]]*dot[sa[2, 1], v[2]]*
        dot[v[1], v[2]]^2)/4 - (15*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^3*dot[v[2], a[2, 0]])/16 - 
      (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[v[2], a[2, 0]])/4 - (33*dot[n12, v[1]]^3*dot[s[1], s[2]]*
        dot[v[2], a[2, 0]])/16 + (21*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], s[2]]*dot[v[2], a[2, 0]])/4 + 3*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[2], a[2, 0]] + 
      (27*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/
       16 - (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], a[2, 0]])/2 + 3*dot[n12, s[2]]*dot[n12, v[1]]^2*
       dot[s[1], v[2]]*dot[v[2], a[2, 0]] - 3*dot[n12, s[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], v[1]]*dot[v[2], a[2, 0]])/
       16 + (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[2], a[2, 0]])/2 - (3*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[s[2], v[1]]*dot[v[2], a[2, 0]])/8 + 
      (5*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], a[2, 0]])/
       2 - 5*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
       dot[v[2], a[2, 0]] + dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
       dot[v[2], a[2, 0]] + (9*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[s[2], v[2]]*dot[v[2], a[2, 0]])/16 - 
      (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[2], a[2, 0]])/8 + (dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[2], a[2, 0]])/8 - 
      (7*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[2], a[2, 0]])/
       8 + (23*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[2], a[2, 0]])/8 + (9*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/16 + 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[v[1], v[1]]*
        dot[v[2], a[2, 0]])/4 + (21*dot[n12, v[1]]*dot[s[1], s[2]]*
        dot[v[1], v[1]]*dot[v[2], a[2, 0]])/16 - 
      (19*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/
       4 - (9*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
        dot[v[2], a[2, 0]])/16 + 2*dot[n12, s[2]]*dot[s[1], v[2]]*
       dot[v[1], v[1]]*dot[v[2], a[2, 0]] - 
      (3*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/
       16 - (3*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], v[1]]*
        dot[v[2], a[2, 0]])/16 - (3*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 + 
      (5*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/
       2 - (dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], a[2, 0]])/2 - dot[n12, s[2]]*dot[s[1], v[2]]*
       dot[v[1], v[2]]*dot[v[2], a[2, 0]] - 
      (dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 + 
      (7*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/
       8 - (45*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[v[2], v[2]])/16 - 
      (15*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^3*dot[v[2], v[2]])/
       16 + (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
      (45*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[v[2], v[2]])/16 - (45*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
      (45*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[v[2], v[2]])/16 + (45*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
      (39*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
        dot[v[2], v[2]])/16 + (15*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]])/8 + 
      (9*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/
       8 - (45*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], a[1, 0]]*dot[v[2], v[2]])/16 + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/
       16 - (3*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]]*
        dot[v[2], v[2]])/16 - 6*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], a[2, 0]]*dot[v[2], v[2]] - 
      (9*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/
       2 + (33*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]]*
        dot[v[2], v[2]])/16 + (99*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/16 + 
      (15*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*
        dot[v[2], v[2]])/2 - (33*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
        dot[s[1], s[2]]*dot[v[2], v[2]])/16 - 
      (13*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/
       16 - (21*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]]*
        dot[v[2], v[2]])/8 - (33*dot[n12, v[1]]^3*dot[s[1], sa[2, 1]]*
        dot[v[2], v[2]])/16 + (39*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], sa[2, 1]]*dot[v[2], v[2]])/8 + 3*dot[n12, v[1]]*
       dot[n12, v[2]]^2*dot[s[1], sa[2, 1]]*dot[v[2], v[2]] + 
      (27*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/8 + 
      (21*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[v[2], v[2]])/16 - (27*dot[n12, a[1, 0]]*dot[n12, s[2]]*
        dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
      (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[2], v[2]])/4 - (dot[n12, s[2]]*dot[a[1, 0], v[2]]*
        dot[s[1], v[1]]*dot[v[2], v[2]])/16 - 
      (45*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]])/16 - (3*dot[n12, a[2, 0]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]])/2 + 
      (3*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[v[2], v[2]])/
       8 - (3*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[2], v[2]])/8 - 3*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
      (dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]])/8 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/
       4 + (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]]*
        dot[v[2], v[2]])/16 - (33*dot[n12, s[1]]*dot[n12, v[2]]^2*
        dot[s[2], a[1, 0]]*dot[v[2], v[2]])/16 - 
      (29*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/
       16 + (dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]]*
        dot[v[2], v[2]])/16 + (7*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[s[2], a[1, 0]]*dot[v[2], v[2]])/16 + 
      (17*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/
       8 - (9*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], a[2, 0]]*
        dot[v[2], v[2]])/16 - (21*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[2], a[2, 0]]*dot[v[2], v[2]])/16 - 
      (dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]]*dot[v[2], v[2]])/8 - 
      (dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]]*dot[v[2], v[2]])/
       16 + (9*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/4 + 
      (21*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/8 + (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
        dot[s[2], v[1]]*dot[v[2], v[2]])/4 - 
      (27*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/16 - (21*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[1]]*dot[v[2], v[2]])/8 - 
      (25*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
       16 - (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/4 + (11*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[2], v[1]]*dot[v[2], v[2]])/16 - 
      (11*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
       8 + 5*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]]*
       dot[v[2], v[2]] - (13*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
        dot[s[2], v[1]]*dot[v[2], v[2]])/16 + 
      (7*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
       8 + (35*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/16 - (5*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
        dot[s[2], v[1]]*dot[v[2], v[2]])/2 - 
      (27*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 - (21*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[2], v[2]])/16 - 
      (21*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*
        dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
      (9*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/8 + (21*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
        dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
      (17*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/
       16 + (5*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 + (dot[n12, v[2]]*dot[s[1], a[1, 0]]*
        dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
      (29*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]]*dot[v[2], v[2]])/
       16 - 3*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]]*
       dot[v[2], v[2]] + (7*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 - (13*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[2], v[2]])/16 - 
      (27*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/
       16 + 3*dot[n12, a[2, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
       dot[v[2], v[2]] - (9*dot[n12, v[1]]^3*dot[sa[1, 1], s[2]]*
        dot[v[2], v[2]])/4 + (63*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[sa[1, 1], s[2]]*dot[v[2], v[2]])/16 - 
      (39*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]]*
        dot[v[2], v[2]])/8 - (3*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]]*
        dot[v[2], v[2]])/2 + (9*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
      (27*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/8 - (3*dot[n12, s[2]]*dot[n12, v[2]]^2*
        dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
      (7*dot[n12, v[1]]*dot[s[2], v[1]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/
       4 + (3*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[1]]*
        dot[v[2], v[2]])/8 + (5*dot[n12, v[1]]*dot[s[2], v[2]]*
        dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/8 - 
      (dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/
       8 - (33*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 + 
      (3*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
       2 + (15*dot[n12, v[1]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]]*
        dot[v[2], v[2]])/8 + (7*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/4 - 
      (15*dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]])/
       8 - dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]]*
       dot[v[2], v[2]] + (15*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[sa[2, 1], v[1]]*dot[v[2], v[2]])/16 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]]*
        dot[v[2], v[2]])/4 + (5*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[sa[2, 1], v[1]]*dot[v[2], v[2]])/4 - 
      (7*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]]*dot[v[2], v[2]])/
       4 + dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]]*
       dot[v[2], v[2]] - (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[sa[2, 1], v[2]]*dot[v[2], v[2]])/16 - 
      (7*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 1], v[2]]*dot[v[2], v[2]])/
       16 + (23*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]]*
        dot[v[2], v[2]])/16 - (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[v[1], a[1, 0]]*dot[v[2], v[2]])/4 - 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]])/16 + (19*dot[n12, v[1]]*dot[s[1], s[2]]*
        dot[v[1], a[1, 0]]*dot[v[2], v[2]])/4 - 
      (21*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
       16 + (3*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], a[1, 0]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, s[2]]*dot[s[1], v[2]]*
        dot[v[1], a[1, 0]]*dot[v[2], v[2]])/16 - 2*dot[n12, s[1]]*
       dot[s[2], v[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]] + 
      (9*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/
       16 - (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 + 
      (13*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/
       8 - (9*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]]*
        dot[v[2], v[2]])/2 - (5*dot[n12, s[2]]*dot[s[1], v[1]]*
        dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 + 
      (5*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/
       2 + (dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]]*
        dot[v[2], v[2]])/8 + (7*dot[n12, s[1]]*dot[s[2], v[2]]*
        dot[v[1], a[2, 0]]*dot[v[2], v[2]])/16 - 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, a[2, 0]]*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (9*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/8 + (9*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (9*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 + (9*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
      (3*dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       16 + (25*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 + (35*dot[n12, a[1, 0]]*dot[s[1], s[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (35*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       16 + (15*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 - (25*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
      (7*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       16 + (11*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/8 - (25*dot[n12, s[1]]*dot[s[2], a[1, 0]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
      (3*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       16 - (11*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/8 + (7*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
      (25*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       8 - (15*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 + (5*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (5*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       16 + (15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
      (15*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/8 - (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
      (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/4 + (13*dot[n12, s[2]]*dot[s[1], a[1, 0]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 5*dot[n12, s[2]]*
       dot[s[1], a[2, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      (53*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       16 + (9*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/2 + (dot[n12, v[1]]*dot[s[1], sa[2, 1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
      (dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       4 - (dot[n12, sa[2, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/4 - (3*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
      (19*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       16 + (7*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/16 - (5*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
      (7*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       8 - (23*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/8 - (3*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
      (dot[n12, s[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       2 - (dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/4 - (dot[n12, s[1]]*dot[sa[2, 1], v[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
      (7*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       16 + (21*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[v[2], a[2, 0]]*dot[v[2], v[2]])/4 - 
      (21*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/
       4 + (7*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]]*
        dot[v[2], v[2]])/4 - (7*dot[n12, s[1]]*dot[s[2], v[1]]*
        dot[v[2], a[2, 0]]*dot[v[2], v[2]])/4 - 
      (9*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]]^2)/
       16 - (9*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
        dot[v[2], v[2]]^2)/8 + (21*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
        dot[n12, v[1]]*dot[v[2], v[2]]^2)/16 - 
      (21*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/
       16 - (dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]]^2)/16 + 
      (15*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]]^2)/4 + 
      (27*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/16 - 
      (15*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/4 - 
      (23*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]]^2)/16 - 
      (3*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]]^2)/4 + 
      (7*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]]^2)/16 + 
      (3*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]]^2)/4 - 
      (17*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]]^2)/16 - 
      (7*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[2], v[2]]^2)/8 + 
      (15*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]]^2)/8 + 
      (17*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]]^2)/16 + 
      (dot[n12, s[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]]^2)/8 - 
      (dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]]^2)/16 - 
      (7*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[2], v[2]]^2)/16)/r12^2 + 
    ((315*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/
       16 - (105*dot[n12, v[1]]^4*dot[n12, v[2]]^2*dot[s[1], s[2]])/4 + 
      (805*dot[n12, v[1]]^3*dot[n12, v[2]]^3*dot[s[1], s[2]])/16 - 
      (105*dot[n12, v[1]]^2*dot[n12, v[2]]^4*dot[s[1], s[2]])/4 + 
      (315*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*dot[s[1], v[1]])/
       16 - (315*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3*
        dot[s[1], v[1]])/16 - (525*dot[n12, s[2]]*dot[n12, v[1]]^3*
        dot[n12, v[2]]^2*dot[s[1], v[2]])/16 + 
      (105*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3*dot[s[1], v[2]])/
       4 + (105*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2*
        dot[s[2], v[1]])/4 - (525*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^3*dot[s[2], v[1]])/16 - 
      (195*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/
       16 + (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]*
        dot[s[2], v[1]])/2 - (15*dot[n12, v[1]]^3*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[s[2], v[1]])/2 + 
      (375*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/
       16 - (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[2]]*
        dot[s[2], v[1]])/2 - (315*dot[n12, s[1]]*dot[n12, v[1]]^3*
        dot[n12, v[2]]^2*dot[s[2], v[2]])/16 + 
      (315*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3*dot[s[2], v[2]])/
       16 - (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[s[2], v[2]])/8 + (105*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], v[1]]*dot[s[2], v[2]])/16 - 
      (15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], v[1]]*dot[s[2], v[2]])/
       8 + (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[s[2], v[2]])/2 - (195*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[s[1], v[2]]*dot[s[2], v[2]])/16 - 
      (315*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[1]])/16 - (105*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/16 + 
      (15*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/
       2 + (165*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]]*
        dot[v[1], v[1]])/16 - (255*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[1], s[2]]*dot[v[1], v[1]])/16 + 
      (15*dot[n12, v[2]]^4*dot[s[1], s[2]]*dot[v[1], v[1]])/4 - 
      (105*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]]*
        dot[v[1], v[1]])/16 - (45*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[v[1], v[1]])/16 + 
      (45*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[s[1], v[1]]*dot[v[1], v[1]])/
       16 + (105*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[1]])/8 + 
      (135*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
        dot[v[1], v[1]])/16 - (15*dot[n12, s[2]]*dot[n12, v[2]]^3*
        dot[s[1], v[2]]*dot[v[1], v[1]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/2 + (15*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[2], v[1]]*dot[v[1], v[1]])/8 + 
      (75*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[1]]*dot[v[1], v[1]])/
       16 + (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/8 + (9*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[2], v[1]]*dot[v[1], v[1]])/8 + 
      (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]])/
       2 - (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[1]])/16 - (57*dot[n12, v[2]]^2*dot[s[1], v[2]]*
        dot[s[2], v[1]]*dot[v[1], v[1]])/16 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/8 + (135*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[v[1], v[1]])/16 - 
      (45*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[2]]*dot[v[1], v[1]])/
       16 + (15*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/16 + (3*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/8 - 
      (21*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
       16 - (21*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[1]])/16 - 3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
       dot[s[2], v[2]]*dot[v[1], v[1]] + (39*dot[n12, v[2]]^2*dot[s[1], v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[1]])/16 + 
      (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]]^2)/16 + (45*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[2]]^2*dot[v[1], v[1]]^2)/16 - 
      (9*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/4 - 
      (21*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/
       16 - (9*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/8 + 
      (33*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]^2)/
       16 - (57*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[1], v[1]]^2)/16 - (21*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[1]]^2)/16 + 
      (9*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]^2)/4 - 
      (33*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]^2)/
       16 - (23*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]^2)/16 + 
      (23*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]^2)/16 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]]^2)/
       16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[1]]^2)/8 - (33*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[v[1], v[1]]^3)/16 + (23*dot[s[1], s[2]]*dot[v[1], v[1]]^3)/16 + 
      (525*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
        dot[v[1], v[2]])/16 + 15*dot[n12, v[1]]^3*dot[n12, v[2]]*
       dot[s[1], s[2]]*dot[v[1], v[2]] - 
      (615*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[1], v[2]])/
       16 + 15*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]]*
       dot[v[1], v[2]] - (75*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]])/8 + 
      (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[v[1], v[2]])/2 - (15*dot[n12, s[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]])/4 - 
      (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]]*
        dot[v[1], v[2]])/2 - (15*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]]*
        dot[v[1], v[2]])/4 + (15*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/4 - 
      (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
       4 + (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[1], v[2]])/2 - (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[s[2], v[1]]*dot[v[1], v[2]])/2 + 
      (3*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]])/
       2 + (15*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/2 - (75*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[2], v[2]]*dot[v[1], v[2]])/8 - 
      (3*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/
       8 - 3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]]*
       dot[v[1], v[2]] - (3*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/8 - (3*dot[n12, v[1]]^2*dot[s[1], v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[2]])/4 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[1], v[2]])/4 - (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
      (75*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
        dot[v[1], v[2]])/16 - (3*dot[n12, v[1]]^2*dot[s[1], s[2]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
      (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/8 + (93*dot[n12, v[2]]^2*dot[s[1], s[2]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/8 + (21*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
      (27*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/16 + (3*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (51*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/16 + (5*dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (27*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/
       16 + (27*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/16 - (3*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
      (51*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2*dot[v[1], v[2]])/
       16 - (33*dot[s[1], s[2]]*dot[v[1], v[1]]^2*dot[v[1], v[2]])/16 - 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]]^2)/2 + (21*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[2]]*dot[v[1], v[2]]^2)/4 + 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]^2)/8 - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[1], v[2]]^2)/2 + 
      (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/4 - 
      (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[1], v[2]]^2)/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]]^2)/2 + 
      (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]]^2)/4 + 
      (3*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[2]]^2)/8 - 
      (dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]]^2)/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]]^2)/2 + 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]]^2)/8 + 
      (dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]]^2)/4 + 
      (3*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]]^2)/8 - 
      (33*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/
       16 + (21*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/16 + 
      (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]^3)/4 - 
      (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]*
        dot[v[2], v[2]])/16 - (315*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/16 + 
      (15*dot[n12, v[1]]^4*dot[s[1], s[2]]*dot[v[2], v[2]])/4 - 
      (255*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/
       16 + (165*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]]*
        dot[v[2], v[2]])/16 + (15*dot[n12, v[1]]*dot[n12, v[2]]^3*
        dot[s[1], s[2]]*dot[v[2], v[2]])/2 - 
      (45*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[s[1], v[1]]*dot[v[2], v[2]])/
       16 + (135*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[2], v[2]])/16 + 
      (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[v[2], v[2]])/8 + (75*dot[n12, s[2]]*dot[n12, v[1]]^3*
        dot[s[1], v[2]]*dot[v[2], v[2]])/16 + 
      (15*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]]*
        dot[v[2], v[2]])/8 - (15*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[v[2], v[2]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[1]]*dot[v[2], v[2]])/
       4 + (135*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
        dot[s[2], v[1]]*dot[v[2], v[2]])/16 + 
      (105*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]]*
        dot[v[2], v[2]])/8 + (39*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[2], v[1]]*dot[v[2], v[2]])/16 - 3*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]] - 
      (21*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
       16 - (57*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[2], v[2]])/16 - (45*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[2], v[2]])/16 + 
      (3*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
       2 + (45*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 - (45*dot[n12, s[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/16 - 
      (105*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[2]]*
        dot[v[2], v[2]])/16 - (21*dot[n12, v[1]]^2*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/8 + (15*dot[n12, v[2]]^2*dot[s[1], v[1]]*
        dot[s[2], v[2]]*dot[v[2], v[2]])/16 + 
      (9*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/
       8 + (27*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]]*
        dot[v[2], v[2]])/8 + (45*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
      (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
      (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 - (21*dot[n12, v[1]]^2*dot[s[1], s[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
      (135*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 - (21*dot[n12, v[2]]^2*dot[s[1], s[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
      (9*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 - (27*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (51*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
      (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 - (51*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (9*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       16 + (29*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 - (27*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
      (9*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]]*
        dot[v[2], v[2]])/16 + (7*dot[s[1], v[1]]*dot[s[2], v[2]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (9*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
       16 - (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2*
        dot[v[2], v[2]])/16 + (9*dot[s[1], s[2]]*dot[v[1], v[1]]^2*
        dot[v[2], v[2]])/16 - (75*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[n12, v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
      (93*dot[n12, v[1]]^2*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       16 - (33*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/8 - (3*dot[n12, v[2]]^2*dot[s[1], s[2]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/2 + (27*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
      (51*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[2], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
      (27*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/16 + (dot[s[1], v[1]]*dot[s[2], v[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
      (27*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/
       16 + (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/16 + (3*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
      (5*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
      (39*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]]*
        dot[v[2], v[2]])/16 - (41*dot[s[1], s[2]]*dot[v[1], v[1]]*
        dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
      (33*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]^2*dot[v[2], v[2]])/
       16 + (21*dot[s[1], s[2]]*dot[v[1], v[2]]^2*dot[v[2], v[2]])/16 + 
      (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/
       16 + (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]]^2)/16 - (9*dot[n12, v[1]]^2*dot[s[1], s[2]]*
        dot[v[2], v[2]]^2)/8 - (21*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[2]]*dot[v[2], v[2]]^2)/16 - 
      (9*dot[n12, v[2]]^2*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/4 - 
      (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[v[2], v[2]]^2)/8 - 
      (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]]^2)/
       16 - (33*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*
        dot[v[2], v[2]]^2)/16 + (9*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*dot[v[2], v[2]]^2)/4 - 
      (21*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]]^2)/
       16 - (57*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
        dot[v[2], v[2]]^2)/16 + (23*dot[s[1], v[2]]*dot[s[2], v[1]]*
        dot[v[2], v[2]]^2)/16 + (33*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[2], v[2]]*dot[v[2], v[2]]^2)/16 - 
      (23*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]]^2)/16 - 
      (9*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/
       16 + (9*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/16 + 
      (51*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/
       16 - (33*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/16 - 
      (33*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]]^3)/16 + 
      (23*dot[s[1], s[2]]*dot[v[2], v[2]]^3)/16)/r12^3) + 
  G^2*(m2*((-5*dot[n12, sa[1, 2]]*dot[n12, sa[2, 2]])/6 - 
      (25*dot[sa[1, 2], sa[2, 2]])/36 - (4*dot[sa[1, 2], sa[2, 2]])/(3*eps) + 
      (8*logr12*dot[sa[1, 2], sa[2, 2]])/3 + 
      (-5*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 2]] - 
        (14*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/3 + 
        (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 2]])/3 + 
        (7*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]])/3 - 
        (14*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[n12, v[2]])/3 - 
        2*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[n12, v[2]] - 
        (dot[n12, sa[2, 2]]*dot[s[1], a[1, 0]])/3 - 2*dot[n12, sa[2, 2]]*
         dot[s[1], a[2, 0]] + 2*dot[n12, sa[2, 1]]*dot[s[1], a[2, 1]] + 
        7*dot[n12, a[1, 1]]*dot[s[1], sa[2, 1]] - 2*dot[n12, a[2, 1]]*
         dot[s[1], sa[2, 1]] + (5*dot[n12, a[1, 0]]*dot[s[1], sa[2, 2]])/3 + 
        2*dot[n12, a[2, 0]]*dot[s[1], sa[2, 2]] + 
        (3*dot[n12, sa[1, 2]]*dot[s[2], a[2, 0]])/2 - 2*dot[n12, sa[1, 1]]*
         dot[s[2], a[2, 1]] + (25*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[2, 0]])/
         3 + 5*dot[n12, s[2]]*dot[sa[1, 1], a[2, 1]] - 3*dot[n12, a[2, 1]]*
         dot[sa[1, 1], s[2]] + 14*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[2, 1]] - 
        (35*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[2, 1]])/3 + 
        (13*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]])/3 - 
        6*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]] - 
        (7*dot[n12, sa[2, 2]]*dot[sa[1, 1], v[1]])/6 + 4*dot[n12, sa[2, 2]]*
         dot[sa[1, 1], v[2]] + dot[n12, s[2]]*dot[sa[1, 2], a[2, 0]] - 
        (3*dot[n12, a[2, 0]]*dot[sa[1, 2], s[2]])/2 + 7*dot[n12, v[1]]*
         dot[sa[1, 2], sa[2, 1]] - (7*dot[n12, v[2]]*dot[sa[1, 2], sa[2, 1]])/
         6 + (5*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[2]])/6 - 
        14*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[1, 0]] - 
        7*dot[n12, s[1]]*dot[sa[2, 1], a[1, 1]] + 
        (16*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[2, 0]])/3 - 
        7*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[1]] + 
        (7*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[2]])/3 - 
        (dot[n12, s[1]]*dot[sa[2, 2], a[1, 0]])/3 - 
        (7*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[1]])/6)/r12 + 
      ((64*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/
         3 - (16*dot[n12, a[2, 0]]^2*dot[n12, s[1]]*dot[n12, s[2]])/3 + 
        (124*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
          dot[n12, v[1]])/3 + (64*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[n12, sa[2, 1]]*dot[n12, v[1]])/3 - 
        (8*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]]^2)/3 - 
        44*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]] + 16*dot[n12, a[1, 0]]*dot[n12, s[1]]*
         dot[n12, sa[2, 1]]*dot[n12, v[2]] - 16*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]] + 
        (104*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
          dot[n12, v[2]])/3 + (16*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
          dot[n12, v[1]]*dot[n12, v[2]])/3 - 
        (4*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
        (82*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2)/3 + 
        (2*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]])/3 - 
        4*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]] + 
        16*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]] - 
        2*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 1], v[2]] - 
        (20*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[2, 0], a[2, 0]])/3 - 
        (25*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], a[1, 0]])/3 + 
        (19*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/2 - 
        11*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] + 
        (26*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]])/3 + 
        (62*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]])/3 + 
        (14*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]])/3 + 
        24*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] - 
        2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]] + 
        20*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], a[2, 1]] - 
        (10*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[2]])/3 - 
        (56*dot[n12, a[2, 0]]^2*dot[s[1], s[2]])/3 - 2*dot[n12, a[2, 1]]*
         dot[n12, v[1]]*dot[s[1], s[2]] + 4*dot[n12, a[1, 1]]*dot[n12, v[2]]*
         dot[s[1], s[2]] - 20*dot[n12, a[2, 1]]*dot[n12, v[2]]*
         dot[s[1], s[2]] - (19*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]])/3 - 
        3*dot[a[1, 1], v[2]]*dot[s[1], s[2]] + 
        (34*dot[a[2, 0], a[2, 0]]*dot[s[1], s[2]])/3 - 36*dot[n12, a[1, 0]]*
         dot[n12, v[1]]*dot[s[1], sa[2, 1]] + 
        (26*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/3 + 
        30*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]] - 
        48*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]] - 
        23*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]] - 
        (10*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]])/3 + 
        (20*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], sa[2, 2]])/3 - 
        12*dot[n12, v[2]]^2*dot[s[1], sa[2, 2]] + 
        (17*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/2 - 
        (22*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/3 + 
        (4*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
        (10*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
        2*dot[n12, a[1, 1]]*dot[n12, s[2]]*dot[s[1], v[2]] + 
        4*dot[n12, a[2, 1]]*dot[n12, s[2]]*dot[s[1], v[2]] - 
        6*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[2]] + 
        18*dot[n12, a[2, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[2]] - 
        (4*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[2]])/3 + 
        12*dot[n12, sa[2, 2]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
        (5*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 0]])/3 - 
        8*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]] + 
        (5*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]])/3 - 4*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[2], a[1, 1]] + 3*dot[s[1], v[2]]*
         dot[s[2], a[1, 1]] - (19*dot[n12, a[1, 0]]*dot[n12, s[1]]*
          dot[s[2], a[2, 0]])/3 + (44*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[s[2], a[2, 0]])/3 - (28*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
          dot[s[2], a[2, 0]])/3 + (41*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
          dot[s[2], a[2, 0]])/2 + (8*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/
         3 - (40*dot[s[1], a[2, 0]]*dot[s[2], a[2, 0]])/3 + 
        4*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], a[2, 1]] - 
        2*dot[s[1], v[1]]*dot[s[2], a[2, 1]] - 2*dot[s[1], v[2]]*
         dot[s[2], a[2, 1]] - (10*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
          dot[s[2], v[1]])/3 - 4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
         dot[s[2], v[1]] + dot[s[1], a[2, 1]]*dot[s[2], v[1]] + 
        8*dot[n12, a[2, 1]]*dot[n12, s[1]]*dot[s[2], v[2]] + 
        (17*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/2 + 
        (2*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[2], v[2]])/3 - 
        6*dot[s[1], a[2, 1]]*dot[s[2], v[2]] + 
        (20*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]])/3 + 
        14*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] + 
        (8*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 0]])/3 - 
        4*dot[s[2], v[2]]*dot[sa[1, 1], a[2, 0]] - 
        (dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/3 + 
        8*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]] - 
        26*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[sa[1, 1], s[2]] - 
        6*dot[a[1, 0], v[2]]*dot[sa[1, 1], s[2]] - 25*dot[n12, v[1]]^2*
         dot[sa[1, 1], sa[2, 1]] + (97*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[1, 1], sa[2, 1]])/3 - (38*dot[n12, v[2]]^2*
          dot[sa[1, 1], sa[2, 1]])/3 - (40*dot[n12, a[2, 0]]*dot[n12, s[2]]*
          dot[sa[1, 1], v[1]])/3 + 9*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
         dot[sa[1, 1], v[1]] - (47*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
          dot[sa[1, 1], v[1]])/3 + (25*dot[s[2], a[2, 0]]*
          dot[sa[1, 1], v[1]])/6 + 4*dot[n12, a[1, 0]]*dot[n12, s[2]]*
         dot[sa[1, 1], v[2]] + 16*dot[n12, a[2, 0]]*dot[n12, s[2]]*
         dot[sa[1, 1], v[2]] - (23*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
          dot[sa[1, 1], v[2]])/3 + (62*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
          dot[sa[1, 1], v[2]])/3 + 6*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]] - 
        9*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]] + 4*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[sa[1, 2], s[2]] - 
        (5*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]])/3 + 2*dot[n12, s[2]]*
         dot[n12, v[1]]*dot[sa[1, 2], v[2]] + 
        (5*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 + 
        3*dot[s[2], v[1]]*dot[sa[1, 2], v[2]] - 
        (5*dot[s[2], v[2]]*dot[sa[1, 2], v[2]])/6 + 24*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[sa[2, 1], a[1, 0]] - 27*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[sa[2, 1], a[1, 0]] - 12*dot[s[1], v[1]]*
         dot[sa[2, 1], a[1, 0]] + 17*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]] - 
        (40*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 1], a[2, 0]])/3 + 
        26*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 1], a[2, 0]] + 
        (14*dot[s[1], v[1]]*dot[sa[2, 1], a[2, 0]])/3 - 
        14*dot[s[1], v[2]]*dot[sa[2, 1], a[2, 0]] + 12*dot[n12, a[1, 0]]*
         dot[n12, s[1]]*dot[sa[2, 1], v[1]] - 
        (4*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/3 + 
        25*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[1]] - 
        (95*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]])/3 - 
        6*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]] - 
        (7*dot[s[1], a[2, 0]]*dot[sa[2, 1], v[1]])/3 - 
        (25*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]])/2 + 
        (107*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]])/6 - 
        11*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[2]] + 
        10*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[2]] - 
        (47*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[2]])/3 + 
        (115*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[2]])/6 + 
        5*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[2]] - 4*dot[s[1], a[2, 0]]*
         dot[sa[2, 1], v[2]] + (22*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[2]])/
         3 - (25*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]])/3 + 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[1]])/3 - 
        (4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], v[1]])/3 - 
        (2*dot[s[1], v[1]]*dot[sa[2, 2], v[1]])/3 + 
        (2*dot[s[1], v[2]]*dot[sa[2, 2], v[1]])/3 - 
        (4*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[2]])/3 + 
        4*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], v[2]] + 
        (2*dot[s[1], v[1]]*dot[sa[2, 2], v[2]])/3 - 2*dot[s[1], v[2]]*
         dot[sa[2, 2], v[2]] - 18*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[v[1], a[1, 0]] + 18*dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]] - 
        (13*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[v[1], a[2, 0]])/3 - 
        (4*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[v[1], a[2, 0]])/3 - 
        (13*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]])/3 - 
        (47*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]])/6 + 
        dot[s[1], s[2]]*dot[v[1], a[2, 1]] - 9*dot[n12, sa[1, 1]]*
         dot[n12, sa[2, 1]]*dot[v[1], v[1]] + 
        (2*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[1], v[1]])/3 + 
        (5*dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/3 + 
        (25*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]])/2 - 
        2*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]] + 
        (34*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[1], v[2]])/3 + 
        (8*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[1], v[2]])/3 - 
        (10*dot[s[1], sa[2, 2]]*dot[v[1], v[2]])/3 - 
        (145*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[2]])/6 - 
        3*dot[sa[1, 2], s[2]]*dot[v[1], v[2]] - 2*dot[n12, s[2]]*
         dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] - 20*dot[n12, s[1]]*
         dot[n12, sa[2, 1]]*dot[v[2], a[2, 0]] + 20*dot[s[1], sa[2, 1]]*
         dot[v[2], a[2, 0]] + 13*dot[sa[1, 1], s[2]]*dot[v[2], a[2, 0]] - 
        12*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], a[2, 1]] + 
        8*dot[s[1], s[2]]*dot[v[2], a[2, 1]] + 
        (13*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[2], v[2]])/3 - 
        (5*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[2], v[2]])/3 - 
        4*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[2], v[2]] + 
        2*dot[s[1], sa[2, 2]]*dot[v[2], v[2]] + 
        (19*dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]])/3 - 
        (dot[sa[1, 2], s[2]]*dot[v[2], v[2]])/6)/r12^2 + 
      (-128*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[n12, v[1]]^2 + 272*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
        96*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
         dot[n12, v[2]] + 8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[n12, v[2]]^2 - 128*dot[n12, a[2, 0]]*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[n12, v[2]]^2 + 16*dot[n12, s[2]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
        160*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
         dot[n12, v[2]]^2 - 16*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]^3 - 40*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[n12, v[2]]^3 + 16*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[a[1, 0], v[2]] + (196*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 18*dot[n12, s[2]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]] - 
        (10*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 - 
        (104*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
        (256*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]])/
         3 + (316*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], a[2, 0]])/3 + 
        (40*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]])/3 - 
        48*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]] + 
        (584*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/
         3 + (296*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[s[1], s[2]])/3 - 
        (716*dot[n12, a[2, 0]]*dot[n12, v[2]]^2*dot[s[1], s[2]])/3 + 
        28*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]] - 
        (220*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[s[1], s[2]])/3 + 
        48*dot[n12, v[1]]^3*dot[s[1], sa[2, 1]] - 120*dot[n12, v[1]]^2*
         dot[n12, v[2]]*dot[s[1], sa[2, 1]] + 
        (568*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[2, 1]])/3 - 
        (340*dot[n12, v[2]]^3*dot[s[1], sa[2, 1]])/3 + 
        (164*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/
         3 - 36*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[s[1], v[1]] + 
        18*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]] - 
        (148*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/
         3 + 108*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], v[1]] - (164*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
          dot[s[1], v[1]])/3 - 10*dot[n12, s[2]]*dot[a[1, 0], v[2]]*
         dot[s[1], v[1]] - 24*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[2]] - (352*dot[n12, a[2, 0]]*dot[n12, s[2]]*
          dot[n12, v[1]]*dot[s[1], v[2]])/3 + 24*dot[n12, sa[2, 1]]*
         dot[n12, v[1]]^2*dot[s[1], v[2]] - (224*dot[n12, a[1, 0]]*
          dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/3 + 
        (488*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/
         3 - (568*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], v[2]])/3 + 132*dot[n12, sa[2, 1]]*dot[n12, v[2]]^2*
         dot[s[1], v[2]] + (8*dot[n12, s[2]]*dot[a[1, 0], v[2]]*
          dot[s[1], v[2]])/3 + 32*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[2], a[1, 0]] - 
        (286*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[2], a[1, 0]])/3 + 
        10*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]] - 
        (21*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]])/2 - 
        20*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]] + 
        (209*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/3 + 
        (76*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], a[2, 0]])/3 - 
        (268*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]])/
         3 + (340*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[2], a[2, 0]])/3 - 
        (71*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/3 + 
        (76*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/3 + 
        (100*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/3 - 
        (224*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/3 + 
        (44*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/
         3 + 16*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[2], v[1]] - (460*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[n12, v[2]]*dot[s[2], v[1]])/3 + 32*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[1]] - 
        (290*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[2], v[1]])/3 - 
        20*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[1]] - 
        (3*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[1]])/2 + 
        (16*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]])/3 + 
        (166*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[1]])/3 - 
        10*dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[2], v[1]] + 
        (43*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[1]])/3 + 
        8*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]] + 
        (106*dot[n12, a[2, 0]]*dot[s[1], v[2]]*dot[s[2], v[1]])/3 - 
        (64*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]])/
         3 - (2*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[2], v[2]])/3 + (380*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[n12, v[2]]*dot[s[2], v[2]])/3 - 
        (10*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/
         3 + 62*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*dot[s[2], v[2]] + 
        (2*dot[n12, s[1]]*dot[a[1, 0], v[2]]*dot[s[2], v[2]])/3 - 
        (11*dot[n12, v[1]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]])/2 + 
        (5*dot[n12, v[2]]*dot[s[1], a[1, 0]]*dot[s[2], v[2]])/3 + 
        (16*dot[n12, v[1]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]])/3 - 
        (176*dot[n12, v[2]]*dot[s[1], a[2, 0]]*dot[s[2], v[2]])/3 - 
        (dot[n12, a[1, 0]]*dot[s[1], v[1]]*dot[s[2], v[2]])/2 + 
        (10*dot[n12, a[2, 0]]*dot[s[1], v[1]]*dot[s[2], v[2]])/3 - 
        (4*dot[n12, a[1, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]])/3 - 
        (128*dot[n12, a[2, 0]]*dot[s[1], v[2]]*dot[s[2], v[2]])/3 - 
        32*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[sa[1, 1], s[2]] + 
        (316*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]])/3 - 
        (202*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]])/3 + 
        18*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]] - 
        (14*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[sa[1, 1], v[1]])/3 - 
        8*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[1]] - 
        3*dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[1]] + 
        (7*dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[1]])/3 - 
        16*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[sa[1, 1], v[2]] - 
        (244*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[1, 1], v[2]])/3 + 72*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[2]] - 8*dot[n12, v[1]]*dot[s[2], v[1]]*
         dot[sa[1, 1], v[2]] + (214*dot[n12, v[2]]*dot[s[2], v[1]]*
          dot[sa[1, 1], v[2]])/3 + (dot[n12, v[1]]*dot[s[2], v[2]]*
          dot[sa[1, 1], v[2]])/3 - (97*dot[n12, v[2]]*dot[s[2], v[2]]*
          dot[sa[1, 1], v[2]])/2 - 48*dot[n12, s[1]]*dot[n12, v[1]]^2*
         dot[sa[2, 1], v[1]] + 124*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[sa[2, 1], v[1]] - 
        (452*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[sa[2, 1], v[1]])/3 + 
        33*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]] - 
        29*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 1], v[1]] - 
        40*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]] + 
        (280*dot[n12, v[2]]*dot[s[1], v[2]]*dot[sa[2, 1], v[1]])/3 + 
        44*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[2, 1], v[2]] - 
        (292*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[2, 1], v[2]])/3 + 116*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[sa[2, 1], v[2]] - 33*dot[n12, v[1]]*dot[s[1], v[1]]*
         dot[sa[2, 1], v[2]] + (91*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[sa[2, 1], v[2]])/3 + (118*dot[n12, v[1]]*dot[s[1], v[2]]*
          dot[sa[2, 1], v[2]])/3 - 87*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[2, 1], v[2]] - 36*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[n12, v[2]]*dot[v[1], a[1, 0]] - 8*dot[n12, v[1]]*dot[s[1], s[2]]*
         dot[v[1], a[1, 0]] + 12*dot[n12, v[2]]*dot[s[1], s[2]]*
         dot[v[1], a[1, 0]] + 18*dot[n12, s[2]]*dot[s[1], v[2]]*
         dot[v[1], a[1, 0]] + 8*dot[n12, s[1]]*dot[s[2], v[1]]*
         dot[v[1], a[1, 0]] + 6*dot[n12, s[1]]*dot[s[2], v[2]]*
         dot[v[1], a[1, 0]] + (56*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
        (176*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/
         3 + (64*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]])/3 - 
        (242*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]])/3 - 
        (50*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
        (40*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]])/3 - 
        (29*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/3 - 
        (20*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], a[2, 0]])/3 + 
        (64*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/
         3 + 36*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
         dot[v[1], v[1]] - 18*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[n12, v[2]]*dot[v[1], v[1]] - 32*dot[n12, s[1]]*
         dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[v[1], v[1]] + 
        (53*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
        11*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]] - 
        (73*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[1]])/3 - 
        40*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]] + 
        21*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[1], v[1]] + 
        15*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[1]] - 
        11*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[1]] + 
        (17*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[1]])/3 - 
        dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[1]] + 
        3*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*dot[v[1], v[1]] + 
        dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]] + 
        8*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[1]] + 
        10*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[1]] + 
        7*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[1]] + 
        dot[n12, s[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[1]] + 
        8*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]] - 
        (16*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]])/
         3 + 16*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[v[1], v[2]] - 48*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[n12, v[1]]*dot[v[1], v[2]] + (188*dot[n12, s[2]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]])/3 + 
        (368*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
          dot[v[1], v[2]])/3 - 8*dot[n12, s[2]]*dot[s[1], a[1, 0]]*
         dot[v[1], v[2]] + (10*dot[n12, s[2]]*dot[s[1], a[2, 0]]*
          dot[v[1], v[2]])/3 - 4*dot[n12, a[1, 0]]*dot[s[1], s[2]]*
         dot[v[1], v[2]] - (86*dot[n12, a[2, 0]]*dot[s[1], s[2]]*
          dot[v[1], v[2]])/3 + 88*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*
         dot[v[1], v[2]] - (356*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
          dot[v[1], v[2]])/3 - 16*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*
         dot[v[1], v[2]] + (10*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*
          dot[v[1], v[2]])/3 + 8*dot[n12, s[1]]*dot[s[2], a[1, 0]]*
         dot[v[1], v[2]] - (2*dot[n12, s[1]]*dot[s[2], a[2, 0]]*
          dot[v[1], v[2]])/3 - 9*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
         dot[v[1], v[2]] + (4*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
          dot[v[1], v[2]])/3 + 17*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
         dot[v[1], v[2]] - (230*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
          dot[v[1], v[2]])/3 - 10*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[2]] + (13*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*
          dot[v[1], v[2]])/3 - 23*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*
         dot[v[1], v[2]] - (11*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*
          dot[v[1], v[2]])/3 - (16*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 - 
        (400*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/
         3 - (86*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]])/3 + 
        (370*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]])/3 + 
        (4*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]])/3 + 
        (16*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]])/3 + 
        (28*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[2], a[2, 0]])/3 + 
        (22*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[2], a[2, 0]])/3 - 
        (64*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]])/
         3 - (32*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[v[2], v[2]])/3 - (116*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
          dot[n12, v[1]]*dot[v[2], v[2]])/3 + 
        (4*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/
         3 - 30*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
         dot[v[2], v[2]] - 92*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[n12, v[2]]*dot[v[2], v[2]] + (13*dot[n12, s[2]]*
          dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
        (34*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]])/3 + 
        (16*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]])/3 + 
        (113*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]])/3 - 
        (112*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]])/3 + 
        85*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]] + 
        (20*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 
        dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] + 
        (7*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/3 - 
        (19*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[2], v[2]])/3 + 
        (20*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/3 - 
        (11*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*dot[v[2], v[2]])/2 + 
        (17*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]])/3 + 
        44*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]] + 
        (26*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]])/3 - 
        5*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] + 
        (62*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[2], v[2]])/3 - 
        5*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*dot[v[2], v[2]])/r12^3 + 
      (-64*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
        128*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3 - 
        16*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^4 + 
        96*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[s[1], s[2]] - 
        592*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]] + 
        848*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[s[1], s[2]] - 
        358*dot[n12, v[2]]^4*dot[s[1], s[2]] - 108*dot[n12, s[2]]*
         dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
        118*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
        22*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[s[1], v[1]] + 
        48*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[s[1], v[2]] + 
        448*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
        864*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
        368*dot[n12, s[2]]*dot[n12, v[2]]^3*dot[s[1], v[2]] - 
        96*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]] + 
        580*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]] - 
        478*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[1]] + 
        28*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]] - 
        (224*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/3 + 
        8*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]] - 
        (925*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/
         3 + 332*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]] + 
        4*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]] - 
        354*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[2]] + 
        332*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[2]] + 
        34*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]] - 
        (157*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/
         3 + 65*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[2]] - 
        (119*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/3 + 
        300*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]] - 
        290*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[2]] + 
        108*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]] - 82*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[v[1], v[1]] - 8*dot[n12, v[1]]^2*dot[s[1], s[2]]*
         dot[v[1], v[1]] - 16*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*
         dot[v[1], v[1]] + (224*dot[n12, v[2]]^2*dot[s[1], s[2]]*
          dot[v[1], v[1]])/3 + 18*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[1], v[1]] - dot[n12, s[2]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]] - 68*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]] - (107*dot[n12, s[2]]*dot[n12, v[2]]*
          dot[s[1], v[2]]*dot[v[1], v[1]])/3 + 8*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]] - 
        11*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]] - 
        (41*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/4 + 
        15*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]] - 
        35*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]] + 
        (133*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
         3 + dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]] - 
        (17*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/6 - 
        18*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2 + 
        (41*dot[s[1], s[2]]*dot[v[1], v[1]]^2)/4 - 48*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
        376*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[2]] + 396*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[v[1], v[2]] - 56*dot[n12, v[1]]^2*dot[s[1], s[2]]*
         dot[v[1], v[2]] + (1292*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[2]]*dot[v[1], v[2]])/3 - 456*dot[n12, v[2]]^2*
         dot[s[1], s[2]]*dot[v[1], v[2]] + 14*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[1], v[2]] + (95*dot[n12, s[2]]*dot[n12, v[2]]*
          dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
        (85*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
         3 + 128*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[2]] + 48*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
         dot[v[1], v[2]] - (349*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
          dot[v[1], v[2]])/3 + 7*dot[s[1], v[1]]*dot[s[2], v[1]]*
         dot[v[1], v[2]] + (100*dot[s[1], v[2]]*dot[s[2], v[1]]*
          dot[v[1], v[2]])/3 + (143*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[2], v[2]]*dot[v[1], v[2]])/3 - 11*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]] - 
        (13*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/6 - 
        38*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]] + 
        56*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
        24*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
        (20*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]^2)/3 - 
        (76*dot[s[1], s[2]]*dot[v[1], v[2]]^2)/3 + 128*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]] + 
        156*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[2], v[2]] - 294*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[v[2], v[2]] + (62*dot[n12, v[1]]^2*dot[s[1], s[2]]*
          dot[v[2], v[2]])/3 - 316*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[2]]*dot[v[2], v[2]] + 328*dot[n12, v[2]]^2*
         dot[s[1], s[2]]*dot[v[2], v[2]] - (89*dot[n12, s[2]]*dot[n12, v[1]]*
          dot[s[1], v[1]]*dot[v[2], v[2]])/3 - 36*dot[n12, s[2]]*
         dot[n12, v[2]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
        60*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
        52*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
        (218*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/
         3 + 134*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
         dot[v[2], v[2]] + (2*dot[s[1], v[1]]*dot[s[2], v[1]]*
          dot[v[2], v[2]])/3 - 37*dot[s[1], v[2]]*dot[s[2], v[1]]*
         dot[v[2], v[2]] + 17*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*
         dot[v[2], v[2]] - 52*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*
         dot[v[2], v[2]] - dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[2], v[2]] + 
        (137*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/4 - 
        (91*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
         3 + (34*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
        34*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
        57*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
        32*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]]^2 - 
        29*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/r12^4) + 
    m1*((-5*dot[n12, sa[1, 2]]*dot[n12, sa[2, 2]])/6 - 
      (25*dot[sa[1, 2], sa[2, 2]])/36 - (4*dot[sa[1, 2], sa[2, 2]])/(3*eps) + 
      (8*logr12*dot[sa[1, 2], sa[2, 2]])/3 + 
      ((-2*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, sa[1, 2]])/3 + 
        (14*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/3 + 
        5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 2]] + 
        2*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[n12, v[1]] + 
        (14*dot[n12, sa[1, 1]]*dot[n12, sa[2, 2]]*dot[n12, v[1]])/3 - 
        (7*dot[n12, sa[1, 2]]*dot[n12, sa[2, 1]]*dot[n12, v[2]])/3 - 
        (3*dot[n12, sa[2, 2]]*dot[s[1], a[1, 0]])/2 + 2*dot[n12, sa[2, 1]]*
         dot[s[1], a[1, 1]] + 3*dot[n12, a[1, 1]]*dot[s[1], sa[2, 1]] + 
        (3*dot[n12, a[1, 0]]*dot[s[1], sa[2, 2]])/2 + 2*dot[n12, sa[1, 2]]*
         dot[s[2], a[1, 0]] - 2*dot[n12, sa[1, 1]]*dot[s[2], a[1, 1]] + 
        (dot[n12, sa[1, 2]]*dot[s[2], a[2, 0]])/3 - 
        (16*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[1, 0]])/3 + 
        14*dot[n12, sa[2, 1]]*dot[sa[1, 1], a[2, 0]] + 
        7*dot[n12, s[2]]*dot[sa[1, 1], a[2, 1]] + 2*dot[n12, a[1, 1]]*
         dot[sa[1, 1], s[2]] - 7*dot[n12, a[2, 1]]*dot[sa[1, 1], s[2]] + 
        (35*dot[n12, a[1, 0]]*dot[sa[1, 1], sa[2, 1]])/3 - 
        14*dot[n12, a[2, 0]]*dot[sa[1, 1], sa[2, 1]] + 
        (7*dot[n12, v[1]]*dot[sa[1, 1], sa[2, 2]])/6 - 
        7*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 2]] - 
        (7*dot[n12, sa[2, 2]]*dot[sa[1, 1], v[1]])/3 + 7*dot[n12, sa[2, 2]]*
         dot[sa[1, 1], v[2]] + (dot[n12, s[2]]*dot[sa[1, 2], a[2, 0]])/3 - 
        2*dot[n12, a[1, 0]]*dot[sa[1, 2], s[2]] - 
        (5*dot[n12, a[2, 0]]*dot[sa[1, 2], s[2]])/3 + 6*dot[n12, v[1]]*
         dot[sa[1, 2], sa[2, 1]] - (13*dot[n12, v[2]]*dot[sa[1, 2], 
           sa[2, 1]])/3 + (7*dot[n12, sa[2, 1]]*dot[sa[1, 2], v[2]])/6 - 
        (25*dot[n12, sa[1, 1]]*dot[sa[2, 1], a[1, 0]])/3 - 
        5*dot[n12, s[1]]*dot[sa[2, 1], a[1, 1]] - 4*dot[n12, sa[1, 2]]*
         dot[sa[2, 1], v[1]] + (7*dot[n12, sa[1, 2]]*dot[sa[2, 1], v[2]])/6 - 
        dot[n12, s[1]]*dot[sa[2, 2], a[1, 0]] - 
        (5*dot[n12, sa[1, 1]]*dot[sa[2, 2], v[1]])/6)/r12 + 
      ((-16*dot[n12, a[1, 0]]^2*dot[n12, s[1]]*dot[n12, s[2]])/3 + 
        (64*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, s[1]]*
          dot[n12, s[2]])/3 - 16*dot[n12, a[1, 0]]*dot[n12, s[2]]*
         dot[n12, sa[1, 1]]*dot[n12, v[1]] + 16*dot[n12, a[2, 0]]*
         dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
        44*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[n12, v[1]] - (82*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
          dot[n12, v[1]]^2)/3 - (4*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
          dot[n12, v[1]]^2)/3 + (64*dot[n12, a[1, 0]]*dot[n12, s[2]]*
          dot[n12, sa[1, 1]]*dot[n12, v[2]])/3 + 
        (124*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
          dot[n12, v[2]])/3 + (16*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
          dot[n12, v[1]]*dot[n12, v[2]])/3 + (104*dot[n12, sa[1, 1]]*
          dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
        (8*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[n12, v[2]]^2)/3 - 
        (20*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[1, 0]])/3 + 
        (2*dot[n12, s[1]]*dot[n12, s[2]]*dot[a[1, 0], a[2, 0]])/3 - 
        (4*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[a[1, 0], v[2]])/3 - 
        (13*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[a[1, 0], v[2]])/3 + 
        (44*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[1, 0]])/3 - 
        (19*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[s[1], a[1, 0]])/3 + 
        (41*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[1, 0]])/2 - 
        (28*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/3 + 
        4*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], a[1, 1]] + 
        (5*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[s[1], a[2, 0]])/3 - 
        8*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[s[1], a[2, 0]] - 
        4*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], a[2, 1]] - 
        (56*dot[n12, a[1, 0]]^2*dot[s[1], s[2]])/3 - 
        (10*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[s[1], s[2]])/3 - 
        20*dot[n12, a[1, 1]]*dot[n12, v[1]]*dot[s[1], s[2]] + 
        4*dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[s[1], s[2]] - 
        2*dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[s[1], s[2]] + 
        (34*dot[a[1, 0], a[1, 0]]*dot[s[1], s[2]])/3 - 
        (19*dot[a[1, 0], a[2, 0]]*dot[s[1], s[2]])/3 + 
        dot[a[1, 1], v[2]]*dot[s[1], s[2]] - 26*dot[n12, a[1, 0]]*
         dot[n12, v[1]]*dot[s[1], sa[2, 1]] + 8*dot[n12, a[2, 0]]*
         dot[n12, v[1]]*dot[s[1], sa[2, 1]] - 
        (dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/3 - 
        (47*dot[a[1, 0], v[2]]*dot[s[1], sa[2, 1]])/6 - 
        (5*dot[n12, v[1]]^2*dot[s[1], sa[2, 2]])/3 + 4*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[s[1], sa[2, 2]] + 8*dot[n12, a[1, 1]]*
         dot[n12, s[2]]*dot[s[1], v[1]] + (17*dot[n12, a[1, 0]]*
          dot[n12, sa[2, 1]]*dot[s[1], v[1]])/2 + 
        (2*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[1]])/3 - 
        (10*dot[n12, a[1, 0]]*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/3 - 
        4*dot[n12, sa[2, 2]]*dot[n12, v[1]]*dot[s[1], v[2]] + 
        (62*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 0]])/3 + 
        (26*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[s[2], a[1, 0]])/3 + 
        24*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], a[1, 0]] + 
        (14*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]])/3 - 
        (40*dot[s[1], a[1, 0]]*dot[s[2], a[1, 0]])/3 + 
        (5*dot[s[1], a[2, 0]]*dot[s[2], a[1, 0]])/3 + 20*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[2], a[1, 1]] - 2*dot[n12, s[1]]*dot[n12, v[2]]*
         dot[s[2], a[1, 1]] - 6*dot[s[1], v[1]]*dot[s[2], a[1, 1]] + 
        dot[s[1], v[2]]*dot[s[2], a[1, 1]] - 
        (25*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[s[2], a[2, 0]])/3 - 
        11*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[2], a[2, 0]] + 
        (19*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]])/2 + 
        (8*dot[s[1], a[1, 0]]*dot[s[2], a[2, 0]])/3 + 4*dot[n12, a[1, 1]]*
         dot[n12, s[1]]*dot[s[2], v[1]] + 2*dot[n12, a[2, 1]]*dot[n12, s[1]]*
         dot[s[2], v[1]] + 18*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*
         dot[s[2], v[1]] - 6*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*
         dot[s[2], v[1]] + 12*dot[n12, sa[1, 2]]*dot[n12, v[1]]*
         dot[s[2], v[1]] - (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
          dot[s[2], v[1]])/3 - 2*dot[s[1], a[1, 1]]*dot[s[2], v[1]] + 
        3*dot[s[1], a[2, 1]]*dot[s[2], v[1]] - 
        (22*dot[n12, a[1, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/3 + 
        (17*dot[n12, a[2, 0]]*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/2 - 
        (10*dot[n12, sa[1, 2]]*dot[n12, v[1]]*dot[s[2], v[2]])/3 + 
        (4*dot[n12, sa[1, 2]]*dot[n12, v[2]]*dot[s[2], v[2]])/3 - 
        2*dot[s[1], a[1, 1]]*dot[s[2], v[2]] + 26*dot[n12, s[2]]*
         dot[n12, v[1]]*dot[sa[1, 1], a[1, 0]] - 
        (40*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[1, 0]])/3 - 
        14*dot[s[2], v[1]]*dot[sa[1, 1], a[1, 0]] + 
        (14*dot[s[2], v[2]]*dot[sa[1, 1], a[1, 0]])/3 - 
        27*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 1], a[2, 0]] + 
        24*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 1], a[2, 0]] + 
        17*dot[s[2], v[1]]*dot[sa[1, 1], a[2, 0]] - 12*dot[s[2], v[2]]*
         dot[sa[1, 1], a[2, 0]] - 48*dot[n12, a[1, 0]]*dot[n12, v[1]]*
         dot[sa[1, 1], s[2]] + 30*dot[n12, a[2, 0]]*dot[n12, v[1]]*
         dot[sa[1, 1], s[2]] + (26*dot[n12, a[1, 0]]*dot[n12, v[2]]*
          dot[sa[1, 1], s[2]])/3 - 36*dot[n12, a[2, 0]]*dot[n12, v[2]]*
         dot[sa[1, 1], s[2]] - (13*dot[a[1, 0], v[2]]*dot[sa[1, 1], s[2]])/
         3 - (38*dot[n12, v[1]]^2*dot[sa[1, 1], sa[2, 1]])/3 + 
        (97*dot[n12, v[1]]*dot[n12, v[2]]*dot[sa[1, 1], sa[2, 1]])/3 - 
        25*dot[n12, v[2]]^2*dot[sa[1, 1], sa[2, 1]] + 10*dot[n12, a[1, 0]]*
         dot[n12, s[2]]*dot[sa[1, 1], v[1]] - 11*dot[n12, a[2, 0]]*
         dot[n12, s[2]]*dot[sa[1, 1], v[1]] + 
        (115*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[sa[1, 1], v[1]])/6 - 
        (47*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[sa[1, 1], v[1]])/3 - 
        4*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[1]] + 5*dot[s[2], a[2, 0]]*
         dot[sa[1, 1], v[1]] - (4*dot[n12, a[1, 0]]*dot[n12, s[2]]*
          dot[sa[1, 1], v[2]])/3 + 12*dot[n12, a[2, 0]]*dot[n12, s[2]]*
         dot[sa[1, 1], v[2]] - (95*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
          dot[sa[1, 1], v[2]])/3 + 25*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
         dot[sa[1, 1], v[2]] - (7*dot[s[2], a[1, 0]]*dot[sa[1, 1], v[2]])/3 - 
        6*dot[s[2], a[2, 0]]*dot[sa[1, 1], v[2]] - 12*dot[n12, v[1]]^2*
         dot[sa[1, 2], s[2]] + (20*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[1, 2], s[2]])/3 - (10*dot[n12, v[2]]^2*dot[sa[1, 2], s[2]])/
         3 + 4*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 2], v[1]] - 
        (4*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[1]])/3 - 
        2*dot[s[2], v[1]]*dot[sa[1, 2], v[1]] + 
        (2*dot[s[2], v[2]]*dot[sa[1, 2], v[1]])/3 - 
        (4*dot[n12, s[2]]*dot[n12, v[1]]*dot[sa[1, 2], v[2]])/3 + 
        (4*dot[n12, s[2]]*dot[n12, v[2]]*dot[sa[1, 2], v[2]])/3 + 
        (2*dot[s[2], v[1]]*dot[sa[1, 2], v[2]])/3 - 
        (2*dot[s[2], v[2]]*dot[sa[1, 2], v[2]])/3 + 14*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[sa[2, 1], a[1, 0]] + 
        (20*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 1], a[1, 0]])/3 - 
        4*dot[s[1], v[1]]*dot[sa[2, 1], a[1, 0]] + 
        (8*dot[s[1], v[2]]*dot[sa[2, 1], a[1, 0]])/3 + 16*dot[n12, a[1, 0]]*
         dot[n12, s[1]]*dot[sa[2, 1], v[1]] + 4*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[sa[2, 1], v[1]] + 
        (62*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[1]])/3 - 
        (23*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[1]])/3 - 
        9*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[1]] + 6*dot[s[1], a[2, 0]]*
         dot[sa[2, 1], v[1]] - (25*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[1]])/
         3 + (107*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[1]])/6 - 
        (40*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/3 - 
        (47*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[sa[2, 1], v[2]])/3 + 
        9*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[sa[2, 1], v[2]] + 
        (25*dot[s[1], a[1, 0]]*dot[sa[2, 1], v[2]])/6 + 
        (22*dot[sa[1, 1], v[1]]*dot[sa[2, 1], v[2]])/3 - 
        (25*dot[sa[1, 1], v[2]]*dot[sa[2, 1], v[2]])/2 + 
        (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[sa[2, 2], v[1]])/3 + 
        2*dot[n12, s[1]]*dot[n12, v[2]]*dot[sa[2, 2], v[1]] - 
        (5*dot[s[1], v[1]]*dot[sa[2, 2], v[1]])/6 + 3*dot[s[1], v[2]]*
         dot[sa[2, 2], v[1]] - 20*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[v[1], a[1, 0]] - 2*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[v[1], a[1, 0]] + 13*dot[s[1], sa[2, 1]]*dot[v[1], a[1, 0]] + 
        20*dot[sa[1, 1], s[2]]*dot[v[1], a[1, 0]] - 12*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[v[1], a[1, 1]] + 8*dot[s[1], s[2]]*
         dot[v[1], a[1, 1]] + 16*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[v[1], a[2, 0]] - 4*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[v[1], a[2, 0]] - 6*dot[s[1], sa[2, 1]]*dot[v[1], a[2, 0]] - 
        23*dot[sa[1, 1], s[2]]*dot[v[1], a[2, 0]] - 2*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[v[1], a[2, 1]] - 3*dot[s[1], s[2]]*
         dot[v[1], a[2, 1]] - 4*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
         dot[v[1], v[1]] - (5*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
          dot[v[1], v[1]])/3 + (13*dot[n12, s[1]]*dot[n12, sa[2, 2]]*
          dot[v[1], v[1]])/3 - (dot[s[1], sa[2, 2]]*dot[v[1], v[1]])/6 + 
        (19*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[1]])/3 + 
        2*dot[sa[1, 2], s[2]]*dot[v[1], v[1]] + 
        (8*dot[n12, s[2]]*dot[n12, sa[1, 2]]*dot[v[1], v[2]])/3 + 
        (34*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[v[1], v[2]])/3 - 
        2*dot[n12, s[1]]*dot[n12, sa[2, 2]]*dot[v[1], v[2]] - 
        3*dot[s[1], sa[2, 2]]*dot[v[1], v[2]] - 
        (145*dot[sa[1, 1], sa[2, 1]]*dot[v[1], v[2]])/6 - 
        (10*dot[sa[1, 2], s[2]]*dot[v[1], v[2]])/3 - 18*dot[n12, s[2]]*
         dot[n12, sa[1, 1]]*dot[v[2], a[2, 0]] + 18*dot[sa[1, 1], s[2]]*
         dot[v[2], a[2, 0]] + (2*dot[n12, s[2]]*dot[n12, sa[1, 2]]*
          dot[v[2], v[2]])/3 - 9*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*
         dot[v[2], v[2]] + (25*dot[sa[1, 1], sa[2, 1]]*dot[v[2], v[2]])/2 + 
        (5*dot[sa[1, 2], s[2]]*dot[v[2], v[2]])/3)/r12^2 + 
      (128*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2 - 
        8*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2 + 
        40*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]^3 + 
        16*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]^3 - 
        272*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[n12, v[2]] - 160*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]^2*dot[n12, v[2]] - 16*dot[n12, s[1]]*
         dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]] + 
        128*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[n12, v[2]]^2 + 96*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]^2 - (176*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[n12, v[1]]*dot[a[1, 0], v[2]])/3 - 
        (56*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/
         3 - (340*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[1, 0]])/3 + 
        (268*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[1, 0]])/
         3 - (76*dot[n12, s[2]]*dot[n12, v[2]]^2*dot[s[1], a[1, 0]])/3 + 
        (286*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], a[2, 0]])/3 - 
        32*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], a[2, 0]] + 
        (716*dot[n12, a[1, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]])/3 - 
        (296*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[s[1], s[2]])/3 - 
        (584*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/
         3 + 48*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[2]] - (40*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
          dot[s[1], s[2]])/3 + (242*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
          dot[s[1], s[2]])/3 - (64*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
          dot[s[1], s[2]])/3 + (202*dot[n12, v[1]]^3*dot[s[1], sa[2, 1]])/3 - 
        (316*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/3 + 
        32*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], sa[2, 1]] - 
        (380*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/
         3 + (2*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*
          dot[s[1], v[1]])/3 - 62*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
         dot[s[1], v[1]] + (64*dot[n12, a[1, 0]]*dot[n12, s[2]]*
          dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
        (10*dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/
         3 + (20*dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[1]])/3 + 
        (460*dot[n12, a[1, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/
         3 - 16*dot[n12, a[2, 0]]*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[2]] + (290*dot[n12, sa[2, 1]]*dot[n12, v[1]]^2*
          dot[s[1], v[2]])/3 - (44*dot[n12, a[1, 0]]*dot[n12, s[2]]*
          dot[n12, v[2]]*dot[s[1], v[2]])/3 - 32*dot[n12, sa[2, 1]]*
         dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
        (29*dot[n12, s[2]]*dot[a[1, 0], v[2]]*dot[s[1], v[2]])/3 - 
        (316*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], a[1, 0]])/3 + 
        (256*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[1, 0]])/
         3 + (104*dot[n12, s[1]]*dot[n12, v[2]]^2*dot[s[2], a[1, 0]])/3 + 
        (176*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]])/3 - 
        (16*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[1, 0]])/3 - 
        (166*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/3 - 
        (16*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], a[1, 0]])/3 + 
        (10*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[s[2], a[2, 0]])/3 - 
        18*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], a[2, 0]] - 
        (5*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/3 + 
        (11*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], a[2, 0]])/2 + 
        (3*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], a[2, 0]])/2 - 
        (488*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/
         3 + (224*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[2], v[1]])/3 - 132*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*
         dot[s[2], v[1]] + (352*dot[n12, a[1, 0]]*dot[n12, s[1]]*
          dot[n12, v[2]]*dot[s[2], v[1]])/3 + 24*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]] + 
        (568*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[2], v[1]])/3 - 24*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[2], v[1]] - (40*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
          dot[s[2], v[1]])/3 + (224*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
          dot[s[2], v[1]])/3 - (100*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
          dot[s[2], v[1]])/3 - (209*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
          dot[s[2], v[1]])/3 + 20*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[s[2], v[1]] + (128*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
          dot[s[2], v[1]])/3 + (4*dot[n12, a[2, 0]]*dot[s[1], v[1]]*
          dot[s[2], v[1]])/3 - (106*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
          dot[s[2], v[1]])/3 - 8*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
         dot[s[2], v[1]] + (148*dot[n12, a[1, 0]]*dot[n12, s[1]]*
          dot[n12, v[1]]*dot[s[2], v[2]])/3 - 18*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]] + 
        (164*dot[n12, sa[1, 1]]*dot[n12, v[1]]^2*dot[s[2], v[2]])/3 - 
        (164*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/
         3 - 108*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[2], v[2]] + 36*dot[n12, sa[1, 1]]*dot[n12, v[2]]^2*
         dot[s[2], v[2]] + (50*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
          dot[s[2], v[2]])/3 - (76*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
          dot[s[2], v[2]])/3 + (71*dot[n12, v[2]]*dot[s[1], a[1, 0]]*
          dot[s[2], v[2]])/3 + (21*dot[n12, v[1]]*dot[s[1], a[2, 0]]*
          dot[s[2], v[2]])/2 - 10*dot[n12, v[2]]*dot[s[1], a[2, 0]]*
         dot[s[2], v[2]] - (10*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
          dot[s[2], v[2]])/3 + (dot[n12, a[2, 0]]*dot[s[1], v[1]]*
          dot[s[2], v[2]])/2 - (43*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
          dot[s[2], v[2]])/3 + 10*dot[n12, a[2, 0]]*dot[s[1], v[2]]*
         dot[s[2], v[2]] + (340*dot[n12, v[1]]^3*dot[sa[1, 1], s[2]])/3 - 
        (568*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/3 + 
        120*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[sa[1, 1], s[2]] - 
        48*dot[n12, v[2]]^3*dot[sa[1, 1], s[2]] - 116*dot[n12, s[2]]*
         dot[n12, v[1]]^2*dot[sa[1, 1], v[1]] + 
        (292*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[1, 1], v[1]])/3 - 44*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[sa[1, 1], v[1]] + 87*dot[n12, v[1]]*dot[s[2], v[1]]*
         dot[sa[1, 1], v[1]] - (118*dot[n12, v[2]]*dot[s[2], v[1]]*
          dot[sa[1, 1], v[1]])/3 - (91*dot[n12, v[1]]*dot[s[2], v[2]]*
          dot[sa[1, 1], v[1]])/3 + 33*dot[n12, v[2]]*dot[s[2], v[2]]*
         dot[sa[1, 1], v[1]] + (452*dot[n12, s[2]]*dot[n12, v[1]]^2*
          dot[sa[1, 1], v[2]])/3 - 124*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[sa[1, 1], v[2]] + 48*dot[n12, s[2]]*
         dot[n12, v[2]]^2*dot[sa[1, 1], v[2]] - 
        (280*dot[n12, v[1]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]])/3 + 
        40*dot[n12, v[2]]*dot[s[2], v[1]]*dot[sa[1, 1], v[2]] + 
        29*dot[n12, v[1]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]] - 
        33*dot[n12, v[2]]*dot[s[2], v[2]]*dot[sa[1, 1], v[2]] - 
        72*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[sa[2, 1], v[1]] + 
        (244*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[sa[2, 1], v[1]])/3 + 16*dot[n12, s[1]]*dot[n12, v[2]]^2*
         dot[sa[2, 1], v[1]] + (97*dot[n12, v[1]]*dot[s[1], v[1]]*
          dot[sa[2, 1], v[1]])/2 - (dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[sa[2, 1], v[1]])/3 - (214*dot[n12, v[1]]*dot[s[1], v[2]]*
          dot[sa[2, 1], v[1]])/3 + 8*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[sa[2, 1], v[1]] + (14*dot[n12, s[1]]*dot[n12, v[1]]^2*
          dot[sa[2, 1], v[2]])/3 - 18*dot[n12, s[1]]*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[sa[2, 1], v[2]] - 
        (7*dot[n12, v[1]]*dot[s[1], v[1]]*dot[sa[2, 1], v[2]])/3 + 
        3*dot[n12, v[2]]*dot[s[1], v[1]]*dot[sa[2, 1], v[2]] + 
        8*dot[n12, v[1]]*dot[s[1], v[2]]*dot[sa[2, 1], v[2]] + 
        (400*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[v[1], a[1, 0]])/
         3 + (16*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*
          dot[v[1], a[1, 0]])/3 - (370*dot[n12, v[1]]*dot[s[1], s[2]]*
          dot[v[1], a[1, 0]])/3 + (86*dot[n12, v[2]]*dot[s[1], s[2]]*
          dot[v[1], a[1, 0]])/3 - (22*dot[n12, s[2]]*dot[s[1], v[1]]*
          dot[v[1], a[1, 0]])/3 - (28*dot[n12, s[2]]*dot[s[1], v[2]]*
          dot[v[1], a[1, 0]])/3 - (16*dot[n12, s[1]]*dot[s[2], v[1]]*
          dot[v[1], a[1, 0]])/3 - (4*dot[n12, s[1]]*dot[s[2], v[2]]*
          dot[v[1], a[1, 0]])/3 - (196*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 16*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]] + 
        (220*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]])/3 - 
        28*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[1], a[2, 0]] - 
        (2*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[1], a[2, 0]])/3 + 
        20*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[1], a[2, 0]] - 
        (8*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[1], a[2, 0]])/3 + 
        10*dot[n12, s[1]]*dot[s[2], v[2]]*dot[v[1], a[2, 0]] + 
        (32*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/
         3 + (64*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[v[1], v[1]])/3 + 92*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
         dot[n12, v[1]]*dot[v[1], v[1]] + 30*dot[n12, s[1]]*
         dot[n12, sa[2, 1]]*dot[n12, v[1]]*dot[v[1], v[1]] - 
        (4*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/
         3 + (116*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*
          dot[v[1], v[1]])/3 + (19*dot[n12, s[2]]*dot[s[1], a[1, 0]]*
          dot[v[1], v[1]])/3 - (7*dot[n12, s[2]]*dot[s[1], a[2, 0]]*
          dot[v[1], v[1]])/3 - (113*dot[n12, a[1, 0]]*dot[s[1], s[2]]*
          dot[v[1], v[1]])/3 - (16*dot[n12, a[2, 0]]*dot[s[1], s[2]]*
          dot[v[1], v[1]])/3 - 44*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*
         dot[v[1], v[1]] - (17*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*
          dot[v[1], v[1]])/3 + (11*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*
          dot[v[1], v[1]])/2 - (20*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*
          dot[v[1], v[1]])/3 + (34*dot[n12, s[1]]*dot[s[2], a[1, 0]]*
          dot[v[1], v[1]])/3 - (13*dot[n12, s[1]]*dot[s[2], a[2, 0]]*
          dot[v[1], v[1]])/3 + dot[n12, sa[1, 1]]*dot[s[2], v[1]]*
         dot[v[1], v[1]] - (20*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*
          dot[v[1], v[1]])/3 - 85*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*
         dot[v[1], v[1]] + (112*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*
          dot[v[1], v[1]])/3 + 5*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*
         dot[v[1], v[1]] - (62*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*
          dot[v[1], v[1]])/3 + 5*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*
         dot[v[1], v[1]] - (26*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*
          dot[v[1], v[1]])/3 + (16*dot[n12, a[1, 0]]*dot[n12, s[1]]*
          dot[n12, s[2]]*dot[v[1], v[2]])/3 - 8*dot[n12, a[2, 0]]*
         dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]] - 
        (368*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
          dot[v[1], v[2]])/3 - (188*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
          dot[n12, v[1]]*dot[v[1], v[2]])/3 + 48*dot[n12, s[2]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
        16*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
        (2*dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[1], v[2]])/3 - 
        8*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[1], v[2]] + 
        (86*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[1], v[2]])/3 + 
        4*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[1], v[2]] + 
        (230*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[1], v[2]])/3 - 
        17*dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[1], v[2]] - 
        (4*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*dot[v[1], v[2]])/3 + 
        9*dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[1], v[2]] - 
        (10*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[1], v[2]])/3 + 
        8*dot[n12, s[1]]*dot[s[2], a[2, 0]]*dot[v[1], v[2]] - 
        (10*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[1], v[2]])/3 + 
        16*dot[n12, sa[1, 1]]*dot[s[2], v[2]]*dot[v[1], v[2]] + 
        (356*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]])/3 - 
        88*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[1], v[2]] + 
        (11*dot[n12, s[2]]*dot[sa[1, 1], v[1]]*dot[v[1], v[2]])/3 + 
        23*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[1], v[2]] - 
        (13*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[1], v[2]])/3 + 
        10*dot[n12, s[1]]*dot[sa[2, 1], v[2]]*dot[v[1], v[2]] + 
        36*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
        12*dot[n12, v[1]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]] + 
        8*dot[n12, v[2]]*dot[s[1], s[2]]*dot[v[2], a[2, 0]] - 
        6*dot[n12, s[2]]*dot[s[1], v[1]]*dot[v[2], a[2, 0]] - 
        8*dot[n12, s[2]]*dot[s[1], v[2]]*dot[v[2], a[2, 0]] - 
        18*dot[n12, s[1]]*dot[s[2], v[1]]*dot[v[2], a[2, 0]] - 
        (64*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]])/
         3 + 32*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*
         dot[v[2], v[2]] + 18*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         dot[n12, v[1]]*dot[v[2], v[2]] - 36*dot[n12, s[2]]*
         dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
        (17*dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[v[2], v[2]])/3 + 
        11*dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[v[2], v[2]] + 
        (73*dot[n12, a[1, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]])/3 - 
        11*dot[n12, a[2, 0]]*dot[s[1], s[2]]*dot[v[2], v[2]] - 
        8*dot[n12, v[1]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]] - 
        dot[n12, v[2]]*dot[s[1], sa[2, 1]]*dot[v[2], v[2]] - 
        3*dot[n12, sa[2, 1]]*dot[s[1], v[1]]*dot[v[2], v[2]] + 
        dot[n12, sa[2, 1]]*dot[s[1], v[2]]*dot[v[2], v[2]] - 
        (53*dot[n12, s[1]]*dot[s[2], a[1, 0]]*dot[v[2], v[2]])/3 - 
        15*dot[n12, sa[1, 1]]*dot[s[2], v[1]]*dot[v[2], v[2]] - 
        21*dot[n12, v[1]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]] + 
        40*dot[n12, v[2]]*dot[sa[1, 1], s[2]]*dot[v[2], v[2]] - 
        dot[n12, s[2]]*dot[sa[1, 1], v[1]]*dot[v[2], v[2]] - 
        7*dot[n12, s[2]]*dot[sa[1, 1], v[2]]*dot[v[2], v[2]] - 
        10*dot[n12, s[1]]*dot[sa[2, 1], v[1]]*dot[v[2], v[2]])/r12^3 + 
      (-16*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^4 + 
        128*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[n12, v[2]] - 
        64*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
        358*dot[n12, v[1]]^4*dot[s[1], s[2]] + 848*dot[n12, v[1]]^3*
         dot[n12, v[2]]*dot[s[1], s[2]] - 592*dot[n12, v[1]]^2*
         dot[n12, v[2]]^2*dot[s[1], s[2]] + 96*dot[n12, v[1]]*
         dot[n12, v[2]]^3*dot[s[1], s[2]] + 332*dot[n12, s[2]]*
         dot[n12, v[1]]^3*dot[s[1], v[1]] - 354*dot[n12, s[2]]*
         dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[1]] + 
        4*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[1]] - 
        478*dot[n12, s[2]]*dot[n12, v[1]]^3*dot[s[1], v[2]] + 
        580*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[1], v[2]] - 
        96*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[1], v[2]] + 
        368*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[1]] - 
        864*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[1]] + 
        448*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[1]] + 
        48*dot[n12, s[1]]*dot[n12, v[2]]^3*dot[s[2], v[1]] - 
        290*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[1]] + 
        300*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[1]] - 
        (119*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/3 + 
        332*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]] - 
        (925*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/
         3 + 8*dot[n12, v[2]]^2*dot[s[1], v[2]]*dot[s[2], v[1]] - 
        22*dot[n12, s[1]]*dot[n12, v[1]]^3*dot[s[2], v[2]] + 
        118*dot[n12, s[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[s[2], v[2]] - 
        108*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[s[2], v[2]] + 
        65*dot[n12, v[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]] - 
        (157*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/
         3 + 34*dot[n12, v[2]]^2*dot[s[1], v[1]]*dot[s[2], v[2]] - 
        (224*dot[n12, v[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/3 + 
        28*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], v[2]] - 
        294*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], v[1]] + 
        156*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[1]] + 128*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[v[1], v[1]] + 328*dot[n12, v[1]]^2*dot[s[1], s[2]]*
         dot[v[1], v[1]] - 316*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*
         dot[v[1], v[1]] + (62*dot[n12, v[2]]^2*dot[s[1], s[2]]*
          dot[v[1], v[1]])/3 - 52*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[1], v[1]] + 17*dot[n12, s[2]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[1], v[1]] + 134*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[1], v[1]] - (218*dot[n12, s[2]]*dot[n12, v[2]]*
          dot[s[1], v[2]]*dot[v[1], v[1]])/3 - 52*dot[n12, s[1]]*
         dot[n12, v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]] + 
        60*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]] + 
        (137*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[1], v[1]])/4 - 
        37*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[1], v[1]] - 
        36*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]] - 
        (89*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/
         3 - dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[1]] + 
        (2*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[1]])/3 + 
        32*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]^2 - 
        29*dot[s[1], s[2]]*dot[v[1], v[1]]^2 + 396*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
        376*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[2]] - 48*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
         dot[v[1], v[2]] - 456*dot[n12, v[1]]^2*dot[s[1], s[2]]*
         dot[v[1], v[2]] + (1292*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[2]]*dot[v[1], v[2]])/3 - 56*dot[n12, v[2]]^2*
         dot[s[1], s[2]]*dot[v[1], v[2]] - 11*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[1]]*dot[v[1], v[2]] + (143*dot[n12, s[2]]*dot[n12, v[2]]*
          dot[s[1], v[1]]*dot[v[1], v[2]])/3 - 
        (349*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[v[1], v[2]])/
         3 + 48*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
         dot[v[1], v[2]] + 128*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]]*
         dot[v[1], v[2]] - (85*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
          dot[v[1], v[2]])/3 - 38*dot[s[1], v[1]]*dot[s[2], v[1]]*
         dot[v[1], v[2]] + (100*dot[s[1], v[2]]*dot[s[2], v[1]]*
          dot[v[1], v[2]])/3 + (95*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[2], v[2]]*dot[v[1], v[2]])/3 + 14*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]] - 
        (13*dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[1], v[2]])/6 + 
        7*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[1], v[2]] - 
        34*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
        57*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] - 
        (20*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]^2)/3 - 
        (76*dot[s[1], s[2]]*dot[v[1], v[2]]^2)/3 - 82*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]] + 
        108*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[2], v[2]] + (224*dot[n12, v[1]]^2*dot[s[1], s[2]]*
          dot[v[2], v[2]])/3 - 16*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[s[1], s[2]]*dot[v[2], v[2]] - 8*dot[n12, v[2]]^2*dot[s[1], s[2]]*
         dot[v[2], v[2]] + (133*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*
          dot[v[2], v[2]])/3 - 35*dot[n12, s[2]]*dot[n12, v[2]]*
         dot[s[1], v[1]]*dot[v[2], v[2]] - 11*dot[n12, s[2]]*dot[n12, v[1]]*
         dot[s[1], v[2]]*dot[v[2], v[2]] + 8*dot[n12, s[2]]*dot[n12, v[2]]*
         dot[s[1], v[2]]*dot[v[2], v[2]] - (107*dot[n12, s[1]]*dot[n12, v[1]]*
          dot[s[2], v[1]]*dot[v[2], v[2]])/3 - 68*dot[n12, s[1]]*
         dot[n12, v[2]]*dot[s[2], v[1]]*dot[v[2], v[2]] - 
        (17*dot[s[1], v[1]]*dot[s[2], v[1]]*dot[v[2], v[2]])/6 + 
        15*dot[s[1], v[2]]*dot[s[2], v[1]]*dot[v[2], v[2]] - 
        dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]]*dot[v[2], v[2]] + 
        18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]] + 
        dot[s[1], v[1]]*dot[s[2], v[2]]*dot[v[2], v[2]] - 
        (41*dot[s[1], v[2]]*dot[s[2], v[2]]*dot[v[2], v[2]])/4 - 
        (91*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/
         3 + (34*dot[s[1], s[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
        56*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
        24*dot[s[1], s[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
        18*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]]^2 + 
        (41*dot[s[1], s[2]]*dot[v[2], v[2]]^2)/4)/r12^4)) + 
  G^3*(m1*m2*((-12*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]] + 
        (34*dot[sa[1, 1], sa[2, 1]])/3)/r12^3 + 
      ((-741*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/2 + 
        (741*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/2 - 
        (551*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/6 - 
        (329*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]])/6 + 
        (329*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/6 + 
        (551*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]])/6 + 
        79*dot[n12, s[2]]*dot[s[1], a[1, 0]] - 53*dot[n12, s[2]]*
         dot[s[1], a[2, 0]] + (145*dot[n12, a[1, 0]]*dot[s[1], s[2]])/2 - 
        (145*dot[n12, a[2, 0]]*dot[s[1], s[2]])/2 + 
        (61*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/6 - 
        (133*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/6 + 
        (35*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/3 - 
        (2*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/3 + 53*dot[n12, s[1]]*
         dot[s[2], a[1, 0]] - 79*dot[n12, s[1]]*dot[s[2], a[2, 0]] + 
        (2*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/3 - 
        (35*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/3 + 
        (133*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/6 - 
        (61*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/6 - 
        (31*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/3 + 
        (49*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/3 - 
        (49*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/3 + 
        (31*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/3)/r12^4 + 
      ((2656*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/3 - 
        (4457*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/
         3 + (2656*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2)/3 - 
        (433*dot[n12, v[1]]^2*dot[s[1], s[2]])/3 + 
        (731*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/3 - 
        (433*dot[n12, v[2]]^2*dot[s[1], s[2]])/3 - 
        (1279*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/6 + 
        (1213*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/6 + 
        (895*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 - 
        (1099*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/6 - 
        (1099*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/6 + 
        (895*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/6 + 
        (31*dot[s[1], v[1]]*dot[s[2], v[1]])/3 + 
        (8*dot[s[1], v[2]]*dot[s[2], v[1]])/3 + 
        (1213*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]])/6 - 
        (1279*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/6 - 
        (70*dot[s[1], v[1]]*dot[s[2], v[2]])/3 + 
        (31*dot[s[1], v[2]]*dot[s[2], v[2]])/3 - 
        (256*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/3 + 
        (101*dot[s[1], s[2]]*dot[v[1], v[1]])/3 + 
        (629*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]])/3 - 
        (229*dot[s[1], s[2]]*dot[v[1], v[2]])/3 - 
        (256*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]])/3 + 
        (101*dot[s[1], s[2]]*dot[v[2], v[2]])/3)/r12^5 + 
      Pi^2*(((-3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/4 + 
          dot[sa[1, 1], sa[2, 1]]/4)/r12^3 + 
        ((165*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/8 - 
          (165*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/8 + 
          (45*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/4 + 
          (45*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]])/4 - 
          (45*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 - 
          (45*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]])/4 - 
          (33*dot[n12, s[2]]*dot[s[1], a[1, 0]])/8 + 
          (33*dot[n12, s[2]]*dot[s[1], a[2, 0]])/8 - 
          (33*dot[n12, a[1, 0]]*dot[s[1], s[2]])/8 + 
          (33*dot[n12, a[2, 0]]*dot[s[1], s[2]])/8 - 
          (9*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/4 + 
          (9*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/4 - 
          (9*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/4 + 
          (9*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/4 - 
          (33*dot[n12, s[1]]*dot[s[2], a[1, 0]])/8 + 
          (33*dot[n12, s[1]]*dot[s[2], a[2, 0]])/8 - 
          (9*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/4 + 
          (9*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/4 - 
          (9*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/4 + 
          (9*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/4 - 
          (9*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/4 + 
          (9*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/4 - 
          (9*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/4 + 
          (9*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/4)/r12^4 + 
        ((-4935*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/64 + 
          (4935*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/
           32 - (4935*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2)/64 + 
          (705*dot[n12, v[1]]^2*dot[s[1], s[2]])/64 - 
          (705*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/32 + 
          (705*dot[n12, v[2]]^2*dot[s[1], s[2]])/64 + 
          (705*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/32 - 
          (705*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/32 - 
          (705*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/32 + 
          (705*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/32 + 
          (705*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/32 - 
          (705*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/32 - 
          (141*dot[s[1], v[1]]*dot[s[2], v[1]])/32 + 
          (141*dot[s[1], v[2]]*dot[s[2], v[1]])/32 - 
          (705*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]])/32 + 
          (705*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/32 + 
          (141*dot[s[1], v[1]]*dot[s[2], v[2]])/32 - 
          (141*dot[s[1], v[2]]*dot[s[2], v[2]])/32 + 
          (705*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/64 - 
          (141*dot[s[1], s[2]]*dot[v[1], v[1]])/64 - 
          (705*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]])/32 + 
          (141*dot[s[1], s[2]]*dot[v[1], v[2]])/32 + 
          (705*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]])/64 - 
          (141*dot[s[1], s[2]]*dot[v[2], v[2]])/64)/r12^5)) + 
    m1^2*(((41*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/4 - 
        (31*dot[sa[1, 1], sa[2, 1]])/12)/r12^3 + 
      (-191*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]] - 
        (3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/4 - 
        (713*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/6 - 
        (245*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]])/6 + 
        (123*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 - 
        (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]])/4 + 
        (4057*dot[n12, s[2]]*dot[s[1], a[1, 0]])/100 + 
        (203*dot[n12, s[2]]*dot[s[1], a[2, 0]])/100 + 
        (2661*dot[n12, a[1, 0]]*dot[s[1], s[2]])/50 - 
        (137*dot[n12, a[2, 0]]*dot[s[1], s[2]])/100 + 
        (2233*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/150 - 
        (137*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/100 + 
        (1573*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/150 + 
        (203*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/100 + 
        (3407*dot[n12, s[1]]*dot[s[2], a[1, 0]])/100 + 
        (3*dot[n12, s[1]]*dot[s[2], a[2, 0]])/100 + 
        (5177*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/300 - 
        (497*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/50 + 
        (4831*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/150 - 
        (331*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/25 + 
        (5837*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/300 - 
        (397*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/50 + 
        (599*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/75 + 
        (3*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/100)/r12^4 + 
      ((2375*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/6 - 
        (1991*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/
         6 - (21*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2)/2 - 
        (298*dot[n12, v[1]]^2*dot[s[1], s[2]])/3 + 
        (286*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/3 - 
        (19*dot[n12, v[2]]^2*dot[s[1], s[2]])/4 - 
        (649*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/6 + 
        (721*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/12 + 
        (179*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/6 + 
        (43*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/4 - 
        (1115*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/12 + 
        (475*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/12 + 
        (4567*dot[s[1], v[1]]*dot[s[2], v[1]])/300 - 
        (287*dot[s[1], v[2]]*dot[s[2], v[1]])/300 + 
        (109*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]])/3 + 
        (39*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/4 - 
        (2537*dot[s[1], v[1]]*dot[s[2], v[2]])/300 - 
        (581*dot[s[1], v[2]]*dot[s[2], v[2]])/100 - 
        (667*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]])/12 + 
        (6491*dot[s[1], s[2]]*dot[v[1], v[1]])/300 + 
        (208*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]])/3 - 
        (2138*dot[s[1], s[2]]*dot[v[1], v[2]])/75 - 6*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[v[2], v[2]] + (128*dot[s[1], s[2]]*
          dot[v[2], v[2]])/25)/r12^5 + 
      ((4*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]] - (4*dot[sa[1, 1], sa[2, 1]])/
           3)/r12^3 + (-74*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]] - 
          dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]] - 
          38*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
          19*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]] + 
          18*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
          dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]] + 
          (74*dot[n12, s[2]]*dot[s[1], a[1, 0]])/5 + 
          (dot[n12, s[2]]*dot[s[1], a[2, 0]])/5 + 
          (74*dot[n12, a[1, 0]]*dot[s[1], s[2]])/5 + 
          (dot[n12, a[2, 0]]*dot[s[1], s[2]])/5 + 
          (19*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/5 + 
          (dot[n12, v[2]]*dot[s[1], sa[2, 1]])/5 + 
          (19*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/5 + 
          (dot[n12, sa[2, 1]]*dot[s[1], v[2]])/5 + 
          (74*dot[n12, s[1]]*dot[s[2], a[1, 0]])/5 + 
          (dot[n12, s[1]]*dot[s[2], a[2, 0]])/5 + 
          (38*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/5 - 
          (18*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/5 + 
          (38*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/5 - 
          (18*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/5 + 
          (38*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/5 - 
          (18*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/5 + 
          (19*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/5 + 
          (dot[n12, s[1]]*dot[sa[2, 1], v[2]])/5)/r12^4 + 
        (133*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2 - 
          126*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
          7*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2 - 
          19*dot[n12, v[1]]^2*dot[s[1], s[2]] + 18*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[s[1], s[2]] + dot[n12, v[2]]^2*
           dot[s[1], s[2]] - 38*dot[n12, s[2]]*dot[n12, v[1]]*
           dot[s[1], v[1]] + 18*dot[n12, s[2]]*dot[n12, v[2]]*
           dot[s[1], v[1]] + 18*dot[n12, s[2]]*dot[n12, v[1]]*
           dot[s[1], v[2]] + 2*dot[n12, s[2]]*dot[n12, v[2]]*
           dot[s[1], v[2]] - 38*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[2], v[1]] + 18*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[2], v[1]] + (38*dot[s[1], v[1]]*dot[s[2], v[1]])/5 - 
          (18*dot[s[1], v[2]]*dot[s[2], v[1]])/5 + 18*dot[n12, s[1]]*
           dot[n12, v[1]]*dot[s[2], v[2]] + 2*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[2], v[2]] - (18*dot[s[1], v[1]]*dot[s[2], v[2]])/5 - 
          (2*dot[s[1], v[2]]*dot[s[2], v[2]])/5 - 19*dot[n12, s[1]]*
           dot[n12, s[2]]*dot[v[1], v[1]] + (19*dot[s[1], s[2]]*
            dot[v[1], v[1]])/5 + 18*dot[n12, s[1]]*dot[n12, s[2]]*
           dot[v[1], v[2]] - (18*dot[s[1], s[2]]*dot[v[1], v[2]])/5 + 
          dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]] - 
          (dot[s[1], s[2]]*dot[v[2], v[2]])/5)/r12^5)/eps + 
      logr12*((-12*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]] + 
          4*dot[sa[1, 1], sa[2, 1]])/r12^3 + 
        (222*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]] + 
          3*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]] + 
          114*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
          57*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]] - 
          54*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
          3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]] - 
          (222*dot[n12, s[2]]*dot[s[1], a[1, 0]])/5 - 
          (3*dot[n12, s[2]]*dot[s[1], a[2, 0]])/5 - 
          (222*dot[n12, a[1, 0]]*dot[s[1], s[2]])/5 - 
          (3*dot[n12, a[2, 0]]*dot[s[1], s[2]])/5 - 
          (57*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/5 - 
          (3*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/5 - 
          (57*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/5 - 
          (3*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/5 - 
          (222*dot[n12, s[1]]*dot[s[2], a[1, 0]])/5 - 
          (3*dot[n12, s[1]]*dot[s[2], a[2, 0]])/5 - 
          (114*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/5 + 
          (54*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/5 - 
          (114*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/5 + 
          (54*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/5 - 
          (114*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/5 + 
          (54*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/5 - 
          (57*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/5 - 
          (3*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/5)/r12^4 + 
        (-399*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2 + 
          378*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
          21*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2 + 
          57*dot[n12, v[1]]^2*dot[s[1], s[2]] - 54*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[s[1], s[2]] - 3*dot[n12, v[2]]^2*
           dot[s[1], s[2]] + 114*dot[n12, s[2]]*dot[n12, v[1]]*
           dot[s[1], v[1]] - 54*dot[n12, s[2]]*dot[n12, v[2]]*
           dot[s[1], v[1]] - 54*dot[n12, s[2]]*dot[n12, v[1]]*
           dot[s[1], v[2]] - 6*dot[n12, s[2]]*dot[n12, v[2]]*
           dot[s[1], v[2]] + 114*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[2], v[1]] - 54*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[2], v[1]] - (114*dot[s[1], v[1]]*dot[s[2], v[1]])/5 + 
          (54*dot[s[1], v[2]]*dot[s[2], v[1]])/5 - 54*dot[n12, s[1]]*
           dot[n12, v[1]]*dot[s[2], v[2]] - 6*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[2], v[2]] + (54*dot[s[1], v[1]]*dot[s[2], v[2]])/5 + 
          (6*dot[s[1], v[2]]*dot[s[2], v[2]])/5 + 57*dot[n12, s[1]]*
           dot[n12, s[2]]*dot[v[1], v[1]] - (57*dot[s[1], s[2]]*
            dot[v[1], v[1]])/5 - 54*dot[n12, s[1]]*dot[n12, s[2]]*
           dot[v[1], v[2]] + (54*dot[s[1], s[2]]*dot[v[1], v[2]])/5 - 
          3*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]] + 
          (3*dot[s[1], s[2]]*dot[v[2], v[2]])/5)/r12^5)) + 
    m2^2*(((41*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/4 - 
        (31*dot[sa[1, 1], sa[2, 1]])/12)/r12^3 + 
      ((3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]])/4 + 
        191*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]] + 
        (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]])/4 - 
        (123*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]])/2 + 
        (245*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/6 + 
        (713*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]])/6 - 
        (3*dot[n12, s[2]]*dot[s[1], a[1, 0]])/100 - 
        (3407*dot[n12, s[2]]*dot[s[1], a[2, 0]])/100 + 
        (137*dot[n12, a[1, 0]]*dot[s[1], s[2]])/100 - 
        (2661*dot[n12, a[2, 0]]*dot[s[1], s[2]])/50 + 
        (331*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/25 - 
        (4831*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/150 + 
        (497*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/50 - 
        (5177*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/300 - 
        (203*dot[n12, s[1]]*dot[s[2], a[1, 0]])/100 - 
        (4057*dot[n12, s[1]]*dot[s[2], a[2, 0]])/100 - 
        (203*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/100 - 
        (1573*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/150 + 
        (137*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/100 - 
        (2233*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/150 - 
        (3*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/100 - 
        (599*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/75 + 
        (397*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/50 - 
        (5837*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/300)/r12^4 + 
      ((-21*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2)/2 - 
        (1991*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/
         6 + (2375*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2)/6 - 
        (19*dot[n12, v[1]]^2*dot[s[1], s[2]])/4 + 
        (286*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/3 - 
        (298*dot[n12, v[2]]^2*dot[s[1], s[2]])/3 + 
        (39*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/4 + 
        (109*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/3 + 
        (475*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/12 - 
        (1115*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/12 + 
        (43*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/4 + 
        (179*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/6 - 
        (581*dot[s[1], v[1]]*dot[s[2], v[1]])/100 - 
        (287*dot[s[1], v[2]]*dot[s[2], v[1]])/300 + 
        (721*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]])/12 - 
        (649*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[2]])/6 - 
        (2537*dot[s[1], v[1]]*dot[s[2], v[2]])/300 + 
        (4567*dot[s[1], v[2]]*dot[s[2], v[2]])/300 - 6*dot[n12, s[1]]*
         dot[n12, s[2]]*dot[v[1], v[1]] + (128*dot[s[1], s[2]]*
          dot[v[1], v[1]])/25 + (208*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[v[1], v[2]])/3 - (2138*dot[s[1], s[2]]*dot[v[1], v[2]])/75 - 
        (667*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]])/12 + 
        (6491*dot[s[1], s[2]]*dot[v[2], v[2]])/300)/r12^5 + 
      logr12*((-12*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]] + 
          4*dot[sa[1, 1], sa[2, 1]])/r12^3 + 
        (-3*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]] - 
          222*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]] - 
          3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] + 
          54*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]] - 
          57*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] - 
          114*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]] + 
          (3*dot[n12, s[2]]*dot[s[1], a[1, 0]])/5 + 
          (222*dot[n12, s[2]]*dot[s[1], a[2, 0]])/5 + 
          (3*dot[n12, a[1, 0]]*dot[s[1], s[2]])/5 + 
          (222*dot[n12, a[2, 0]]*dot[s[1], s[2]])/5 - 
          (54*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/5 + 
          (114*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/5 - 
          (54*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/5 + 
          (114*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/5 + 
          (3*dot[n12, s[1]]*dot[s[2], a[1, 0]])/5 + 
          (222*dot[n12, s[1]]*dot[s[2], a[2, 0]])/5 + 
          (3*dot[n12, sa[1, 1]]*dot[s[2], v[1]])/5 + 
          (57*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/5 + 
          (3*dot[n12, v[1]]*dot[sa[1, 1], s[2]])/5 + 
          (57*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/5 + 
          (3*dot[n12, s[2]]*dot[sa[1, 1], v[1]])/5 + 
          (57*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/5 - 
          (54*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/5 + 
          (114*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/5)/r12^4 + 
        (21*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2 + 
          378*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
          399*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2 - 
          3*dot[n12, v[1]]^2*dot[s[1], s[2]] - 54*dot[n12, v[1]]*
           dot[n12, v[2]]*dot[s[1], s[2]] + 57*dot[n12, v[2]]^2*
           dot[s[1], s[2]] - 6*dot[n12, s[2]]*dot[n12, v[1]]*
           dot[s[1], v[1]] - 54*dot[n12, s[2]]*dot[n12, v[2]]*
           dot[s[1], v[1]] - 54*dot[n12, s[2]]*dot[n12, v[1]]*
           dot[s[1], v[2]] + 114*dot[n12, s[2]]*dot[n12, v[2]]*
           dot[s[1], v[2]] - 6*dot[n12, s[1]]*dot[n12, v[1]]*
           dot[s[2], v[1]] - 54*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[2], v[1]] + (6*dot[s[1], v[1]]*dot[s[2], v[1]])/5 + 
          (54*dot[s[1], v[2]]*dot[s[2], v[1]])/5 - 54*dot[n12, s[1]]*
           dot[n12, v[1]]*dot[s[2], v[2]] + 114*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[2], v[2]] + (54*dot[s[1], v[1]]*dot[s[2], v[2]])/5 - 
          (114*dot[s[1], v[2]]*dot[s[2], v[2]])/5 - 3*dot[n12, s[1]]*
           dot[n12, s[2]]*dot[v[1], v[1]] + (3*dot[s[1], s[2]]*
            dot[v[1], v[1]])/5 - 54*dot[n12, s[1]]*dot[n12, s[2]]*
           dot[v[1], v[2]] + (54*dot[s[1], s[2]]*dot[v[1], v[2]])/5 + 
          57*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]] - 
          (57*dot[s[1], s[2]]*dot[v[2], v[2]])/5)/r12^5) + 
      ((4*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]] - (4*dot[sa[1, 1], sa[2, 1]])/
           3)/r12^3 + (dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]] + 
          74*dot[n12, a[2, 0]]*dot[n12, s[1]]*dot[n12, s[2]] + 
          dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]] - 
          18*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]] + 
          19*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]] + 
          38*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[2]] - 
          (dot[n12, s[2]]*dot[s[1], a[1, 0]])/5 - 
          (74*dot[n12, s[2]]*dot[s[1], a[2, 0]])/5 - 
          (dot[n12, a[1, 0]]*dot[s[1], s[2]])/5 - 
          (74*dot[n12, a[2, 0]]*dot[s[1], s[2]])/5 + 
          (18*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/5 - 
          (38*dot[n12, v[2]]*dot[s[1], sa[2, 1]])/5 + 
          (18*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/5 - 
          (38*dot[n12, sa[2, 1]]*dot[s[1], v[2]])/5 - 
          (dot[n12, s[1]]*dot[s[2], a[1, 0]])/5 - 
          (74*dot[n12, s[1]]*dot[s[2], a[2, 0]])/5 - 
          (dot[n12, sa[1, 1]]*dot[s[2], v[1]])/5 - 
          (19*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/5 - 
          (dot[n12, v[1]]*dot[sa[1, 1], s[2]])/5 - 
          (19*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/5 - 
          (dot[n12, s[2]]*dot[sa[1, 1], v[1]])/5 - 
          (19*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/5 + 
          (18*dot[n12, s[1]]*dot[sa[2, 1], v[1]])/5 - 
          (38*dot[n12, s[1]]*dot[sa[2, 1], v[2]])/5)/r12^4 + 
        (-7*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2 - 
          126*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
          133*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2 + 
          dot[n12, v[1]]^2*dot[s[1], s[2]] + 18*dot[n12, v[1]]*dot[n12, v[2]]*
           dot[s[1], s[2]] - 19*dot[n12, v[2]]^2*dot[s[1], s[2]] + 
          2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]] + 
          18*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]] + 
          18*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]] - 
          38*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]] + 
          2*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]] + 
          18*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]] - 
          (2*dot[s[1], v[1]]*dot[s[2], v[1]])/5 - 
          (18*dot[s[1], v[2]]*dot[s[2], v[1]])/5 + 18*dot[n12, s[1]]*
           dot[n12, v[1]]*dot[s[2], v[2]] - 38*dot[n12, s[1]]*dot[n12, v[2]]*
           dot[s[2], v[2]] - (18*dot[s[1], v[1]]*dot[s[2], v[2]])/5 + 
          (38*dot[s[1], v[2]]*dot[s[2], v[2]])/5 + dot[n12, s[1]]*
           dot[n12, s[2]]*dot[v[1], v[1]] - (dot[s[1], s[2]]*dot[v[1], v[1]])/
           5 + 18*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[2]] - 
          (18*dot[s[1], s[2]]*dot[v[1], v[2]])/5 - 19*dot[n12, s[1]]*
           dot[n12, s[2]]*dot[v[2], v[2]] + (19*dot[s[1], s[2]]*
            dot[v[2], v[2]])/5)/r12^5)/eps)))


==> anc/unreduced-n3los2.tex <==
The unreduced potential can be expressed as
\bea
V_{\text{N}^3\text{LO}}^{\text{S}^2} =V_{\text{N}^3\text{LO}}^{\text{S}_1 \text{S}_2} +V_{\text{N}^3\text{LO}}^{\text{S}_1^2} + C_{1ES^2} V_{\text{N}^3\text{LO}}^{C_{1ES^2}} + C_{1E^2S^2} V_{\text{N}^3\text{LO}}^{C_{1E^2S^2}} + (1 \leftrightarrow 2),
\eea
where
\bea
V_{\text{N}^3\text{LO}}^{\text{S}_1 \text{S}_2} &= & \sum_{i=0}^6 \stackrel{(i)}{V}_{3,\text{S}_1 \text{S}_2},\\
V_{\text{N}^3\text{LO}}^{\text{S}_1^2} &= & \sum_{i=0}^4 \stackrel{(i)}{V}_{3,\text{S}_1^2},\\
V_{\text{N}^3\text{LO}}^{C_{1ES^2}} &= & \sum_{i=0}^5 \stackrel{(i)}{V}_{3,E},\\
V_{\text{N}^3\text{LO}}^{C_{1E^2S^2}} &=& 	- \frac{G^4 m_{1} m_{2}{}^2}{2 r{}^6} \Big[ S_{1}^2 - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big],
\eea
with
\bea
\stackrel{(0)}{V}_{3,\text{S}_1 \text{S}_2}&=&  - 	\frac{G}{32 r{}^3} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 13 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 22 v_{1}^2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 4 ( \vec{v}_{1}\cdot\vec{v}_{2})^{3} - 22 v_{1}^{6} \nn\\ 
	 && + 34 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^{4} - 6 v_{2}^2 v_{1}^{4} -40 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 15 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 30 v_{1}^2 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 50 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + 70 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^{4} + 30 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^{4} -70 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} - 210 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 175 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 105 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 41 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && - 42 v_{1}^2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 46 v_{1}^{6} + 66 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^{4} - 18 v_{2}^2 v_{1}^{4} + 102 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 135 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 48 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 114 v_{1}^2 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 174 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 84 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 30 v_{1}^2 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 72 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^{4} + 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^{4} \nn\\ 
	 && + 36 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^{4} -240 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 480 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} - 120 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{4} \nn\\ 
	 && + 270 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} - 330 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 240 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && + 615 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 840 ( \vec{v}_{1}\cdot\vec{n})^{4} ( \vec{v}_{2}\cdot\vec{n})^{2} - 805 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 7 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 2 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + 11 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} -35 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 50 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 15 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 25 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 15 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} + 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 105 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} - 70 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 17 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 8 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + 11 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 12 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} - 11 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} -40 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 40 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 20 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} + 35 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} - 15 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 140 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} - 105 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 10 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 9 v_{1}^2 v_{2}^2 + 3 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 6 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 23 v_{1}^{4} + 54 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 39 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 18 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 6 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 15 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -195 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 90 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - 5 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 19 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} - 7 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} + 70 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 20 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -70 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 54 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 29 v_{1}^2 v_{2}^2 \nn\\ 
	 && + 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 46 v_{1}^{4} + 120 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 48 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 48 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 114 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 240 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 375 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 8 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - 2 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 5 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} - 2 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} + 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 10 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -35 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 7 v_{1}^2 v_{2}^2 + 4 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 30 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 42 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} -60 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 105 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 6 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 6 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 30 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \big) \Big]\nn\\ && +  	\frac{G^2 m_{1}}{12 r{}^4} \Big[ 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 51 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 32 v_{1}^2 v_{2}^2 + 10 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 48 v_{1}^{4} -234 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 564 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 441 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 594 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 72 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 24 ( \vec{v}_{1}\cdot\vec{n})^{4} \nn\\ 
	 && - 192 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 96 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{S}_{2} \big( 342 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 69 v_{1}^2 v_{2}^2 \nn\\ 
	 && - 152 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 174 v_{1}^{4} -1638 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 2106 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 1968 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 2736 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 32 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 126 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -2148 ( \vec{v}_{1}\cdot\vec{n})^{4} + 4860 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 2568 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 156 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 51 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 143 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -996 ( \vec{v}_{1}\cdot\vec{n})^{3} + 1062 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 156 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 180 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 384 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 85 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -1104 ( \vec{v}_{1}\cdot\vec{n})^{3} + 2592 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 1344 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 411 v_{1}^2 - 456 \vec{v}_{1}\cdot\vec{v}_{2} - 34 v_{2}^2 + 3600 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3480 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 252 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 113 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 57 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 15 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -456 ( \vec{v}_{1}\cdot\vec{n})^{3} + 432 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 4 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 111 v_{1}^2 \nn\\ 
	 && - 100 \vec{v}_{1}\cdot\vec{v}_{2} + 1024 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 996 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 24 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 29 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 ( \vec{v}_{1}\cdot\vec{n})^{3} - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 6 v_{1}^2 \nn\\ 
	 && + 13 \vec{v}_{1}\cdot\vec{v}_{2} + 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 390 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( 3 v_{1}^2 + 32 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}}{12 r{}^4} \Big[ 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 56 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{1}^2 v_{2}^2 - 18 v_{1}^{4} + 108 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 80 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 90 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 288 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 v_{1}^2 v_{2}^2 - 123 v_{1}^{4} + 192 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 956 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 516 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 96 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 672 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 4 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 960 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -1152 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 1968 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 456 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 54 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 65 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 53 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 66 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -324 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 318 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 48 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 24 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 33 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 144 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 304 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 47 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 63 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -288 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 444 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 66 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 123 v_{1}^2 - 84 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 2 v_{2}^2 -336 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 960 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 68 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 33 v_{1}^2 \vec{v}_{2}\cdot\vec{n} -48 ( \vec{v}_{1}\cdot\vec{n})^{3} \big) + 12 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 15 v_{1}^2 + 33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 8 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 35 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 43 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 -43 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 34 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 224 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \Big]\nn\\ && - 	\frac{G^3 m_{2}{}^2}{5 r{}^5} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( v_{1}^2 -7 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( v_{1}^2 \nn\\ 
	 && + 180 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 5 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 10 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} + 9 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 10 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} + 9 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{2}{}^2}{300 r{}^5} \Big[ 450 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 4 v_{1}^2 + 7 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 1536 v_{1}^2 -23450 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 1425 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 25 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 117 \vec{v}_{1}\cdot\vec{n} + 472 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 25 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 129 \vec{v}_{1}\cdot\vec{n} + 466 \vec{v}_{2}\cdot\vec{n} \big) + 1743 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{1}{}^2}{5 r{}^5} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 19 v_{1}^2 - 18 \vec{v}_{1}\cdot\vec{v}_{2} + 126 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 133 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 19 v_{1}^2 - 18 \vec{v}_{1}\cdot\vec{v}_{2} + 270 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 95 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 10 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 19 \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) + 10 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 19 \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 38 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} + 18 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 18 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{1}{}^2}{300 r{}^5} \Big[ 25 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 667 v_{1}^2 - 832 \vec{v}_{1}\cdot\vec{v}_{2} + 3982 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 4750 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{S}_{2} \big( 6491 v_{1}^2 - 8552 \vec{v}_{1}\cdot\vec{v}_{2} + 52050 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 29800 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 25 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 1298 \vec{v}_{1}\cdot\vec{n} - 721 \vec{v}_{2}\cdot\vec{n} \big) + 125 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 223 \vec{v}_{1}\cdot\vec{n} - 95 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2700 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 900 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 4567 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && + 287 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 2537 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{1} m_{2}}{192 r{}^5} \Big[ \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( {(16384 - 2115 \pi^2)} v_{1}^2 - {(20128 - 2115 \pi^2)} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + {(142624 - 14805 \pi^2)} \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - {(169984 - 14805 \pi^2)} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{S}_{2} \big( {(6464 - 423 \pi^2)} v_{1}^2 - {(7328 - 423 \pi^2)} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + {(23392 - 2115 \pi^2)} \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - {(27712 - 2115 \pi^2)} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( {(20464 - 2115 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(16048 - 2115 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( {(17584 - 2115 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(13360 - 2115 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 1920 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 6720 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 2 {(992 - 423 \pi^2)} \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - {(256 + 423 \pi^2)} \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + {(2240 - 423 \pi^2)} \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \Big]\nn\\ && - 	\frac{3 G^4 m_{1}{}^2 m_{2}}{r{}^6} \Big[ 100 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} - 21 \vec{S}_{1}\cdot\vec{S}_{2} \Big] - 	\frac{5 G^4 m_{1}{}^3}{r{}^6} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{S}_{2} \Big],  
\eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
\bea
\stackrel{(1)}{V}_{3,\text{S}_1 \text{S}_2} &=&- 	\frac{G}{16 r{}^2} \Big[ 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 7 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} + 15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 30 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -35 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 34 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 + 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 34 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 8 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 12 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} \nn\\ 
	 && + 21 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} -48 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 96 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 36 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 51 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 60 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} + 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 180 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} - 75 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 8 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 7 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} \nn\\ 
	 && + 6 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} -30 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 + 16 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 32 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 17 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} + 30 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^{4} -24 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 102 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 48 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} + 168 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 30 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} - 18 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 120 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{4} \nn\\ 
	 && - 180 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 14 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{1}^2 v_{2}^2 + 16 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && + 6 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 21 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 30 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 21 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -90 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 105 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 7 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 4 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} -21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 18 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 90 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 6 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 v_{2}^2 - \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 6 v_{1}^{4} + 24 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 18 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 6 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 12 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -90 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 75 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 21 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 28 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -66 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 18 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 v_{2}^2 \nn\\ 
	 && + 10 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + v_{1}^{4} -36 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 24 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 120 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 45 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 15 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 8 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -33 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 8 v_{1}^2 v_{2}^2 + 7 v_{1}^{4} -21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 9 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 12 ( \vec{v}_{1}\cdot\vec{n})^{3} - 33 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 2 v_{1}^2 v_{2}^2 + 7 v_{1}^{4} -60 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 24 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 6 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 120 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 15 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 12 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 57 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 12 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{1}^2 v_{2}^2 + 7 v_{1}^{4} -12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 12 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -12 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 9 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + v_{1}^{4} -18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 3 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 30 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -3 ( \vec{v}_{1}\cdot\vec{n})^{3} + 21 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 3 ( \vec{v}_{1}\cdot\vec{n})^{3} - 9 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \Big] + 	\frac{G}{16 r{}^2} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 28 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} + 3 v_{1}^2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 13 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 3 \vec{a}_{2}\cdot\vec{n} v_{1}^{4} -15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 15 v_{1}^2 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} - 15 v_{1}^2 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 25 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 60 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 35 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{S}_{2} \big( 84 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 24 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 40 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} - 22 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} + 19 v_{1}^2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 44 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 6 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 23 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 31 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 + 30 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 16 v_{1}^2 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 48 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 18 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 48 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 15 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} - 32 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 80 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 16 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 32 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 60 \vec{a}_{1}\cdot\vec{n} v_{1}^{4} \nn\\ 
	 && - 27 \vec{a}_{2}\cdot\vec{n} v_{1}^{4} -120 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 96 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 81 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 48 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 72 \vec{a}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 57 v_{1}^2 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 15 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} - 39 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 33 v_{1}^2 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 123 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 18 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{3} + 111 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 156 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 24 \vec{a}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -60 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{4} + 90 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 360 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 255 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 14 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} + 7 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} - 3 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 \nn\\ 
	 && + 3 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 + 17 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 16 v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 3 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 32 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} -21 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 30 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 27 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 15 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} - 9 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -45 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 45 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 135 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 45 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 16 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 8 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} + 24 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} - 5 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 2 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 18 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 3 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 24 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 21 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 15 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 60 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 45 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 180 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 75 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 48 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 42 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 16 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 13 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 27 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 16 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 39 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 39 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 7 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{1}^2 v_{2}^2 - 3 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 4 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} -21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 18 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 33 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 90 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 75 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 15 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -45 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 6 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 32 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{1}^2 v_{2}^2 \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 24 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 60 v_{1}^{4} + 96 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 36 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 9 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 24 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -180 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 135 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 48 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 27 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 29 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -48 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 69 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 12 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 14 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} + 4 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} - v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} + 10 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 16 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 24 v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 16 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} -21 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 18 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 21 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 24 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 90 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 8 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 15 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 20 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 32 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 48 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 80 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 6 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 69 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 32 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 24 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 27 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 24 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -72 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 114 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 14 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} - 3 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 + v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 3 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} -45 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 13 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 14 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 14 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 5 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 2 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -18 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 27 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -48 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 20 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 16 v_{1}^2 v_{2}^2 + 48 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 32 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 17 v_{1}^{4} \nn\\ 
	 && + 42 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 48 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 12 ( \vec{v}_{1}\cdot\vec{n})^{3} - 45 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 48 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 3 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 18 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 10 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - v_{1}^{4} -24 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 6 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -3 ( \vec{v}_{1}\cdot\vec{n})^{3} + 33 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 3 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - ( \vec{v}_{1}\cdot\vec{n})^{3} - 3 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \Big]\nn\\ && +  	\frac{G^2 m_{2}}{3 r{}^3} \Big[ 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 27 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 91 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 40 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 33 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -24 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 24 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 15 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 51 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 182 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 7 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 66 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -96 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 250 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 48 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 7 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \big) + 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 60 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 42 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 102 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 42 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 33 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -72 ( \vec{v}_{1}\cdot\vec{n})^{3} + 264 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 128 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 48 \vec{v}_{1}\cdot\vec{v}_{2} - 17 v_{2}^2 -324 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 108 ( \vec{v}_{1}\cdot\vec{n})^{2} + 164 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 15 \vec{v}_{1}\cdot\vec{v}_{2} - 10 v_{2}^2 -27 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 3 v_{1}^2 + 27 \vec{v}_{1}\cdot\vec{v}_{2} - 14 v_{2}^2 -96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 290 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 15 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 21 v_{1}^2 - 69 \vec{v}_{1}\cdot\vec{v}_{2} + 23 v_{2}^2 \nn\\ 
	 && + 300 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 144 ( \vec{v}_{1}\cdot\vec{n})^{2} - 92 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 3 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 33 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 28 \vec{v}_{2}\cdot\vec{n} \big) - 45 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} v_{1}^2 + 48 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 5 v_{1}^2 -36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 24 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 9 \vec{v}_{2}\cdot\vec{n} \big) - 9 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} v_{1}^2 + 9 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 25 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 5 v_{1}^2 -28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 28 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 3 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 33 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 28 \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \Big] - 	\frac{G^2 m_{1}}{6 r{}^3} \Big[ 8 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 69 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 71 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 15 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 30 ( \vec{v}_{1}\cdot\vec{n})^{3} - 120 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 72 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 255 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 46 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 272 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 60 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 21 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -340 ( \vec{v}_{1}\cdot\vec{n})^{3} + 312 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 168 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 26 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 198 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 24 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 9 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -250 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 66 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 33 v_{1}^2 - 8 \vec{v}_{1}\cdot\vec{v}_{2} + 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 372 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 15 v_{1}^2 + 11 \vec{v}_{1}\cdot\vec{v}_{2} + 12 v_{2}^2 + 208 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 348 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 48 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 3 v_{1}^2 - 10 \vec{v}_{1}\cdot\vec{v}_{2} + 568 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 396 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 72 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 87 \vec{v}_{1}\cdot\vec{n} - 38 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 15 v_{1}^2 \nn\\ 
	 && - 13 \vec{v}_{1}\cdot\vec{v}_{2} + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 216 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 3 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 97 \vec{v}_{1}\cdot\vec{n} + 16 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 12 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} v_{1}^2 + 4 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 6 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 13 v_{1}^2 + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 120 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 16 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 35 \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} v_{1}^2 \nn\\ 
	 && - 14 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 14 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 18 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}}{6 r{}^3} \Big[ 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 54 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 111 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 20 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -12 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{S}_{2} \big( 33 v_{1}^2 \vec{a}_{1}\cdot\vec{n} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 222 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 78 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 30 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 124 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 30 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -144 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 284 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 268 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 268 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 15 \vec{a}_{1}\cdot\vec{v}_{2} + 25 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 8 \vec{v}_{2}\cdot\vec{a}_{2} -27 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 64 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 68 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 24 \vec{v}_{1}\cdot\vec{a}_{1} - 24 \vec{a}_{1}\cdot\vec{v}_{2} - 29 \vec{v}_{1}\cdot\vec{a}_{2} - 14 \vec{v}_{2}\cdot\vec{a}_{2} + 48 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 140 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 148 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 5 \vec{a}_{1}\cdot\vec{n} - 13 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 12 \vec{v}_{1}\cdot\vec{v}_{2} - 5 v_{2}^2 -27 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 27 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 33 v_{1}^2 + 12 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{2}^2 -96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 286 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 15 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 5 \vec{v}_{1}\cdot\vec{a}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 36 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 2 \vec{a}_{1}\cdot\vec{n} + 5 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 48 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) - 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} - \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 3 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 3 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 11 \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) - 28 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 17 v_{1}^2 - 10 \vec{v}_{1}\cdot\vec{v}_{2} \big) + 20 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 8 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 20 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} - 54 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} v_{1}^2 + 70 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 56 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \Big] - 	\frac{G^2 m_{1}}{3 r{}^3} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 16 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 200 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 88 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 30 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 32 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 12 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 13 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} -408 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 192 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 192 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 113 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 370 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 78 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 116 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 212 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 60 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 5 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 18 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 36 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 300 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 716 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 28 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 308 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 11 \vec{v}_{1}\cdot\vec{a}_{1} - 10 \vec{a}_{1}\cdot\vec{v}_{2} + \vec{v}_{1}\cdot\vec{a}_{2} + 190 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 32 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 8 \vec{v}_{1}\cdot\vec{a}_{1} + 5 \vec{a}_{1}\cdot\vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{a}_{2} + 244 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 176 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 64 \vec{a}_{1}\cdot\vec{n} + 9 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 19 v_{1}^2 + 2 \vec{v}_{1}\cdot\vec{v}_{2} + 10 v_{2}^2 + 268 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 340 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 76 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 8 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 28 \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 17 v_{1}^2 \nn\\ 
	 && - 20 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 + 128 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 158 ( \vec{v}_{1}\cdot\vec{n})^{2} + 52 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 88 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 7 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{a}_{2} -52 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 34 \vec{a}_{1}\cdot\vec{n} + 9 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 8 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 17 \vec{v}_{1}\cdot\vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{1} + \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 10 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} - 4 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 19 \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 35 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} - 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( v_{1}^2 + 12 \vec{v}_{1}\cdot\vec{v}_{2} \big) + \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 7 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 36 \vec{v}_{2}\cdot\vec{n} \big) + 9 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} - 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} v_{1}^2 + \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 9 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \Big]\nn\\ && +  	\frac{G^3 m_{1}{}^2}{300 r{}^4} \Big[ 50 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 713 \vec{v}_{1}\cdot\vec{n} - 369 \vec{v}_{2}\cdot\vec{n} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 4831 \vec{v}_{1}\cdot\vec{n} - 9225 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 7784 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - 3146 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 5837 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 5177 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - 2396 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] + 	\frac{G^3 m_{1}{}^2}{5 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 10 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 19 \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 19 \vec{v}_{1}\cdot\vec{n} - 45 \vec{v}_{2}\cdot\vec{n} \big) + 76 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - 19 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && - 38 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 38 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} - 19 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^2}{5 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( \vec{v}_{1}\cdot\vec{n} + 19 \vec{v}_{2}\cdot\vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 95 \vec{v}_{2}\cdot\vec{n} \big) - 72 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} + 18 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && + 18 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] - 	\frac{G^3 m_{2}{}^2}{300 r{}^4} \Big[ 25 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 9 \vec{v}_{1}\cdot\vec{n} + 490 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 411 \vec{v}_{1}\cdot\vec{n} - 12250 \vec{v}_{2}\cdot\vec{n} \big) - 14478 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} + 2982 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && - 9 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 609 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} + 2382 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{1} m_{2}}{12 r{}^4} \Big[ \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( {(1102 - 135 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(658 - 135 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( {(266 - 27 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(658 - 135 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) + 4 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} {(134 - 27 \pi^2)} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - {(140 - 27 \pi^2)} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} + {(124 + 27 \pi^2)} \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - {(8 - 27 \pi^2)} \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && + {(196 + 27 \pi^2)} \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] + 	\frac{G^3 m_{1}{}^2}{100 r{}^4} \Big[ 19100 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 5322 \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{1}\cdot\vec{n} - 4057 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - 3407 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^2}{100 r{}^4} \Big[ 75 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 137 \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{1}\cdot\vec{n} - 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 203 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \Big] + 	\frac{74 G^3 m_{1}{}^2}{5 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \Big] - 	\frac{G^3 m_{2}{}^2}{5 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{1}\cdot\vec{n} - \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{1} m_{2}}{8 r{}^4} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} {(988 - 55 \pi^2)} \vec{a}_{1}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{S}_{2} {(580 - 33 \pi^2)} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - {(632 - 33 \pi^2)} \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - {(424 - 33 \pi^2)} \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \Big],
\eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
\bea
\stackrel{(2)}{V}_{3,\text{S}_1 \text{S}_2} &=&- 	\frac{G}{32 r} \Big[ (2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} v_{2}^2 - 7 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} v_{2}^2 -3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 18 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\vec{S}_{2} \big( 24 v_{1}^2 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 16 \vec{v}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 22 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} v_{2}^2 - 7 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} v_{2}^2 -24 v_{1}^2 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - 16 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + 9 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} - 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 13 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 4 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 18 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -6 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 48 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 17 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 6 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 3 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 - v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 8 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - 4 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 12 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 4 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} -4 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 7 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 3 v_{2}^2 -5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \big( 24 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 13 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \big( 16 \vec{v}_{1}\cdot\vec{v}_{2} - 19 v_{2}^2 -16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 13 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 8 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} + \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 16 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 2 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 24 v_{1}^2 \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + 3 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 20 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} + v_{2}^2 -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 32 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 21 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 10 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2}) + ( \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 12 a_{1}^2 v_{2}^2 + 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{a}_{2} - 7 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 26 v_{1}^2 \vec{a}_{1}\cdot\vec{a}_{2} + \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{a}_{2} - 3 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{a}_{2} + 32 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} + 18 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 15 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 87 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 18 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 36 a_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -45 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{S}_{2} \big( 96 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{1}\cdot\vec{v}_{2} + 36 a_{1}^2 v_{2}^2 \nn\\ 
	 && - 82 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{a}_{2} - 31 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 170 v_{1}^2 \vec{a}_{1}\cdot\vec{a}_{2} - 119 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 69 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{a}_{2} + 122 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} -96 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 22 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 82 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} + 36 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 41 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 80 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 32 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 32 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 18 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 65 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} - 30 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 26 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 16 \vec{a}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 36 a_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 32 \vec{a}_{1}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 207 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 144 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 3 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 10 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 27 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 5 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 20 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 20 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 15 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 59 \vec{a}_{1}\cdot\vec{a}_{2} + 13 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 12 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 6 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 7 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 25 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 18 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 18 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 16 \vec{a}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{a}_{2} + 11 \vec{v}_{2}\cdot\vec{a}_{2} -16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 12 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 48 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 12 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 15 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -57 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 36 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 36 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 37 \vec{v}_{1}\cdot\vec{a}_{2} - 22 \vec{v}_{2}\cdot\vec{a}_{2} -23 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 6 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 12 a_{1}^2 \vec{v}_{2}\cdot\vec{n} + 14 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 30 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 71 \vec{a}_{1}\cdot\vec{a}_{2} + 25 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 48 \vec{v}_{1}\cdot\vec{a}_{1} - 24 \vec{a}_{1}\cdot\vec{v}_{2} - 13 \vec{v}_{1}\cdot\vec{a}_{2} + 61 \vec{v}_{2}\cdot\vec{a}_{2} -24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 12 a_{1}^2 \vec{v}_{2}\cdot\vec{n} + 6 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} -15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 29 \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 7 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 24 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( \vec{a}_{1}\cdot\vec{v}_{2} - \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 24 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} a_{1}^2 - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 11 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 36 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 45 \vec{v}_{1}\cdot\vec{a}_{1} - 18 \vec{a}_{1}\cdot\vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 23 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 142 v_{1}^2 - 71 \vec{v}_{1}\cdot\vec{v}_{2} -97 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 24 ( \vec{v}_{1}\cdot\vec{n})^{2} + 32 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( 11 \vec{v}_{1}\cdot\vec{a}_{1} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( v_{1}^2 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 5 \vec{v}_{1}\cdot\vec{a}_{1} + 7 \vec{a}_{1}\cdot\vec{v}_{2} + 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 7 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 10 v_{1}^2 - 17 \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \big( 16 \vec{v}_{1}\cdot\vec{a}_{1} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big)) + 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( v_{1}^2 v_{2}^2 \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 3 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 8 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 15 v_{1}^2 v_{2}^2 - 11 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 12 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 36 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 8 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 v_{2}^2 + 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 14 v_{1}^{4} + 72 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 18 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} -45 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 24 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 15 v_{1}^2 v_{2}^2 + 20 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 18 v_{1}^{4} + 88 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 152 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 32 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 64 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 30 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 12 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -144 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 117 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 2 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^{4} + 9 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 6 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( 6 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^{4} -8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 15 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 32 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 6 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} -12 ( \vec{v}_{1}\cdot\vec{n})^{4} + 30 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \big) - 2 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 5 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -9 ( \vec{v}_{1}\cdot\vec{n})^{3} + 15 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 22 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 6 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^2 - \vec{v}_{2}\cdot\vec{n} v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 8 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 7 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 6 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 5 v_{2}^2 -3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 16 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -72 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 42 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 9 v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{v}_{2} - 6 v_{2}^2 -40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 6 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -12 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 9 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 3 v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 9 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 32 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 46 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 2 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 20 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 14 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 20 v_{1}^2 \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{v}_{2} -61 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 24 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 4 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 8 v_{1}^2 - 11 v_{2}^2 -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 2 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 12 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} v_{1}^2 + 8 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 12 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 2 v_{1}^2 -3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 12 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \Big] \nn\\ 
	 && - 	\frac{G}{16 r} \Big[ \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 13 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 + 2 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 3 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 16 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 9 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 39 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -45 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 15 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 12 \vec{S}_{1}\cdot\vec{S}_{2} \big( 2 ( \vec{a}_{1}\cdot\vec{v}_{2})^{2} + v_{2}^2 ( \vec{a}_{1}\cdot\vec{n})^{2} -3 ( \vec{a}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 16 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} + 32 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} - 24 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} + 48 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 \nn\\ 
	 && - 19 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 + 2 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 4 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} - 3 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} -32 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 21 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 28 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 4 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 15 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 39 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 16 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -36 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 15 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 108 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 33 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 14 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} + 4 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} - 5 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} - 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 4 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 -9 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \big) + 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 14 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} + 4 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} - 35 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 13 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} - 15 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 14 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 -20 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{1}\cdot\vec{n} - 13 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 16 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 27 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 + \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 8 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{1}\cdot\vec{n})^{2} - 8 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 6 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 72 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 9 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 69 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 7 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 6 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 10 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 10 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 3 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} -54 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 9 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 21 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 6 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 3 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 9 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 6 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 18 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 18 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \big( 8 \vec{a}_{1}\cdot\vec{v}_{2} + \vec{v}_{1}\cdot\vec{a}_{2} -8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 11 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 8 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 10 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 3 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 9 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} - 25 \vec{a}_{1}\cdot\vec{v}_{2} -8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 11 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 32 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 33 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( v_{1}^2 + 4 \vec{v}_{1}\cdot\vec{v}_{2} - 7 v_{2}^2 -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 14 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 7 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -18 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 15 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 14 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 32 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 24 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 11 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -72 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 27 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} - 17 v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 32 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 8 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -72 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 57 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 9 v_{1}^2 + 46 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 11 v_{2}^2 -38 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 16 ( \vec{v}_{1}\cdot\vec{n})^{2} - 10 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 7 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 18 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 4 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{a}_{1}\cdot\vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 15 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 31 v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 13 v_{2}^2 -51 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 4 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 12 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 12 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 8 \vec{v}_{1}\cdot\vec{a}_{1} - 8 \vec{a}_{1}\cdot\vec{v}_{2} - 5 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 8 \vec{v}_{2}\cdot\vec{a}_{2} -12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 32 v_{1}^2 \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{v}_{2} - 19 v_{2}^2 -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 24 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - \vec{a}_{1}\cdot\vec{n} v_{2}^2 + v_{1}^2 \vec{a}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 16 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} + \vec{a}_{1}\cdot\vec{v}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 6 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} -18 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{1} + 5 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 - \vec{v}_{1}\cdot\vec{v}_{2} -7 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} + \vec{a}_{1}\cdot\vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 16 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \big) - \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 43 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 12 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 2 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 7 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 8 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \big) - 2 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 6 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 8 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 3 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 5 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 3 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 8 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 9 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \Big]\nn\\ && +  	\frac{G^2 m_{1}}{6 r{}^2} \Big[ (72 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{1} - 6 \vec{S}_{1}\cdot\vec{S}_{2} \big( 8 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + \dot{\vec{a}}_{1}\cdot\vec{v}_{2} -20 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 2 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 48 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{1}\cdot\vec{n} - 24 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} - 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \big( 10 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \nn\\ 
	 && + 36 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} - 6 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 12 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{2}\cdot\vec{v}_{2}) + (4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 10 a_{1}^2 \nn\\ 
	 && - \vec{a}_{1}\cdot\vec{a}_{2} -32 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{S}_{2} \big( 34 a_{1}^2 - 19 \vec{a}_{1}\cdot\vec{a}_{2} -45 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 44 \vec{a}_{1}\cdot\vec{n} - 19 \vec{a}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 31 \vec{a}_{1}\cdot\vec{n} + 13 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 48 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} + 18 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} + 80 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{1} - 10 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 16 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{2}) + 4 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 6 v_{1}^2 - \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 4 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 3 v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 18 ( \vec{v}_{1}\cdot\vec{n})^{2} + 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 5 v_{1}^2 - 34 \vec{v}_{1}\cdot\vec{v}_{2} -104 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 82 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 38 v_{1}^2 \nn\\ 
	 && - 145 \vec{v}_{1}\cdot\vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 76 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( 19 v_{1}^2 -18 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 4 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{v}_{1}\cdot\vec{n} - \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 115 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 94 \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 6 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) - 8 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 9 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 62 \vec{v}_{1}\cdot\vec{n} - 23 \vec{v}_{2}\cdot\vec{n} \big) - 10 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{v}_{1}\cdot\vec{n} + 36 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 42 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 12 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} + 50 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} + 5 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - 107 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} - 4 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} + 8 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} - 44 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}}{6 r{}^2} \Big[ (12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 6 \vec{S}_{1}\cdot\vec{S}_{2} \big( 3 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} -4 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 24 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 18 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2}) \nn\\ 
	 && - (70 \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 32 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 38 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n}) \nn\\ 
	 && + 4 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 3 \vec{v}_{1}\cdot\vec{v}_{2} - 5 v_{2}^2 + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 9 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 10 v_{2}^2 -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 54 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} v_{1}^2 - \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 75 v_{1}^2 \nn\\ 
	 && + 206 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 150 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 12 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 2 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( 7 v_{1}^2 - 6 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 18 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 4 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 27 \vec{v}_{1}\cdot\vec{n} - 26 \vec{v}_{2}\cdot\vec{n} \big) + 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 75 \vec{v}_{1}\cdot\vec{n} - 77 \vec{v}_{2}\cdot\vec{n} \big) - 8 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 12 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 75 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} + 4 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - 18 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} - 12 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big] + 	\frac{G^2 m_{2}}{6 r{}^2} \Big[ 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 12 \vec{a}_{1}\cdot\vec{v}_{2} - 2 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 15 \vec{v}_{2}\cdot\vec{a}_{2} -124 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 132 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 18 \vec{a}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 15 \vec{v}_{2}\cdot\vec{a}_{2} -24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 59 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 132 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 18 \vec{v}_{1}\cdot\vec{a}_{1} - 13 \vec{a}_{1}\cdot\vec{v}_{2} \big) - 4 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 27 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 30 \vec{a}_{1}\cdot\vec{v}_{2} -54 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 63 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 22 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 51 \vec{a}_{1}\cdot\vec{n} - 32 \vec{a}_{2}\cdot\vec{n} \big) + 62 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} + 68 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 8 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 9 \vec{a}_{1}\cdot\vec{n} - 7 \vec{a}_{2}\cdot\vec{n} \big) - 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 19 \vec{v}_{1}\cdot\vec{n} - 22 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 48 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 18 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 8 \vec{v}_{1}\cdot\vec{n} - 9 \vec{v}_{2}\cdot\vec{n} \big) + 36 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 42 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 36 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} + 72 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \nn\\ 
	 && - 102 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 36 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} - 30 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{1}}{6 r{}^2} \Big[ 32 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} ( \vec{a}_{1}\cdot\vec{n})^{2} + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 60 \vec{v}_{1}\cdot\vec{a}_{1} + 4 \vec{a}_{1}\cdot\vec{v}_{2} - 9 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 64 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 112 \vec{S}_{1}\cdot\vec{S}_{2} ( \vec{a}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 60 \vec{v}_{1}\cdot\vec{a}_{1} - 13 \vec{a}_{1}\cdot\vec{v}_{2} - 9 \vec{v}_{1}\cdot\vec{a}_{2} -144 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 18 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 7 \vec{v}_{1}\cdot\vec{a}_{1} + 5 \vec{a}_{1}\cdot\vec{v}_{2} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 108 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 43 \vec{a}_{1}\cdot\vec{v}_{2} -420 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 116 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 51 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 5 \vec{a}_{1}\cdot\vec{n} - 2 \vec{a}_{2}\cdot\vec{n} \big) - 108 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} - 96 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 123 \vec{v}_{1}\cdot\vec{n} - 56 \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 39 \vec{v}_{1}\cdot\vec{n} - 20 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 36 \vec{v}_{1}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 21 \vec{v}_{1}\cdot\vec{n} + 10 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 48 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} - 48 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 18 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 54 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} + 84 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} + 24 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \nn\\ 
	 && + 24 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} - 16 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 14 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} - 28 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \nn\\ 
	 && - 25 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big]\nn\\ && - 	\frac{G^3 m_{1}{}^2}{12 r{}^3} \Big[ 123 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} - 31 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \Big] - 	\frac{4 G^3 m_{1}{}^2}{3 r{}^3} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 3 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \Big] + 	\frac{G^3 m_{1} m_{2}}{24 r{}^3} \Big[ 9 (16 + \pi^2) \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} - {(136 + 3 \pi^2)} \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \Big],
	 \eea
	 	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea
\stackrel{(3)}{V}_{3,\text{S}_1 \text{S}_2} &=&- 	\frac{1}{48} G \Big[ (3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 3 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 12 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + 13 v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} - 16 \vec{v}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} - 38 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 36 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \big) + 6 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 12 v_{1}^2 \dot{\vec{a}}_{1}\cdot\vec{n} + 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - 6 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - 3 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} -16 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 8 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 18 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 36 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 24 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 48 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{a}}_{1}\cdot\vec{n} - 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 -6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 6 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} + 36 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \big( 24 v_{1}^2 \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 9 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 6 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \big( 8 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} -2 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 24 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 24 \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) + 48 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 48 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 30 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 72 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 48 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \big( v_{1}^2 - \vec{v}_{1}\cdot\vec{v}_{2} \big) - 6 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \big( 25 \vec{v}_{1}\cdot\vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 36 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} v_{1}^2 + 18 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n}) - (12 \vec{S}_{1}\cdot\vec{S}_{2} \big( \ddot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\ddot{\vec{a}}_{2} - \ddot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\ddot{\vec{a}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 24 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\ddot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n}) \nn\\ 
	 && - (3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 13 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 21 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 36 \vec{S}_{1}\cdot\vec{S}_{2} \vec{a}_{2}\cdot\vec{n} ( \vec{a}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 3 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 36 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 25 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 20 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 9 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} - 15 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 25 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 3 a_{1}^2 \vec{v}_{2}\cdot\vec{n} + 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \big) - 6 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 6 a_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} + 8 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 21 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 37 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} - 8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -13 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 9 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 9 \vec{a}_{1}\cdot\vec{a}_{2} - \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 18 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( \vec{a}_{1}\cdot\vec{a}_{2} - \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 7 \vec{a}_{1}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 13 \vec{a}_{1}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 3 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 12 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 39 \vec{v}_{1}\cdot\vec{a}_{2} -12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 11 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 48 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( \vec{a}_{1}\cdot\vec{n} - 2 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 3 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 6 \vec{v}_{1}\cdot\vec{a}_{2} - 3 \vec{v}_{2}\cdot\vec{a}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 42 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 32 \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{2}\cdot\vec{a}_{2} + 24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 27 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 66 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} + 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 48 \vec{v}_{1}\cdot\vec{a}_{1} - 24 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{a}_{2} -24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 84 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) - 12 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 a_{1}^2 + 4 \vec{a}_{1}\cdot\vec{a}_{2} \big) \nn\\ 
	 && + 24 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 \vec{a}_{1}\cdot\vec{n} + 2 \vec{a}_{2}\cdot\vec{n} \big) + 24 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( \vec{a}_{1}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 48 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( \vec{a}_{1}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 24 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 36 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} a_{1}^2 - 36 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 24 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} - 2 \vec{a}_{1}\cdot\vec{v}_{2} \big) + 153 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 3 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 99 \vec{v}_{1}\cdot\vec{n} - 16 \vec{v}_{2}\cdot\vec{n} \big) - 36 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} + 2 \vec{a}_{1}\cdot\vec{v}_{2} -4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 36 \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 24 \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) - 9 \vec{S}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} - \vec{a}_{1}\cdot\vec{v}_{2} \big) - 66 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 6 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 7 \vec{v}_{1}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \big) - 9 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} -2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \big) - 15 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 15 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n}) - (3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} - 6 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{1}\cdot\vec{S}_{2} \big( 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} - 12 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 16 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 6 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{a}_{2} - 5 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 30 \vec{v}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 16 \vec{a}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 19 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 33 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\dot{\vec{a}}_{2} - 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && - 4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -16 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 19 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + 13 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 12 \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + 7 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} + 4 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 19 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 48 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 42 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 3 \vec{v}_{1}\cdot\vec{a}_{2} - \vec{v}_{2}\cdot\vec{a}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 15 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} - 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \big( 20 \vec{v}_{1}\cdot\vec{a}_{2} + \vec{v}_{2}\cdot\vec{a}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 13 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 39 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} + 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{a}_{2} - 4 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 48 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} - 24 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 12 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + 2 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} -4 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && + 12 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 9 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \nn\\ 
	 && - \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 2 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 39 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 3 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} - 4 \vec{a}_{1}\cdot\vec{v}_{2} \big) \nn\\ 
	 && + 75 \vec{S}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{a}_{1}\cdot\vec{n} + 3 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( 49 \vec{v}_{1}\cdot\vec{n} - 16 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 18 \vec{S}_{2}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{a}_{1}\cdot\vec{n} + 18 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{a}_{1} - 9 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 21 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} + 6 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \vec{a}_{1}\cdot\vec{n}) - (18 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} a_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 18 \vec{S}_{1}\cdot\vec{S}_{2} \big( 3 a_{1}^2 \vec{a}_{2}\cdot\vec{n} - 4 \vec{a}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \big) + 18 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( \vec{a}_{1}\cdot\vec{a}_{2} - \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 36 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( 3 \vec{a}_{1}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 54 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 18 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} a_{1}^2 + 36 \vec{S}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} + 54 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} a_{1}^2 \nn\\ 
	 && - 54 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n}) + 3 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( \vec{v}_{2}\cdot\vec{n} v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 3 \dddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} v_{2}^2 -4 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 9 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 3 \ddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 15 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 5 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \big) - 6 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \big( 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -6 ( \vec{v}_{1}\cdot\vec{n})^{3} + 11 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\dddot{\vec{S}}_{2} \big( 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} -4 ( \vec{v}_{1}\cdot\vec{n})^{3} \big) + 3 \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 6 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 9 \vec{v}_{1}\cdot\vec{v}_{2} -5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 9 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - v_{2}^2 -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 12 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 3 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 8 v_{1}^2 - 3 v_{2}^2 -24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 18 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 3 v_{1}^2 + \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 6 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 36 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \big) + 3 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 6 \vec{S}_{1}\cdot\vec{v}_{1} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 24 \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 48 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} v_{1}^2 - 162 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 6 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 v_{1}^2 -4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 24 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 18 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} v_{1}^2 + 18 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 18 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} + 36 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \Big] \nn\\ 
	 && + 	\frac{1}{16} G \Big[ \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 3 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 12 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 9 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 15 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 12 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 24 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 3 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} -9 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 24 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \vec{v}_{2}\cdot\vec{n} ( \vec{a}_{1}\cdot\vec{n})^{2} - \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 32 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 24 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 32 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 15 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 24 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 86 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 16 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 27 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 3 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( 15 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 30 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 32 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 54 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 6 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 32 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} + 15 \vec{a}_{1}\cdot\vec{v}_{2} + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 2 \vec{a}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{a}_{2} -2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 3 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{a}_{2} - \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \big( 12 \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{2}\cdot\vec{a}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 9 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 8 \vec{v}_{1}\cdot\vec{a}_{1} - 8 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{a}_{2} -12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 8 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 2 \vec{a}_{1}\cdot\vec{n} - 3 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 5 \vec{a}_{1}\cdot\vec{v}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 9 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 3 v_{1}^2 - 21 \vec{v}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 6 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 16 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 12 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 8 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 32 v_{1}^2 \nn\\ 
	 && - 8 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 19 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 16 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 9 v_{1}^2 + \vec{v}_{1}\cdot\vec{v}_{2} + 11 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 9 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 14 \vec{v}_{2}\cdot\vec{n} \big) - 4 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} + 2 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \big) + 27 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 59 \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 8 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} + 2 \vec{v}_{1}\cdot\vec{a}_{2} -2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 8 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 \vec{a}_{1}\cdot\vec{n} + 2 \vec{a}_{2}\cdot\vec{n} \big) + 16 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{2} + \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 8 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} - 2 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 8 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 16 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} - 8 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{1} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{a}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + 24 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 16 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 2 v_{1}^2 - \vec{v}_{1}\cdot\vec{v}_{2} \big) + 2 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 51 \vec{v}_{1}\cdot\vec{n} - 8 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 24 \dot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} - \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 3 v_{1}^2 + 4 \vec{v}_{1}\cdot\vec{v}_{2} \big) + 4 \vec{S}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{2}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} + \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{2} \big( 9 v_{1}^2 - 2 \vec{v}_{1}\cdot\vec{v}_{2} \big) \nn\\ 
	 && - \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{2}\cdot\vec{a}_{2} \big( 9 \vec{v}_{1}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \big) - 3 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} + 8 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} v_{1}^2 \nn\\ 
	 && - 10 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \Big]\nn\\ && - 	\frac{G^2 m_{2}}{6 r} \Big[ (42 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 42 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1}) - 28 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 14 \ddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \big) + 40 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - 7 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 42 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - 7 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] - 	\frac{G^2 m_{1}}{6 r} \Big[ (12 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} + 18 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} + 12 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \nn\\ 
	 && - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} - 30 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1}) + 2 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 6 \vec{v}_{1}\cdot\vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \ddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 18 \vec{v}_{1}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \big) + 35 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - 14 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \nn\\ 
	 && - 5 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] + 	\frac{G^2 m_{2}}{3 r} \Big[ 15 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 15 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \vec{a}_{2}\cdot\vec{n} - 42 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 7 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} + \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} + 42 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} + \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{1}}{6 r} \Big[ 4 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 4 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 3 \vec{a}_{1}\cdot\vec{n} - \vec{a}_{2}\cdot\vec{n} \big) - 28 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 70 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} - 39 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} + 9 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} + 32 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} + 50 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} + 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \Big],
\eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
\bea
\stackrel{(4)}{V}_{3,\text{S}_1 \text{S}_2} &=&- 	\frac{1}{96} G r \Big[ (6 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 6 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 144 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 36 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{1} - \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \big) \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + 10 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} -8 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} + 5 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 18 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{1}\cdot\vec{n} - 6 \vec{S}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 24 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{a}}_{1}\cdot\vec{n} + 18 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) - 144 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \big( 12 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) - 24 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 12 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 30 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} + 18 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} - 150 \ddot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 144 \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 18 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2}) + (48 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( \ddot{\vec{a}}_{1}\cdot\vec{v}_{2} + \ddot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 48 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\ddot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 48 \dot{\vec{S}}_{2}\cdot\ddot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2}) + (72 \ddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( \vec{a}_{1}\cdot\vec{a}_{2} + \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 3 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( 29 \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 3 \dot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 71 \vec{a}_{1}\cdot\vec{a}_{2} + 39 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 36 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} a_{1}^2 \nn\\ 
	 && + 36 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} a_{1}^2 + 36 \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{a}_{1}\cdot\vec{n} - 42 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 72 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 66 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} + 72 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 48 \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} - 24 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} - 36 \vec{S}_{1}\cdot\vec{a}_{1} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \nn\\ 
	 && - 297 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} - 72 \vec{S}_{2}\cdot\vec{a}_{1} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} + 39 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2}) + (6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 3 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( 12 \dot{\vec{a}}_{1}\cdot\vec{a}_{2} - 3 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} + 12 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 72 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + 24 \vec{S}_{1}\cdot\dot{\vec{S}}_{2} \big( 9 \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + 4 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 30 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} - 72 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 54 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} - 48 \dot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 24 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 294 \dot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{a}_{2} - 72 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} + 42 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \dot{\vec{S}}_{2}\cdot\vec{a}_{2}) + ( \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( 23 \dot{\vec{a}}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + \dot{\vec{a}}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{S}_{2} \big( 47 \dot{\vec{a}}_{1}\cdot\dot{\vec{a}}_{2} + 23 \dot{\vec{a}}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 8 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 14 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 12 \vec{S}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\dot{\vec{a}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 73 \vec{S}_{2}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} + 11 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{2}\cdot\dot{\vec{a}}_{2}) + (24 \vec{S}_{1}\cdot\vec{S}_{2} \big( \ddot{\vec{a}}_{1}\cdot\vec{a}_{2} + \ddot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 24 \vec{S}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\ddot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} - 24 \vec{S}_{2}\cdot\ddot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{a}_{2}) + 6 \dddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 6 \dddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 8 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 3 \ddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( 6 v_{1}^2 \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{v}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 3 \ddot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \big( 6 v_{1}^2 - 29 \vec{v}_{1}\cdot\vec{v}_{2} -21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 24 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 12 \dot{\vec{S}}_{1}\cdot\dddot{\vec{S}}_{2} \big( 2 v_{1}^2 + 3 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 12 \dddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 6 \ddot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) - 48 \dddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} + 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \big( 12 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{n} \big) + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{v}_{1}\cdot\vec{n} - 12 \ddot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} - 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 18 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} + 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} - 81 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} - 48 \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big] - 	\frac{1}{16} G r \Big[ \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \big( \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \dddot{\vec{S}}_{1}\cdot\vec{S}_{2} \big( \vec{v}_{2}\cdot\vec{a}_{2} -4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \big( \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \ddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \big( 24 \vec{a}_{1}\cdot\vec{v}_{2} - \vec{v}_{1}\cdot\vec{a}_{2} + 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \big( \vec{v}_{1}\cdot\vec{a}_{1} - \vec{a}_{1}\cdot\vec{v}_{2} \big) - 12 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} ( \vec{a}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 4 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \big( 11 \vec{a}_{1}\cdot\vec{v}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\dddot{\vec{S}}_{2} \big( 2 \vec{v}_{1}\cdot\vec{a}_{1} - 2 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \big) + \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} + 6 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} - 3 \dot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 4 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} - 3 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{a}_{1}\cdot\vec{n} + \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{n} + \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 6 \vec{v}_{1}\cdot\vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 24 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \big( 24 \vec{v}_{1}\cdot\vec{n} - 11 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 8 \ddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} - 4 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{n} + \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} - 6 \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} + \vec{S}_{1}\cdot\vec{v}_{1} \dddot{\vec{S}}_{2}\cdot\vec{a}_{1} - 4 \dddot{\vec{S}}_{2}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 51 \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 24 \dot{\vec{S}}_{2}\cdot\vec{a}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} + 5 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \ddot{\vec{S}}_{2}\cdot\vec{v}_{2} \Big]\nn\\ && +  	\frac{4}{3} G^2 m_{1} {\Big( \frac{1}{\epsilon} - 2\log \frac{r}{R_0} \Big)} \ddot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} + 	\frac{5}{36} G^2 m_{1} \Big[ 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} + 5 \ddot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \Big],
	 \eea
	 	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea
\stackrel{(5)}{V}_{3,\text{S}_1 \text{S}_2} &=& 	 	\frac{1}{48} G r{}^2 \Big[ ( \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} - \dddot{\vec{S}}_{1}\cdot\vec{S}_{2} \dot{\vec{a}}_{2}\cdot\vec{n} + 36 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} + 4 \vec{S}_{1}\cdot\dddot{\vec{S}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - \dddot{\vec{S}}_{2}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} - 36 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1} - \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\dot{\vec{a}}_{1}) + (12 \vec{S}_{1}\cdot\ddot{\vec{S}}_{2} \ddot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 12 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\ddot{\vec{a}}_{1}) + 3 \dddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 \dddot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 \ddot{\vec{S}}_{1}\cdot\dddot{\vec{S}}_{2} \vec{v}_{1}\cdot\vec{n} - 3 \dddot{\vec{S}}_{2}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} - 12 \dddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{v}_{1} - 3 \ddot{\vec{S}}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{v}_{1} \Big] \nn\\ 
	 && + 	\frac{1}{16} G r{}^2 \Big[ \dddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - \dddot{\vec{S}}_{1}\cdot\dot{\vec{S}}_{2} \vec{a}_{2}\cdot\vec{n} + 12 \ddot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} + 4 \dot{\vec{S}}_{1}\cdot\dddot{\vec{S}}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - \dddot{\vec{S}}_{2}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{2}\cdot\vec{a}_{1} - \dot{\vec{S}}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{a}_{1} \Big],
	 \eea
	 \bea
	\stackrel{(6)}{V}_{3,\text{S}_1 \text{S}_2} = - 	\frac{1}{288} G r{}^3 \Big[ 3 \dddot{\vec{S}}_{1}\cdot\vec{n} \dddot{\vec{S}}_{2}\cdot\vec{n} - 5 \dddot{\vec{S}}_{1}\cdot\dddot{\vec{S}}_{2} \Big] ,
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea
	 \stackrel{(0)}{V}_{3,\text{S}_1^2}&=&- 	\frac{G^2 m_{2}}{24 r{}^4} \Big[ S_{1}^2 \big( 6 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 73 v_{1}^2 v_{2}^2 - 384 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 338 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 72 v_{1}^{4} \nn\\ 
	 && + 39 v_{2}^{4} -1380 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 592 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 774 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 1242 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 858 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 121 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 206 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 738 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 9 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -1614 ( \vec{v}_{1}\cdot\vec{n})^{4} + 3264 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 534 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 1116 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 372 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 282 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 150 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 332 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 247 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 504 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -1545 ( \vec{v}_{1}\cdot\vec{n})^{3} + 2808 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 381 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 630 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 150 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 121 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 43 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 39 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 108 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 9 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -312 ( \vec{v}_{1}\cdot\vec{n})^{3} + 150 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 270 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 45 v_{1}^2 + 170 \vec{v}_{1}\cdot\vec{v}_{2} - 135 v_{2}^2 + 52 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 417 ( \vec{v}_{1}\cdot\vec{n})^{2} + 225 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \big( 36 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 85 v_{1}^2 v_{2}^2 + 126 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && - 122 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 78 v_{1}^{4} - 36 v_{2}^{4} -720 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 276 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 702 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 450 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 360 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 471 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 672 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 432 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 27 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -552 ( \vec{v}_{1}\cdot\vec{n})^{4} \nn\\ 
	 && + 2832 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 1848 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 288 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 2 \big( 69 v_{1}^2 - 18 \vec{v}_{1}\cdot\vec{v}_{2} - 35 v_{2}^2 + 720 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 582 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 103 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 4 \big( 8 v_{1}^2 + 33 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -90 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 4 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^3 m_{1} m_{2}}{70 r{}^5} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ S_{1}^2 \big( 43 v_{1}^2 + 24 \vec{v}_{1}\cdot\vec{v}_{2} - 67 v_{2}^2 -120 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 215 ( \vec{v}_{1}\cdot\vec{n})^{2} + 335 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 20 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 43 \vec{v}_{1}\cdot\vec{n} + 12 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 20 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1}\cdot\vec{n} - 67 \vec{v}_{2}\cdot\vec{n} \big) + 48 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 5 \big( 43 v_{1}^2 + 24 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 67 v_{2}^2 -168 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 301 ( \vec{v}_{1}\cdot\vec{n})^{2} + 469 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 86 ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && - 134 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G^3 m_{1} m_{2}}{4900 r{}^5} \Big[ S_{1}^2 \big( 11534 v_{1}^2 + 16367 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 27726 v_{2}^2 -94575 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 61975 ( \vec{v}_{1}\cdot\vec{n})^{2} + 157425 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 50 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 5581 \vec{v}_{1}\cdot\vec{n} - 1607 \vec{v}_{2}\cdot\vec{n} \big) + 50 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 375 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 3424 \vec{v}_{2}\cdot\vec{n} \big) - 20606 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 25 \big( 1632 v_{1}^2 + 535 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 2342 v_{2}^2 -1617 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 16023 ( \vec{v}_{1}\cdot\vec{n})^{2} + 16415 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 30838 ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 10232 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G^3 m_{2}{}^2}{2048 r{}^5} \Big[ S_{1}^2 \big( {(17408 - 63 \pi^2)} v_{1}^2 \nn\\ 
	 && - {(18432 + 1314 \pi^2)} \vec{v}_{1}\cdot\vec{v}_{2} + {(1024 + 1377 \pi^2)} v_{2}^2 - {(22528 - 6570 \pi^2)} \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - {(29696 - 315 \pi^2)} ( \vec{v}_{1}\cdot\vec{n})^{2} + {(52224 - 6885 \pi^2)} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( {(6144 + 315 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(45056 - 3285 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( {(37888 - 3285 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(72704 - 6885 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 {(4096 - 219 \pi^2)} \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + \big( {(13312 + 315 \pi^2)} v_{1}^2 \nn\\ 
	 && - {(92160 - 6570 \pi^2)} \vec{v}_{1}\cdot\vec{v}_{2} + {(87040 - 6885 \pi^2)} v_{2}^2 \nn\\ 
	 && + {(530432 - 45990 \pi^2)} \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + {(21504 - 2205 \pi^2)} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - {(494592 - 48195 \pi^2)} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 14 {(1024 + 9 \pi^2)} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && - 34 {(1024 - 81 \pi^2)} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^4 m_{1}{}^2 m_{2}}{14 r{}^6} \Big[ S_{1}^2 + 46 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{G^4 m_{2}{}^3}{r{}^6} \Big[ S_{1}^2 - 31 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{G^4 m_{1} m_{2}{}^2}{70 r{}^6} \Big[ 73 S_{1}^2 \nn\\ 
	 && - 2851 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big],
	 \eea
	  %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea
	 \stackrel{(1)}{V}_{3,\text{S}_1^2}&=&- 	\frac{G^2 m_{2}}{12 r{}^3} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 168 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 30 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 135 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 77 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 75 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 216 ( \vec{v}_{1}\cdot\vec{n})^{3} - 711 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 330 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 21 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 234 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 126 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 117 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 28 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 54 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -348 ( \vec{v}_{1}\cdot\vec{n})^{3} + 378 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 28 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 50 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 9 v_{1}^2 + 63 \vec{v}_{1}\cdot\vec{v}_{2} - 89 v_{2}^2 \nn\\ 
	 && + 330 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 402 ( \vec{v}_{1}\cdot\vec{n})^{2} + 152 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 27 v_{1}^2 - 12 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 14 v_{2}^2 + 534 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 438 ( \vec{v}_{1}\cdot\vec{n})^{2} - 100 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 318 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 87 v_{1}^2 - 40 \vec{v}_{1}\cdot\vec{v}_{2} - 27 v_{2}^2 + 394 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 441 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 33 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 10 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 27 \vec{v}_{1}\cdot\vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 69 v_{1}^2 \nn\\ 
	 && - 16 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 + 346 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 441 ( \vec{v}_{1}\cdot\vec{n})^{2} - 129 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 117 \vec{v}_{1}\cdot\vec{n} + 25 \vec{v}_{2}\cdot\vec{n} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 25 \vec{v}_{1}\cdot\vec{n} - 21 \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}}{12 r{}^3} \Big[ S_{1}^2 \big( 96 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 348 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 158 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 103 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 237 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 177 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 43 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 69 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 37 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 69 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 96 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 284 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 234 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 768 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 94 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 492 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 36 \vec{v}_{1}\cdot\vec{a}_{1} - 5 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 29 \vec{v}_{1}\cdot\vec{a}_{2} + 69 \vec{v}_{2}\cdot\vec{a}_{2} + 354 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 214 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 61 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 129 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 63 v_{1}^2 + 11 \vec{v}_{1}\cdot\vec{v}_{2} - 69 v_{2}^2 + 238 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 390 ( \vec{v}_{1}\cdot\vec{n})^{2} + 180 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 237 \vec{v}_{1}\cdot\vec{n} - 100 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{a}_{1} + 6 \vec{a}_{1}\cdot\vec{v}_{2} + 15 \vec{v}_{1}\cdot\vec{a}_{2} - 6 \vec{v}_{2}\cdot\vec{a}_{2} + 61 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 39 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 42 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 13 \vec{a}_{1}\cdot\vec{n} + 21 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 49 \vec{v}_{1}\cdot\vec{n} + 81 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 26 v_{1}^2 + 3 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 v_{2}^2 -66 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 20 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} - 21 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 60 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} + \big( 72 v_{1}^2 \vec{a}_{1}\cdot\vec{n} - 312 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 68 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 145 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 23 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 141 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 45 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 59 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 39 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 11 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 87 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 114 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 654 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 288 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 120 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 270 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 4 \big( 27 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 10 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 48 \vec{a}_{1}\cdot\vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && +  	\frac{G^3 m_{1} m_{2}}{2450 r{}^4} \Big[ 25 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 4220 \vec{v}_{1}\cdot\vec{n} - 71 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 9676 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 26469 \vec{v}_{2}\cdot\vec{n} \big) - 25916 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 13176 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} + 2441 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 7359 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] + 	\frac{G^3 m_{1} m_{2}}{35 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 97 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 13 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 97 \vec{v}_{1}\cdot\vec{n} + 13 \vec{v}_{2}\cdot\vec{n} \big) - 97 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 97 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && - 13 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} - 13 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] - 	\frac{G^3 m_{2}{}^2}{64 r{}^4} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( {(512 - 33 \pi^2)} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - {(1536 - 123 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( {(896 - 33 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(1792 - 123 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + {(64 + 33 \pi^2)} \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 3 {(576 - 11 \pi^2)} \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && + {(832 - 123 \pi^2)} \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 3 {(832 - 41 \pi^2)} \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{1} m_{2}}{2450 r{}^4} \Big[ S_{1}^2 \big( 167 \vec{a}_{1}\cdot\vec{n} + 15438 \vec{a}_{2}\cdot\vec{n} \big) + 15944 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} + 5116 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 25 \big( 165 \vec{a}_{1}\cdot\vec{n} + 1066 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{G^3 m_{1} m_{2}}{70 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ S_{1}^2 \big( 43 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 67 \vec{a}_{2}\cdot\vec{n} \big) + 86 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} + 134 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} - 5 \big( 43 \vec{a}_{1}\cdot\vec{n} + 67 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] \nn\\ 
	 && + 	\frac{5 G^3 m_{2}{}^2}{64 r{}^4} \Big[ S_{1}^2 \big( 32 \vec{a}_{1}\cdot\vec{n} - {(32 - 9 \pi^2)} \vec{a}_{2}\cdot\vec{n} \big) - 64 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 6 {(32 - 3 \pi^2)} \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} + \big( 32 \vec{a}_{1}\cdot\vec{n} + {(224 - 45 \pi^2)} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big],
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea
	 \stackrel{(2)}{V}_{3,\text{S}_1^2}&=&	- 	\frac{G^2 m_{2}}{12 r{}^2} \Big[ (6 S_{1}^2 \big( 12 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + 7 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + \vec{v}_{1}\cdot\dot{\vec{a}}_{2} -12 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} - 18 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 6 \dot{\vec{a}}_{1}\cdot\vec{n} + \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 36 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 3 \vec{v}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} - 72 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} - 42 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} - 12 \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + (3 S_{1}^2 \big( 28 a_{1}^2 \nn\\ 
	 && + 15 \vec{a}_{1}\cdot\vec{a}_{2} -37 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 23 \vec{a}_{1}\cdot\vec{n} + 7 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 36 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} - 45 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} - 3 \big( 34 a_{1}^2 \nn\\ 
	 && + 16 \vec{a}_{1}\cdot\vec{a}_{2} -15 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + \dot{S}_{1}^2 \big( 104 v_{1}^2 - 76 \vec{v}_{1}\cdot\vec{v}_{2} + 39 v_{2}^2 \nn\\ 
	 && + 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 106 ( \vec{v}_{1}\cdot\vec{n})^{2} - 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( 34 v_{1}^2 - 22 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 7 v_{2}^2 + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 16 ( \vec{v}_{1}\cdot\vec{n})^{2} - 28 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 26 v_{1}^2 + 7 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 v_{2}^2 -14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 40 ( \vec{v}_{1}\cdot\vec{n})^{2} - 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 4 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 14 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && + 23 \vec{v}_{2}\cdot\vec{n} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 199 \vec{v}_{1}\cdot\vec{n} - 88 \vec{v}_{2}\cdot\vec{n} \big) + 16 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 5 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \big) - 4 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{n} + 7 \vec{v}_{2}\cdot\vec{n} \big) - 8 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 31 \vec{v}_{1}\cdot\vec{n} - 12 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} - 7 \vec{v}_{2}\cdot\vec{n} \big) - 64 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} + 2 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 88 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} - 40 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} + 14 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} - \big( 130 v_{1}^2 - 140 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 39 v_{2}^2 -256 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 128 ( \vec{v}_{1}\cdot\vec{n})^{2} + 36 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} - 134 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && - 30 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{2})^{2} \Big] + 	\frac{G^2 m_{2}}{6 r{}^2} \Big[ 51 S_{1}^2 ( \vec{a}_{1}\cdot\vec{n})^{2} + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 226 \vec{v}_{1}\cdot\vec{a}_{1} - 96 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 15 \vec{v}_{1}\cdot\vec{a}_{2} + 37 \vec{v}_{2}\cdot\vec{a}_{2} + 80 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 84 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 57 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 200 \vec{v}_{1}\cdot\vec{a}_{1} - 9 \vec{a}_{1}\cdot\vec{v}_{2} - 15 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 35 \vec{v}_{2}\cdot\vec{a}_{2} -238 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 42 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 37 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 197 \vec{a}_{1}\cdot\vec{n} + 27 \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 74 \vec{a}_{1}\cdot\vec{n} - 33 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 71 \vec{v}_{1}\cdot\vec{n} + 108 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 118 \vec{v}_{1}\cdot\vec{n} - 51 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 144 \vec{a}_{1}\cdot\vec{n} - 5 \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 12 \vec{a}_{1}\cdot\vec{n} + 17 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 39 \vec{v}_{1}\cdot\vec{n} - 11 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 21 \vec{v}_{1}\cdot\vec{n} - 23 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 67 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} + 163 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} - 66 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 51 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 18 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} + 13 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} + 6 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} + 13 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 24 ( \vec{a}_{1}\cdot\vec{n})^{2} ( \vec{S}_{1}\cdot\vec{n})^{2} + 54 ( \vec{S}_{1}\cdot\vec{a}_{1})^{2} \Big]\nn\\ && - 	\frac{G^3 m_{1} m_{2}}{50 r{}^3} \Big[ 53 \dot{S}_{1}^2 + 181 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{14 G^3 m_{1} m_{2}}{15 r{}^3} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ \dot{S}_{1}^2 \nn\\ 
	 && - 3 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{G^3 m_{2}{}^2}{64 r{}^3} \Big[ 544 \dot{S}_{1}^2 - 17 \pi^2 \dot{S}_{1}^2 - {(800 - 51 \pi^2)} ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] ,
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea
	 \stackrel{(3)}{V}_{3,\text{S}_1^2}&=& 	\frac{G^2 m_{2}}{6 r} \Big[ (6 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 2 \dot{\vec{a}}_{1}\cdot\vec{n} + \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{1} - 3 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && - 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2}) - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 4 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{1} \big( 6 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} + 7 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} + 7 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}}{12 r} \Big[ 16 \dot{S}_{1}^2 \big( 3 \vec{a}_{1}\cdot\vec{n} + \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( 4 \vec{a}_{1}\cdot\vec{n} + 7 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 10 \vec{a}_{1}\cdot\vec{n} + \vec{a}_{2}\cdot\vec{n} \big) - 8 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - 48 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} - 8 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 7 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} - 22 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} + 7 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} + 10 \vec{a}_{2}\cdot\vec{n} ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] ,
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea
	 \stackrel{(4)}{V}_{3,\text{S}_1^2}&=& 	\frac{2}{3} G^2 m_{2} {\Big( \frac{1}{\epsilon} - 2\log \frac{r}{R_0} \Big)} \ddot{S}_{1}^2 + 	\frac{1}{9} G^2 m_{2} \Big[ 8 \ddot{S}_{1}^2 - 3 ( \ddot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] ,
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea	 
	 \stackrel{(0)}{V}_{3,E}&=&  	\frac{G m_{2}}{32 m_{1} r{}^3} \Big[ S_{1}^2 \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 26 v_{1}^2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 22 ( \vec{v}_{1}\cdot\vec{v}_{2})^{3} - 14 v_{2}^2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 25 v_{1}^{6} \nn\\ 
	 && + 27 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^{4} - 6 v_{2}^2 v_{1}^{4} - 10 v_{1}^2 v_{2}^{4} + 31 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^{4} - 11 v_{2}^{6} -204 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 57 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 12 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 21 v_{1}^2 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 39 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 27 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 120 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 150 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 27 v_{1}^2 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 42 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{1}^{4} + 87 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^{4} - 9 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^{4} + 15 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^{4} \nn\\ 
	 && - 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^{4} -180 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 240 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} - 30 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{4} \nn\\ 
	 && - 105 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} - 45 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 75 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 135 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 135 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 210 ( \vec{v}_{1}\cdot\vec{n})^{4} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 175 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 6 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 10 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 11 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} - \vec{v}_{1}\cdot\vec{n} v_{2}^{4} + 7 \vec{v}_{2}\cdot\vec{n} v_{2}^{4} + 35 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 50 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 5 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} + 15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 15 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} + 50 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 30 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -35 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 35 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - 6 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 10 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 7 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} - 7 \vec{v}_{1}\cdot\vec{n} v_{2}^{4} + 30 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 50 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 5 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} + 30 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -35 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 6 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - v_{1}^2 v_{2}^2 - 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 10 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + 7 v_{2}^{4} -18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 21 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -30 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 45 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 3 \big( 19 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 6 v_{1}^2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{3} \nn\\ 
	 && - 6 v_{2}^2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 11 v_{1}^{6} + 17 \vec{v}_{1}\cdot\vec{v}_{2} v_{1}^{4} - 8 v_{2}^2 v_{1}^{4} - 8 v_{1}^2 v_{2}^{4} + 17 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^{4} \nn\\ 
	 && - 11 v_{2}^{6} -20 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 25 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && + 15 v_{1}^2 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 25 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 25 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 50 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 15 v_{1}^2 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 35 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{1}^{4} + 15 ( \vec{v}_{2}\cdot\vec{n})^{2} v_{1}^{4} \nn\\ 
	 && + 15 ( \vec{v}_{1}\cdot\vec{n})^{2} v_{2}^{4} + 35 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^{4} -35 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{3} - 105 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 35 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} + 175 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 105 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 105 ( \vec{v}_{1}\cdot\vec{n})^{3} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - 2 \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 2 v_{1}^2 v_{2}^2 - \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 10 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 7 v_{1}^{4} - 4 v_{2}^{4} + 33 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 27 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 12 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 9 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 15 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 45 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && + 2 \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 v_{2}^2 - 3 v_{1}^{4} + 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 9 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 15 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 9 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} -15 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && +  	\frac{G^2 m_{2}}{16 r{}^4} \Big[ S_{1}^2 \big( 76 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 82 v_{1}^2 v_{2}^2 + 152 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 92 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 8 v_{1}^{4} - 47 v_{2}^{4} \nn\\ 
	 && + 184 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 288 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 44 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 156 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 140 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 38 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 28 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 4 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 2 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -4 ( \vec{v}_{1}\cdot\vec{n})^{4} + 84 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 56 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 819 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 364 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 964 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 440 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 132 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 72 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -38 ( \vec{v}_{1}\cdot\vec{n})^{3} + 24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 78 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 28 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 100 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 27 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 129 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 23 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 25 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -6 ( \vec{v}_{1}\cdot\vec{n})^{3} - 6 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 46 v_{1}^2 - 56 \vec{v}_{1}\cdot\vec{v}_{2} + 10 v_{2}^2 -12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 ( \vec{v}_{1}\cdot\vec{n})^{2} + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \big( 384 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 178 v_{1}^2 v_{2}^2 - 400 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 44 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 252 v_{1}^{4} + 137 v_{2}^{4} -2352 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 3048 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 588 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 2388 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 2808 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 366 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 336 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 288 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 30 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -64 ( \vec{v}_{1}\cdot\vec{n})^{4} + 96 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 144 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 320 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 2 \big( 106 v_{1}^2 - 126 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 20 v_{2}^2 + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 13 ( \vec{v}_{1}\cdot\vec{n})^{2} + 2 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 4 \big( 7 v_{1}^2 - 6 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 2 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] + 	\frac{G^2 m_{2}{}^2}{4 m_{1} r{}^4} \Big[ S_{1}^2 \big( 50 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 58 v_{1}^2 v_{2}^2 \nn\\ 
	 && + 134 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 112 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 7 v_{1}^{4} - 8 v_{2}^{4} + 88 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 576 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 520 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 16 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 120 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 224 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 72 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 536 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 224 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 24 ( \vec{v}_{1}\cdot\vec{n})^{4} - 80 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 768 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 1296 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 448 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 19 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 8 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 50 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 154 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 120 \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 12 ( \vec{v}_{1}\cdot\vec{n})^{3} - 96 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 36 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 26 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 121 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 216 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 52 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 108 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -8 ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 216 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 378 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 136 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( v_{1}^2 \nn\\ 
	 && + 40 \vec{v}_{1}\cdot\vec{v}_{2} - 17 v_{2}^2 -74 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - ( \vec{v}_{1}\cdot\vec{n})^{2} + 60 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \big( 92 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 52 v_{1}^2 v_{2}^2 - 144 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 24 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 19 v_{1}^{4} + 96 v_{2}^{4} -720 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 672 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 12 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} - 96 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 96 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 72 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 840 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 744 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 128 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 288 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 384 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} + 112 ( \vec{v}_{2}\cdot\vec{n})^{4} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 2 \big( 5 v_{1}^2 \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{v}_{2} + 11 v_{2}^2 -18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 9 ( \vec{v}_{1}\cdot\vec{n})^{2} - 4 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 2 \big( 13 v_{1}^2 \nn\\ 
	 && - 85 \vec{v}_{1}\cdot\vec{v}_{2} + 32 v_{2}^2 + 276 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 84 ( \vec{v}_{1}\cdot\vec{n})^{2} - 152 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^3 m_{1} m_{2}}{9800 r{}^5} \Big[ S_{1}^2 \big( 77023 v_{1}^2 - 134971 \vec{v}_{1}\cdot\vec{v}_{2} + 53923 v_{2}^2 + 384075 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 267200 ( \vec{v}_{1}\cdot\vec{n})^{2} - 137000 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 50 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 11933 \vec{v}_{1}\cdot\vec{n} - 9175 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 50 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 8447 \vec{v}_{1}\cdot\vec{n} - 6172 \vec{v}_{2}\cdot\vec{n} \big) - 58542 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 25 \big( 9491 v_{1}^2 \nn\\ 
	 && - 16707 \vec{v}_{1}\cdot\vec{v}_{2} + 6733 v_{2}^2 + 72177 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 48902 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 26656 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 41346 ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 17196 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^3}{24 m_{1} r{}^5} \Big[ S_{1}^2 \big( 171 v_{1}^2 - 95 \vec{v}_{1}\cdot\vec{v}_{2} - 133 v_{2}^2 -17 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 876 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 608 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 1008 \vec{v}_{1}\cdot\vec{n} - 529 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 1321 \vec{v}_{1}\cdot\vec{n} - 1004 \vec{v}_{2}\cdot\vec{n} \big) - 466 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - \big( 519 v_{1}^2 \nn\\ 
	 && - 883 \vec{v}_{1}\cdot\vec{v}_{2} + 193 v_{2}^2 + 4309 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3804 ( \vec{v}_{1}\cdot\vec{n})^{2} - 1684 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 174 ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 292 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G^3 m_{1} m_{2}}{70 r{}^5} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ S_{1}^2 \big( 73 v_{1}^2 \nn\\ 
	 && - 111 \vec{v}_{1}\cdot\vec{v}_{2} + 38 v_{2}^2 + 555 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 365 ( \vec{v}_{1}\cdot\vec{n})^{2} - 190 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 10 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 146 \vec{v}_{1}\cdot\vec{n} - 111 \vec{v}_{2}\cdot\vec{n} \big) + 10 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 111 \vec{v}_{1}\cdot\vec{n} - 76 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 222 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 5 \big( 73 v_{1}^2 - 111 \vec{v}_{1}\cdot\vec{v}_{2} + 38 v_{2}^2 + 777 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 511 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 266 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 146 ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 76 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^3}{2 m_{1} r{}^5} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ S_{1}^2 \big( 2 v_{1}^2 - 5 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{2}^2 + 25 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 10 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 15 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 10 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) + 10 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\vec{n} \big) - 10 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 5 \big( 2 v_{1}^2 - 5 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{2}^2 + 35 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 14 ( \vec{v}_{1}\cdot\vec{n})^{2} - 21 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 4 ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 6 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^2}{6144 r{}^5} \Big[ S_{1}^2 \big( {(75776 - 8109 \pi^2)} v_{1}^2 - {(310784 - 16218 \pi^2)} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + {(202752 - 8109 \pi^2)} v_{2}^2 + {(1391104 - 81090 \pi^2)} \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - {(458752 - 40545 \pi^2)} ( \vec{v}_{1}\cdot\vec{n})^{2} - {(1093632 - 40545 \pi^2)} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( {(782080 - 40545 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(878336 - 40545 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( {(712448 - 40545 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(866304 - 40545 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 {(147712 - 8109 \pi^2)} \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - \big( {(627712 - 40545 \pi^2)} v_{1}^2 \nn\\ 
	 && - {(1553920 - 81090 \pi^2)} \vec{v}_{1}\cdot\vec{v}_{2} + {(829440 - 40545 \pi^2)} v_{2}^2 \nn\\ 
	 && + {(10739200 - 567630 \pi^2)} \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - {(5020672 - 283815 \pi^2)} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - {(6432768 - 283815 \pi^2)} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 2 {(151040 - 8109 \pi^2)} ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && + 6 {(48128 - 2703 \pi^2)} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && +  	\frac{23 G^4 m_{1}{}^2 m_{2}}{28 r{}^6} \Big[ S_{1}^2 - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{341 G^4 m_{1} m_{2}{}^2}{14 r{}^6} \Big[ S_{1}^2 - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{57 G^4 m_{2}{}^3}{r{}^6} \Big[ S_{1}^2 \nn\\ 
	 && - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{9 G^4 m_{2}{}^4}{m_{1} r{}^6} \Big[ S_{1}^2 - 3 ( \vec{S}_{1}\cdot\vec{n})^{2} \Big], 
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea	 
	 \stackrel{(1)}{V}_{3,E}&=&- 	\frac{G m_{2}}{16 m_{1} r{}^2} \Big[ 3 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 4 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 - 5 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 10 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 7 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} - 6 \vec{v}_{1}\cdot\vec{n} v_{2}^{4} \nn\\ 
	 && - 7 \vec{v}_{2}\cdot\vec{n} v_{2}^{4} + 15 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 30 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 50 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 30 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -35 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 84 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 v_{2}^2 + 43 v_{1}^2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 64 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 34 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} v_{1}^{4} + 37 \vec{v}_{2}\cdot\vec{n} v_{1}^{4} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^{4} + 17 \vec{v}_{2}\cdot\vec{n} v_{2}^{4} -60 v_{1}^2 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 192 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 87 \vec{v}_{2}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 6 \vec{v}_{1}\cdot\vec{n} v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{3} \nn\\ 
	 && - 102 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 45 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 6 v_{1}^2 v_{2}^2 - 12 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 4 v_{2}^{4} \nn\\ 
	 && + 21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 18 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 30 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 18 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 6 v_{1}^2 v_{2}^2 - 12 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 4 v_{2}^{4} + 21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 18 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 30 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 18 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 30 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 24 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 7 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 7 v_{1}^2 v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 5 v_{1}^{4} \nn\\ 
	 && - 5 v_{2}^{4} -12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 4 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 7 v_{1}^2 v_{2}^2 + 4 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 2 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && - 5 v_{1}^{4} - 5 v_{2}^{4} -12 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 3 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -15 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 20 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 4 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 6 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 5 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -15 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \Big] \nn\\ 
	 && - 	\frac{G m_{2}}{32 m_{1} r{}^2} \Big[ S_{1}^2 \big( 16 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} + 140 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 96 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 78 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 56 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 18 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} + 9 v_{1}^2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 53 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 17 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 34 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 9 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 9 v_{1}^2 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 74 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 33 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 82 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 53 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 36 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} + 28 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 44 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + 8 \vec{a}_{1}\cdot\vec{n} v_{1}^{4} + 3 \vec{a}_{2}\cdot\vec{n} v_{1}^{4} + 7 \vec{a}_{1}\cdot\vec{n} v_{2}^{4} -96 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 168 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 75 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 45 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 120 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 132 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 30 \vec{a}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 9 v_{1}^2 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 27 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 27 v_{2}^2 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 72 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} + 99 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 57 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 108 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 3 v_{1}^2 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 15 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{3} - 27 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 27 \vec{a}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -30 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{4} + 75 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 150 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 75 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 10 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} + 5 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} + 9 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 \nn\\ 
	 && - 11 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 3 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 10 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 10 v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 5 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} - 28 v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 21 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 42 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 30 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 18 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 39 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 27 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 27 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 39 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 45 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 45 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{1}^2 v_{2}^2 - 7 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 8 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} + v_{2}^{4} \nn\\ 
	 && + 21 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 15 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 9 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 20 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 34 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 5 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 13 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -18 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 20 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} - 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} - 6 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} - 6 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 6 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 13 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 12 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 18 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 30 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 18 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 39 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 36 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} - 45 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 10 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 18 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 10 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 5 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 26 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 9 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 14 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 6 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -24 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 v_{2}^2 - 3 v_{1}^{4} + 9 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 9 v_{1}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 15 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 9 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} -15 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 3 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 3 ( \vec{v}_{1}\cdot\vec{n})^{3} - 9 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{3} \big) - 3 \big( 28 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 10 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} + 3 v_{1}^2 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 \nn\\ 
	 && + 7 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 13 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 10 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && + 5 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 3 v_{1}^2 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 10 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 13 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 10 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} - 12 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} - 28 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} - 3 \vec{a}_{2}\cdot\vec{n} v_{1}^{4} \nn\\ 
	 && + 3 \vec{a}_{1}\cdot\vec{n} v_{2}^{4} -15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 15 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 15 v_{1}^2 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 25 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 15 v_{2}^2 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 65 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 5 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{3} + 60 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 15 v_{1}^2 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} - 5 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{3} + 25 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 65 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} - 15 \vec{a}_{1}\cdot\vec{n} v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -35 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && + 35 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 2 \big( 2 v_{1}^2 \vec{a}_{1}\cdot\vec{n} - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 18 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 3 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 26 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 21 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 9 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 9 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 2 \big( 5 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 5 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 13 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 5 \vec{a}_{1}\cdot\vec{n} v_{2}^2 -15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}{}^2}{4 m_{1} r{}^3} \Big[ 8 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 30 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 8 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 28 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -12 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 18 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 12 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 7 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 25 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 160 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 102 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 182 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -8 ( \vec{v}_{1}\cdot\vec{n})^{3} + 32 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 380 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 340 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{v}_{2} - 16 v_{2}^2 -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 8 ( \vec{v}_{1}\cdot\vec{n})^{2} - 20 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{v}_{2} - 16 v_{2}^2 -48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 8 ( \vec{v}_{1}\cdot\vec{n})^{2} - 20 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 5 \vec{v}_{1}\cdot\vec{n} - 12 \vec{v}_{2}\cdot\vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 21 v_{1}^2 + 118 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 60 v_{2}^2 -408 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 24 ( \vec{v}_{1}\cdot\vec{n})^{2} + 380 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 94 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 21 v_{1}^2 + 118 \vec{v}_{1}\cdot\vec{v}_{2} - 60 v_{2}^2 -408 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 ( \vec{v}_{1}\cdot\vec{n})^{2} + 380 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 \vec{v}_{1}\cdot\vec{n} - 94 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 51 \vec{v}_{1}\cdot\vec{n} - 89 \vec{v}_{2}\cdot\vec{n} \big) \Big] - 	\frac{G^2 m_{2}}{4 r{}^3} \Big[ 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 188 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && - 82 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 217 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 117 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 33 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 39 \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 12 ( \vec{v}_{1}\cdot\vec{n})^{3} - 81 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 78 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 9 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 74 \vec{v}_{1}\cdot\vec{n} v_{1}^2 - 31 v_{1}^2 \vec{v}_{2}\cdot\vec{n} - 55 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 9 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 5 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 25 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -124 ( \vec{v}_{1}\cdot\vec{n})^{3} + 166 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 32 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 6 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 100 v_{1}^2 - 105 \vec{v}_{1}\cdot\vec{v}_{2} + 88 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 104 ( \vec{v}_{1}\cdot\vec{n})^{2} + 32 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 100 v_{1}^2 - 105 \vec{v}_{1}\cdot\vec{v}_{2} + 88 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 104 ( \vec{v}_{1}\cdot\vec{n})^{2} + 32 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 31 \vec{v}_{1}\cdot\vec{n} - 14 \vec{v}_{2}\cdot\vec{n} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 27 v_{1}^2 - 28 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{2}^2 \nn\\ 
	 && + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 9 ( \vec{v}_{1}\cdot\vec{n})^{2} + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 53 \vec{v}_{1}\cdot\vec{n} - 6 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 27 v_{1}^2 - 28 \vec{v}_{1}\cdot\vec{v}_{2} - 4 v_{2}^2 + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 9 ( \vec{v}_{1}\cdot\vec{n})^{2} + 11 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 53 \vec{v}_{1}\cdot\vec{n} - 6 \vec{v}_{2}\cdot\vec{n} \big) - 8 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) \Big] \nn\\ 
	 && + 	\frac{G^2 m_{2}}{12 r{}^3} \Big[ S_{1}^2 \big( 2 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 14 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 29 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 31 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 7 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 49 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -188 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 112 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 2 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 52 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 356 \vec{v}_{1}\cdot\vec{a}_{1} - 233 \vec{a}_{1}\cdot\vec{v}_{2} - 182 \vec{v}_{1}\cdot\vec{a}_{2} + 52 \vec{v}_{2}\cdot\vec{a}_{2} + 64 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 88 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 10 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 14 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 88 v_{1}^2 - 41 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 47 v_{2}^2 -472 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 260 ( \vec{v}_{1}\cdot\vec{n})^{2} + 212 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 10 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 13 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{1} - 13 \vec{a}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{1}\cdot\vec{a}_{2} + 89 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 113 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 10 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 77 \vec{a}_{1}\cdot\vec{n} + 2 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 55 \vec{v}_{1}\cdot\vec{n} - 64 \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 17 v_{1}^2 - 14 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 20 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 2 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} - \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 8 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} - \big( 92 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 640 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 52 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 29 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 427 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 103 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 139 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 37 v_{1}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 31 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 409 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 31 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 152 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -1110 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 60 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 564 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 6 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 618 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + \big( 46 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} + 31 \vec{a}_{1}\cdot\vec{n} ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big] + 	\frac{G^2 m_{2}{}^2}{12 m_{1} r{}^3} \Big[ 2 S_{1}^2 \big( 9 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 63 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 39 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 39 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 54 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 81 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 20 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 156 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 40 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 112 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 132 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 300 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 122 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 48 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 816 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 30 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 152 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 198 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 532 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} - 9 \vec{a}_{1}\cdot\vec{v}_{2} - 8 \vec{v}_{1}\cdot\vec{a}_{2} - 48 \vec{v}_{2}\cdot\vec{a}_{2} + 36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 96 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 352 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 336 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( v_{1}^2 + 7 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 8 v_{2}^2 + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} + 8 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 3 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 9 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 20 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 51 \vec{v}_{1}\cdot\vec{a}_{1} + 78 \vec{a}_{1}\cdot\vec{v}_{2} + 90 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 16 \vec{v}_{2}\cdot\vec{a}_{2} -24 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 216 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 168 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 176 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 3 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 11 \vec{a}_{1}\cdot\vec{n} - 32 \vec{a}_{2}\cdot\vec{n} \big) - 3 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 11 \vec{v}_{1}\cdot\vec{n} - 28 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 7 v_{1}^2 - 75 \vec{v}_{1}\cdot\vec{v}_{2} + 2 v_{2}^2 + 264 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 64 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 116 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 35 \vec{v}_{1}\cdot\vec{n} - 54 \vec{v}_{2}\cdot\vec{n} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( 147 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 148 \vec{v}_{2}\cdot\vec{n} \big) - 2 \big( 3 v_{1}^2 \vec{a}_{1}\cdot\vec{n} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} - 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 24 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 162 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 24 \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 44 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 84 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 128 v_{2}^2 \vec{a}_{2}\cdot\vec{n} + 28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 180 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 48 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 352 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -72 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 504 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 264 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 54 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 240 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} - \big( 9 \vec{a}_{1}\cdot\vec{n} - 38 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && + 2 \big( 81 \vec{a}_{1}\cdot\vec{n} - 94 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2} \Big]\nn\\ && +  	\frac{G^3 m_{2}{}^3}{m_{1} r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 4 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 5 \vec{v}_{2}\cdot\vec{n} \big) - 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} + 5 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 5 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{1} m_{2}}{35 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ 5 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 138 \vec{v}_{1}\cdot\vec{n} - 103 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 138 \vec{v}_{1}\cdot\vec{n} - 103 \vec{v}_{2}\cdot\vec{n} \big) - 138 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 138 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && + 103 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 103 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] + 	\frac{G^3 m_{2}{}^3}{12 m_{1} r{}^4} \Big[ \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 984 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 487 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 288 \vec{v}_{1}\cdot\vec{n} + 73 \vec{v}_{2}\cdot\vec{n} \big) - 180 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - 180 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && + 239 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 239 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] + 	\frac{G^3 m_{1} m_{2}}{4900 r{}^4} \Big[ 25 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 12204 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 8963 \vec{v}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 103328 \vec{v}_{1}\cdot\vec{n} - 76203 \vec{v}_{2}\cdot\vec{n} \big) - 65878 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && - 65878 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} + 53803 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 53803 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{2}{}^2}{192 r{}^4} \Big[ \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( {(66688 - 4095 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(73248 - 4095 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( {(10880 - 819 \pi^2)} \vec{v}_{1}\cdot\vec{n} - {(16800 - 819 \pi^2)} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - {(14528 - 819 \pi^2)} \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} - {(14528 - 819 \pi^2)} \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && + 63 {(224 - 13 \pi^2)} \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 63 {(224 - 13 \pi^2)} \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && - 	\frac{G^3 m_{2}{}^3}{m_{1} r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ S_{1}^2 \big( \vec{a}_{1}\cdot\vec{n} - 7 \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - 14 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 5 \big( \vec{a}_{1}\cdot\vec{n} - 7 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{G^3 m_{1} m_{2}}{35 r{}^4} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ S_{1}^2 \big( 229 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 19 \vec{a}_{2}\cdot\vec{n} \big) + 458 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - 38 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} - 5 \big( 229 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 19 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{G^3 m_{2}{}^3}{2 m_{1} r{}^4} \Big[ S_{1}^2 \big( 13 \vec{a}_{1}\cdot\vec{n} - 40 \vec{a}_{2}\cdot\vec{n} \big) + 16 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - 96 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} - \big( 41 \vec{a}_{1}\cdot\vec{n} - 219 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{G^3 m_{1} m_{2}}{2450 r{}^4} \Big[ S_{1}^2 \big( 70487 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 6787 \vec{a}_{2}\cdot\vec{n} \big) + 92499 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - 7974 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} - 25 \big( 10337 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 1027 \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big] - 	\frac{G^3 m_{2}{}^2}{4 r{}^4} \Big[ S_{1}^2 \big( {(128 - 9 \pi^2)} \vec{a}_{1}\cdot\vec{n} - {(232 - 9 \pi^2)} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 {(200 - 9 \pi^2)} \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - 2 {(194 - 9 \pi^2)} \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} - \big( {(848 - 45 \pi^2)} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - {(1040 - 45 \pi^2)} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} \Big],
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea	 
	 \stackrel{(2)}{V}_{3,E}&=&- 	\frac{G m_{2}}{32 m_{1} r} \Big[ ( S_{1}^2 \big( 16 v_{1}^2 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} - 16 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{1}\cdot\vec{v}_{2} - 8 v_{1}^2 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} - 8 \vec{v}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 14 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} v_{2}^2 - 3 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} v_{2}^2 - 19 v_{1}^2 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 18 v_{1}^2 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + 8 v_{1}^2 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} - 24 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 4 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + 11 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 5 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} + 19 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 18 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} - 13 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} \nn\\ 
	 && - 12 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 6 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 3 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 4 v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 5 v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 + 3 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} - 3 v_{2}^2 -14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( \vec{v}_{1}\cdot\vec{n} v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} v_{2}^2 - 7 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} v_{2}^2 - 7 v_{1}^2 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 6 v_{1}^2 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 3 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} + 21 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 18 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 21 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 5 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{3} + 5 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 2 \big( 8 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \nn\\ 
	 && + 7 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 2 \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 7 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{2})^{2}) + ( S_{1}^2 \big( 16 v_{1}^2 a_{1}^2 - 16 a_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 32 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{1}\cdot\vec{v}_{2} + 14 a_{1}^2 v_{2}^2 \nn\\ 
	 && - 48 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{a}_{2} + 17 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} - 47 v_{1}^2 \vec{a}_{1}\cdot\vec{a}_{2} + 41 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{a}_{2} + 7 v_{2}^2 \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 57 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{a}_{2} - 4 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} + 18 v_{1}^2 a_{2}^2 + 32 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{n} a_{1}^2 \vec{v}_{2}\cdot\vec{n} - 48 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 15 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 9 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 76 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 33 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 49 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 65 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 36 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 54 \vec{a}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 18 a_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 18 a_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -45 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 30 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 9 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 13 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 13 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 21 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 29 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} - 9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 12 \vec{v}_{1}\cdot\vec{n} a_{2}^2 + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 16 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 24 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 17 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 32 \vec{v}_{1}\cdot\vec{a}_{1} + 8 \vec{a}_{1}\cdot\vec{v}_{2} + 37 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 29 \vec{v}_{2}\cdot\vec{a}_{2} -8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 a_{1}^2 \vec{v}_{2}\cdot\vec{n} + 3 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 13 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 13 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 13 \vec{a}_{1}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 13 \vec{v}_{1}\cdot\vec{a}_{2} - 12 \vec{v}_{2}\cdot\vec{a}_{2} -16 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 3 v_{1}^2 \vec{a}_{1}\cdot\vec{n} - 4 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} + 3 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 3 \vec{a}_{1}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && + 3 \vec{a}_{1}\cdot\vec{v}_{2} -5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 11 v_{1}^2 - 5 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 v_{2}^2 -3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 8 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 26 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{1} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \big) \nn\\ 
	 && + \big( 6 a_{1}^2 v_{2}^2 + 20 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{a}_{2} - 3 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 13 v_{1}^2 \vec{a}_{1}\cdot\vec{a}_{2} + 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 13 v_{2}^2 \vec{a}_{1}\cdot\vec{a}_{2} - 11 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{a}_{2} + 20 \vec{a}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} + 6 v_{1}^2 a_{2}^2 + 9 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} + 9 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 15 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 39 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 9 \vec{a}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 39 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 87 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 9 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 36 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 18 a_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 18 a_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -45 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2} + 2 \big( 8 a_{1}^2 + 21 \vec{a}_{1}\cdot\vec{a}_{2} - 6 a_{2}^2 \nn\\ 
	 && + 3 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{v}_{1})^{2} - 12 a_{1}^2 ( \vec{S}_{1}\cdot\vec{v}_{2})^{2}) - 2 \dot{S}_{1}^2 \big( 8 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 19 v_{1}^2 v_{2}^2 \nn\\ 
	 && + 25 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 - 20 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 4 v_{1}^{4} - 5 v_{2}^{4} -8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 10 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 25 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 7 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -30 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 33 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( 3 v_{1}^2 v_{2}^2 \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 3 v_{2}^{4} -9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 9 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 2 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 8 v_{1}^2 \vec{v}_{1}\cdot\vec{v}_{2} - 19 v_{1}^2 v_{2}^2 + 25 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && - 20 ( \vec{v}_{1}\cdot\vec{v}_{2})^{2} - 4 v_{1}^{4} - 5 v_{2}^{4} -8 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 10 v_{2}^2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 3 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} - 25 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 7 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} -30 ( \vec{v}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 33 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 2 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 4 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 14 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - \vec{v}_{2}\cdot\vec{n} v_{2}^2 -9 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 4 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 4 v_{1}^2 \nn\\ 
	 && + 8 \vec{v}_{1}\cdot\vec{v}_{2} - 7 v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} v_{2}^2 + 2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 4 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 2 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 10 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 5 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 6 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 5 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 4 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 v_{1}^2 + 3 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{2}^2 + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 2 \big( 3 v_{1}^2 v_{2}^2 \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{v}_{2} v_{2}^2 + 3 v_{2}^{4} -9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 - 9 v_{1}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 9 v_{2}^2 ( \vec{v}_{2}\cdot\vec{n})^{2} + 15 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} + 4 \big( 4 v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 7 v_{2}^2 -8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \dot{\vec{S}}_{1}\cdot\vec{v}_{1})^{2} - 4 \big( 3 v_{1}^2 + 3 \vec{v}_{1}\cdot\vec{v}_{2} + 3 v_{2}^2 \nn\\ 
	 && + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) ( \dot{\vec{S}}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G m_{2}}{16 m_{1} r} \Big[ 2 S_{1}^2 \big( 8 ( \vec{v}_{1}\cdot\vec{a}_{1})^{2} - 2 ( \vec{a}_{1}\cdot\vec{v}_{2})^{2} \nn\\ 
	 && + v_{2}^2 ( \vec{a}_{1}\cdot\vec{n})^{2} -3 ( \vec{a}_{1}\cdot\vec{n})^{2} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 13 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 \nn\\ 
	 && + 10 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 10 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 10 v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} - 7 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 28 v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 18 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 30 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 18 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 78 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 9 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 36 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 39 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} -45 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 15 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 32 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{1} - 32 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{1}\cdot\vec{v}_{2} - 16 v_{1}^2 \vec{a}_{1}\cdot\vec{v}_{2} + 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 40 \vec{v}_{1}\cdot\vec{a}_{1} v_{2}^2 - 17 \vec{a}_{1}\cdot\vec{v}_{2} v_{2}^2 - 50 v_{1}^2 \vec{v}_{1}\cdot\vec{a}_{2} + 66 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{1}\cdot\vec{a}_{2} + 14 v_{2}^2 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 45 v_{1}^2 \vec{v}_{2}\cdot\vec{a}_{2} - 8 \vec{v}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{a}_{2} - 28 v_{2}^2 \vec{v}_{2}\cdot\vec{a}_{2} + 16 v_{1}^2 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 72 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} - 72 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} v_{2}^2 + 33 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} v_{2}^2 + 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 9 v_{1}^2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 34 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 82 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 40 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 64 \vec{v}_{1}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} - 49 \vec{v}_{2}\cdot\vec{a}_{2} ( \vec{v}_{1}\cdot\vec{n})^{2} + 24 \vec{v}_{1}\cdot\vec{a}_{1} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 7 \vec{a}_{1}\cdot\vec{v}_{2} ( \vec{v}_{2}\cdot\vec{n})^{2} + 27 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && - 9 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 7 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 8 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 7 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 16 \vec{v}_{1}\cdot\vec{a}_{1} + 4 \vec{a}_{1}\cdot\vec{v}_{2} + 24 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 17 \vec{v}_{2}\cdot\vec{a}_{2} -4 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 28 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -18 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \big( 8 v_{1}^2 \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{v}_{2} - 11 v_{2}^2 -16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 28 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 6 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 5 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -18 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} - 3 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 8 v_{1}^2 \nn\\ 
	 && + 16 \vec{v}_{1}\cdot\vec{v}_{2} - 11 v_{2}^2 -16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 3 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + \vec{a}_{1}\cdot\vec{n} v_{2}^2 - v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 3 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 3 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 4 \vec{v}_{2}\cdot\vec{a}_{2} -8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 9 v_{2}^2 -28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 8 \vec{v}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} + 2 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + \vec{a}_{1}\cdot\vec{n} v_{2}^2 - v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 18 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 8 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 3 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 3 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 9 \vec{v}_{1}\cdot\vec{a}_{2} - 4 \vec{v}_{2}\cdot\vec{a}_{2} -8 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1}\cdot\vec{v}_{2} - 9 v_{2}^2 -28 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} + 3 \vec{a}_{1}\cdot\vec{v}_{2} + 13 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 \nn\\ 
	 && + 5 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -15 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 3 v_{1}^2 \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 4 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 9 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 2 \vec{v}_{1}\cdot\vec{n} v_{1}^2 + 5 v_{1}^2 \vec{v}_{2}\cdot\vec{n} + 10 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 2 \vec{v}_{1}\cdot\vec{n} v_{2}^2 -15 \vec{v}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 3 v_{1}^2 - 5 \vec{v}_{1}\cdot\vec{v}_{2} - v_{2}^2 \nn\\ 
	 && + 5 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 4 ( \vec{v}_{1}\cdot\vec{n})^{2} \big) - 9 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 8 \big( v_{1}^2 + 2 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - v_{2}^2 -2 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{a}_{1})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}{}^2}{12 m_{1} r{}^2} \Big[ ( S_{1}^2 \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} - 2 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 84 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -6 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && + 4 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 36 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} + 36 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 3 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 3 \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 24 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} + 2 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 12 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} + 72 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && - \big( 3 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} + 8 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} -8 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + ( S_{1}^2 \big( 3 a_{1}^2 + 38 \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 128 a_{2}^2 -76 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 3 \vec{a}_{1}\cdot\vec{n} - 22 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 8 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 8 \vec{a}_{1}\cdot\vec{n} - \vec{a}_{2}\cdot\vec{n} \big) - 20 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} - \big( 3 a_{1}^2 - 8 \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 112 a_{2}^2 -88 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + 3 \dot{S}_{1}^2 \big( v_{1}^2 - 8 \vec{v}_{1}\cdot\vec{v}_{2} - 48 v_{2}^2 + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 ( \vec{v}_{1}\cdot\vec{n})^{2} + 124 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 3 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{v}_{2} - 8 v_{2}^2 -16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 3 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( v_{1}^2 - 8 \vec{v}_{1}\cdot\vec{v}_{2} - 48 v_{2}^2 + 16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 2 ( \vec{v}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && + 124 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 3 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 3 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( \vec{v}_{1}\cdot\vec{n} - 4 \vec{v}_{2}\cdot\vec{n} \big) - 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} + 33 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} + 33 \vec{v}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 4 \vec{v}_{1}\cdot\vec{n} + 33 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} + 12 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 24 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} + 12 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 144 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} - 3 \big( v_{1}^2 + 8 \vec{v}_{1}\cdot\vec{v}_{2} - 8 v_{2}^2 -16 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \nn\\ 
	 && - 6 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{1})^{2} + 144 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{2})^{2} \Big] + 	\frac{G^2 m_{2}}{24 r{}^2} \Big[ (8 S_{1}^2 \big( \vec{v}_{1}\cdot\dot{\vec{a}}_{1} -2 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} \big) \nn\\ 
	 && + 16 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{1}\cdot\vec{n} + 40 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 4 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) - 24 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && - 80 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} + 72 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} + 4 \big( 2 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} - 3 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} -8 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && + 12 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + (2 S_{1}^2 \big( 74 a_{1}^2 - 2 \vec{a}_{1}\cdot\vec{a}_{2} + 13 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 80 \vec{a}_{1}\cdot\vec{n} + 59 \vec{a}_{2}\cdot\vec{n} \big) + 10 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} - 17 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - \big( 68 a_{1}^2 + 247 \vec{a}_{1}\cdot\vec{a}_{2} + 206 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + 12 \dot{S}_{1}^2 \big( 48 v_{1}^2 - 59 \vec{v}_{1}\cdot\vec{v}_{2} + 22 v_{2}^2 \nn\\ 
	 && + 118 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 86 ( \vec{v}_{1}\cdot\vec{n})^{2} - 60 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( 12 v_{1}^2 - 30 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 27 v_{2}^2 -32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 12 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 48 v_{1}^2 - 59 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 22 v_{2}^2 + 118 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 86 ( \vec{v}_{1}\cdot\vec{n})^{2} - 60 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 96 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 5 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} \big) + 192 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 5 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) + 96 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 5 \vec{v}_{1}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 12 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 33 \vec{v}_{1}\cdot\vec{n} - 25 \vec{v}_{2}\cdot\vec{n} \big) - 24 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 33 \vec{v}_{1}\cdot\vec{n} - 25 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 12 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 33 \vec{v}_{1}\cdot\vec{n} - 25 \vec{v}_{2}\cdot\vec{n} \big) - 360 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} + 192 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 384 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} + 192 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} - 126 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} - 6 \big( 12 v_{1}^2 - 30 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 27 v_{2}^2 -32 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 12 ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 ( \vec{v}_{2}\cdot\vec{n})^{2} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} - 360 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{1})^{2} \nn\\ 
	 && - 126 ( \dot{\vec{S}}_{1}\cdot\vec{v}_{2})^{2} \Big] - 	\frac{G^2 m_{2}}{12 r{}^2} \Big[ 22 S_{1}^2 ( \vec{a}_{1}\cdot\vec{n})^{2} - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 88 \vec{v}_{1}\cdot\vec{a}_{1} - 73 \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 104 \vec{v}_{1}\cdot\vec{a}_{2} + 60 \vec{v}_{2}\cdot\vec{a}_{2} + 20 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 32 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 37 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 9 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 136 \vec{v}_{1}\cdot\vec{a}_{1} - 25 \vec{a}_{1}\cdot\vec{v}_{2} - 23 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 18 \vec{v}_{2}\cdot\vec{a}_{2} -140 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} - 22 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} + 31 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 9 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 26 \vec{a}_{1}\cdot\vec{n} + 5 \vec{a}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 26 \vec{a}_{1}\cdot\vec{n} + 5 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 4 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 14 \vec{v}_{1}\cdot\vec{n} + 19 \vec{v}_{2}\cdot\vec{n} \big) - 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 14 \vec{v}_{1}\cdot\vec{n} + 19 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 37 \vec{a}_{1}\cdot\vec{n} + 3 \vec{a}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 37 \vec{a}_{1}\cdot\vec{n} + 3 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 14 \vec{v}_{1}\cdot\vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 14 \vec{v}_{1}\cdot\vec{n} + 3 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 112 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} + 112 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} - 28 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 28 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && - 23 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} - 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} - 23 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} - 6 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 14 ( \vec{a}_{1}\cdot\vec{n})^{2} ( \vec{S}_{1}\cdot\vec{n})^{2} + 20 ( \vec{S}_{1}\cdot\vec{a}_{1})^{2} \Big] + 	\frac{G^2 m_{2}{}^2}{12 m_{1} r{}^2} \Big[ 2 S_{1}^2 \big( 3 ( \vec{a}_{1}\cdot\vec{n})^{2} - 26 ( \vec{a}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 4 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 3 \vec{v}_{1}\cdot\vec{a}_{1} + 9 \vec{a}_{1}\cdot\vec{v}_{2} + 7 \vec{v}_{1}\cdot\vec{a}_{2} - 12 \vec{v}_{2}\cdot\vec{a}_{2} -12 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 88 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 84 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 6 \vec{v}_{1}\cdot\vec{a}_{1} - 9 \vec{a}_{1}\cdot\vec{v}_{2} + 73 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 300 \vec{v}_{2}\cdot\vec{a}_{2} -12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} + 18 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 146 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 588 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 3 \vec{a}_{1}\cdot\vec{n} - 44 \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 3 \vec{a}_{1}\cdot\vec{n} - 44 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( \vec{v}_{1}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( \vec{v}_{1}\cdot\vec{n} - 2 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 3 \vec{a}_{1}\cdot\vec{n} + 28 \vec{a}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 3 \vec{a}_{1}\cdot\vec{n} + 28 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 61 \vec{v}_{1}\cdot\vec{n} - 180 \vec{v}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 61 \vec{v}_{1}\cdot\vec{n} - 180 \vec{v}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 12 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} + 12 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} - 9 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} - 9 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 49 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} - 294 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} + 49 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} - 294 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 16 ( \vec{a}_{2}\cdot\vec{n})^{2} ( \vec{S}_{1}\cdot\vec{n})^{2} + 6 ( \vec{S}_{1}\cdot\vec{a}_{1})^{2} - 92 ( \vec{S}_{1}\cdot\vec{a}_{2})^{2} \Big]\nn\\ && - 	\frac{2 G^3 m_{1} m_{2}}{5 r{}^3} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ \dot{S}_{1}^2 - 3 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} + \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} - 3 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] \nn\\ 
	 && + 	\frac{2 G^3 m_{2}{}^3}{3 m_{1} r{}^3} {\Big( \frac{1}{\epsilon} - 3\log \frac{r}{R_0} \Big)} \Big[ \dot{S}_{1}^2 - 3 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} + \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} - 3 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] \nn\\ 
	 && + 	\frac{G^3 m_{2}{}^3}{m_{1} r{}^3} \Big[ 3 \dot{S}_{1}^2 - 7 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} + 3 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} - 7 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{G^3 m_{1} m_{2}}{25 r{}^3} \Big[ 6 \dot{S}_{1}^2 \nn\\ 
	 && + 37 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} + 6 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} + 37 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{G^3 m_{2}{}^2}{16 r{}^3} \Big[ {(112 - 9 \pi^2)} \dot{S}_{1}^2 \nn\\ 
	 && - {(304 - 27 \pi^2)} \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} + {(112 - 9 \pi^2)} \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} - {(304 - 27 \pi^2)} ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big],
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea	 
	 \stackrel{(3)}{V}_{3,E}&=&- 	\frac{G m_{2}}{96 m_{1}} \Big[ (6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} - 14 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 6 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 8 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + 4 \dot{\vec{a}}_{1}\cdot\vec{n} v_{2}^2 \nn\\ 
	 && - 3 v_{1}^2 \dot{\vec{a}}_{2}\cdot\vec{n} - 54 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} + 36 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + 3 \dot{\vec{a}}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 4 \dot{\vec{a}}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 7 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 12 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 36 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 144 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} - 36 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 144 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 72 \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} - 72 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} + 18 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 36 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} + 18 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \big( v_{1}^2 - ( \vec{v}_{1}\cdot\vec{n})^{2} \big) + 36 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n}) \nn\\ 
	 && - (12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\ddot{\vec{a}}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 48 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\ddot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} + 24 \vec{S}_{1}\cdot\ddot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n}) \nn\\ 
	 && - (12 S_{1}^2 \vec{a}_{2}\cdot\vec{n} ( \vec{a}_{1}\cdot\vec{n})^{2} + 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 12 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 13 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 29 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 3 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 12 \vec{v}_{1}\cdot\vec{n} a_{2}^2 -9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 24 \vec{v}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 7 \vec{a}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 68 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 68 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 41 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 57 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 36 \vec{v}_{1}\cdot\vec{n} a_{2}^2 + 4 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 9 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 24 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 4 \vec{a}_{1}\cdot\vec{a}_{2} - 3 a_{2}^2 \big) - 24 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 4 \vec{a}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 3 a_{2}^2 \big) - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 22 \vec{v}_{1}\cdot\vec{a}_{2} - 13 \vec{v}_{2}\cdot\vec{a}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 36 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( 22 \vec{v}_{1}\cdot\vec{a}_{2} - 13 \vec{v}_{2}\cdot\vec{a}_{2} -6 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 36 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 288 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( \vec{a}_{1}\cdot\vec{a}_{2} - \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 6 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( \vec{a}_{1}\cdot\vec{a}_{2} - \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 20 \vec{v}_{1}\cdot\vec{a}_{1} - 11 \vec{a}_{1}\cdot\vec{v}_{2} -5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 96 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 6 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 22 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) + 150 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 20 \vec{v}_{1}\cdot\vec{a}_{1} - 11 \vec{a}_{1}\cdot\vec{v}_{2} -5 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) - 96 \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 22 \vec{v}_{1}\cdot\vec{n} - 5 \vec{v}_{2}\cdot\vec{n} \big) + 150 \vec{S}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n}) \nn\\ 
	 && + (3 S_{1}^2 \big( 18 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} - 13 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 28 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} - 28 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 11 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + 27 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 5 \vec{v}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 19 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && - 43 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\dot{\vec{a}}_{2} + 18 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -4 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 5 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 7 \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + 15 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 7 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \big( 11 \vec{v}_{1}\cdot\vec{a}_{2} - 7 \vec{v}_{2}\cdot\vec{a}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 12 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} + 144 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( \dot{\vec{a}}_{1}\cdot\vec{a}_{2} - \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 10 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} - 9 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 42 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 11 \vec{v}_{1}\cdot\vec{n} + \vec{v}_{2}\cdot\vec{n} \big) - 90 \vec{S}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \big( \vec{v}_{1}\cdot\vec{a}_{1} \nn\\ 
	 && - \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \big) - 6 \vec{S}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{a}_{1}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} - 3 \big( 6 \vec{v}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 7 \dot{\vec{a}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 15 \vec{v}_{2}\cdot\vec{n} \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 7 \vec{a}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 15 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\dot{\vec{a}}_{2} - 6 \vec{a}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\dot{\vec{a}}_{2} -3 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + (6 S_{1}^2 \big( 9 a_{1}^2 \vec{a}_{2}\cdot\vec{n} - 28 \vec{a}_{1}\cdot\vec{n} \vec{a}_{1}\cdot\vec{a}_{2} + 9 \vec{a}_{1}\cdot\vec{n} a_{2}^2 \big) \nn\\ 
	 && + 12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( 8 \vec{a}_{1}\cdot\vec{a}_{2} - 3 a_{2}^2 \big) - 60 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} a_{1}^2 + 96 \vec{S}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 18 \big( a_{1}^2 \vec{a}_{2}\cdot\vec{n} - \vec{a}_{1}\cdot\vec{n} a_{2}^2 \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) + 18 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{2}\cdot\vec{n} v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{3} \big) \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{1} \big( 72 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} + 36 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 33 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \nn\\ 
	 && + 19 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 6 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{2}\cdot\vec{n} v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{3} \big) + 2 \vec{S}_{1}\cdot\dddot{\vec{S}}_{1} \big( 72 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 36 \vec{v}_{1}\cdot\vec{n} v_{2}^2 - 33 \vec{v}_{2}\cdot\vec{n} v_{2}^2 -36 \vec{v}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} + 19 ( \vec{v}_{2}\cdot\vec{n})^{3} \big) - 12 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( v_{2}^2 \nn\\ 
	 && - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 36 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 36 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + 144 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} - 12 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 48 \vec{S}_{1}\cdot\vec{v}_{1} \dddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 18 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 24 \dddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} + 54 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( v_{2}^2 \nn\\ 
	 && - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 72 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} + 54 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 72 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} - 36 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} + 18 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && - 24 \vec{S}_{1}\cdot\vec{v}_{1} \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} - 12 \vec{S}_{1}\cdot\vec{v}_{2} \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} \Big] - 	\frac{G m_{2}}{16 m_{1}} \Big[ \dot{S}_{1}^2 \big( 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 12 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 25 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 52 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 49 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 10 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 3 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 24 \vec{v}_{2}\cdot\vec{n} \vec{a}_{1}\cdot\vec{v}_{2} + 12 \vec{a}_{1}\cdot\vec{n} v_{2}^2 - 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} + 25 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 7 v_{2}^2 \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 52 \vec{v}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 49 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - 4 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -33 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 10 \vec{a}_{2}\cdot\vec{n} ( \vec{v}_{1}\cdot\vec{n})^{2} - 12 \vec{a}_{1}\cdot\vec{n} ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \nn\\ 
	 && + \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \big( 11 \vec{v}_{1}\cdot\vec{a}_{2} - 5 \vec{v}_{2}\cdot\vec{a}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 11 \vec{v}_{1}\cdot\vec{a}_{2} - 5 \vec{v}_{2}\cdot\vec{a}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \big( 11 \vec{v}_{1}\cdot\vec{a}_{2} - 5 \vec{v}_{2}\cdot\vec{a}_{2} -3 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 3 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 6 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} - 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 24 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( v_{2}^2 - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 48 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{1} \big( v_{2}^2 \nn\\ 
	 && - ( \vec{v}_{2}\cdot\vec{n})^{2} \big) + 24 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{v}_{2}\cdot\vec{n} - \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 4 \vec{v}_{2}\cdot\vec{a}_{2} -5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 5 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 12 \ddot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{a}_{2} + 4 \vec{v}_{2}\cdot\vec{a}_{2} -5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 10 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 24 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \big( 5 \vec{v}_{1}\cdot\vec{a}_{2} + 4 \vec{v}_{2}\cdot\vec{a}_{2} -5 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 5 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 12 \vec{S}_{1}\cdot\vec{a}_{1} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{v}_{2}\cdot\vec{n} - \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \big( 5 v_{1}^2 + 5 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 5 v_{2}^2 -13 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} \big( 11 \vec{v}_{1}\cdot\vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \big) - 5 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 2 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 5 v_{1}^2 + 5 \vec{v}_{1}\cdot\vec{v}_{2} + 5 v_{2}^2 -13 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + 2 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 11 \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 13 \vec{v}_{2}\cdot\vec{n} \big) - 10 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} - \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 5 v_{1}^2 + 5 \vec{v}_{1}\cdot\vec{v}_{2} \nn\\ 
	 && + 5 v_{2}^2 -13 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \big) + \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \big( 11 \vec{v}_{1}\cdot\vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \big) - 5 \vec{S}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - \big( 3 v_{1}^2 \vec{a}_{2}\cdot\vec{n} - 5 \vec{v}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} + 3 v_{2}^2 \vec{a}_{2}\cdot\vec{n} - 13 \vec{v}_{2}\cdot\vec{n} \vec{v}_{1}\cdot\vec{a}_{2} + 3 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 12 \vec{v}_{2}\cdot\vec{n} \vec{v}_{2}\cdot\vec{a}_{2} -9 \vec{v}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} + 6 \vec{a}_{2}\cdot\vec{n} ( \dot{\vec{S}}_{1}\cdot\vec{v}_{1})^{2} \Big]\nn\\ && - 	\frac{G^2 m_{2}}{3 r} \Big[ 12 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{n} - 6 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{1} \big( 19 \vec{v}_{1}\cdot\vec{n} - 18 \vec{v}_{2}\cdot\vec{n} \big) + 4 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 2 \vec{S}_{1}\cdot\dddot{\vec{S}}_{1} \big( 19 \vec{v}_{1}\cdot\vec{n} - 18 \vec{v}_{2}\cdot\vec{n} \big) + \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} + 3 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} + 3 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{v}_{1} \Big] - 	\frac{G^2 m_{2}{}^2}{12 m_{1} r} \Big[ (36 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} + 12 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2}) \nn\\ 
	 && - 12 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 30 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} - 4 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{v}_{2}\cdot\vec{n} - 10 \vec{S}_{1}\cdot\dddot{\vec{S}}_{1} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && + 5 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} + 15 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} + 15 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} + 5 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \Big] \nn\\ 
	 && - 	\frac{G^2 m_{2}{}^2}{12 m_{1} r} \Big[ 70 \dot{S}_{1}^2 \vec{a}_{2}\cdot\vec{n} - 44 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 70 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} - 29 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && - 58 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} - 29 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} - 44 \vec{a}_{2}\cdot\vec{n} ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big] + 	\frac{G^2 m_{2}}{24 r} \Big[ 64 \dot{S}_{1}^2 \big( 5 \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && - 6 \vec{a}_{2}\cdot\vec{n} \big) - 2 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( 8 \vec{a}_{1}\cdot\vec{n} - 9 \vec{a}_{2}\cdot\vec{n} \big) + 64 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 5 \vec{a}_{1}\cdot\vec{n} - 6 \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 40 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} - 80 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} - 40 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{1} + 183 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 366 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} + 183 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} - 2 \big( 8 \vec{a}_{1}\cdot\vec{n} - 9 \vec{a}_{2}\cdot\vec{n} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2} \Big],
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea	 
	 \stackrel{(4)}{V}_{3,E}&=&  	 	\frac{G m_{2} r}{96 m_{1}} \Big[ (6 \dot{S}_{1}^2 \big( 35 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 18 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + 11 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( 7 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && - 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 6 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 35 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 18 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} + 11 \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 12 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + 6 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 42 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} - 84 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} - 42 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{v}_{1}\cdot\vec{n} \nn\\ 
	 && - 42 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} - 84 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} - 42 \vec{S}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} - 6 \big( 7 \vec{v}_{1}\cdot\dot{\vec{a}}_{2} - 6 \vec{v}_{2}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + \vec{v}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2}) + (36 \dot{S}_{1}^2 \big( 2 \vec{a}_{1}\cdot\vec{a}_{2} - 3 a_{2}^2 + 2 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + 36 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} a_{2}^2 + 36 \vec{S}_{1}\cdot\ddot{\vec{S}}_{1} \big( 2 \vec{a}_{1}\cdot\vec{a}_{2} - 3 a_{2}^2 + 2 \vec{a}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && - 36 \ddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 72 \dot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} - 36 \vec{S}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 36 \ddot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\vec{a}_{2} - 72 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} - 36 \vec{S}_{1}\cdot\vec{a}_{1} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} + 36 a_{2}^2 ( \dot{\vec{S}}_{1}\cdot\vec{n})^{2}) \nn\\ 
	 && - (6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{n} \big( 15 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} + \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 6 \vec{S}_{1}\cdot\dot{\vec{S}}_{1} \big( 4 \dot{\vec{a}}_{1}\cdot\vec{a}_{2} + 51 \vec{a}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 4 \dot{\vec{a}}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} + 3 \vec{a}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) - 6 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} - 6 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 36 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} + 36 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} + 18 \dot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \vec{a}_{1}\cdot\vec{n} \nn\\ 
	 && + 18 \vec{S}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \vec{a}_{1}\cdot\vec{n} + 36 \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{a}_{2} + 36 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} + 18 \dot{\vec{S}}_{1}\cdot\vec{a}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \nn\\ 
	 && + 18 \vec{S}_{1}\cdot\vec{a}_{1} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2}) + ( S_{1}^2 \big( 67 \dot{\vec{a}}_{1}\cdot\dot{\vec{a}}_{2} -5 \dot{\vec{a}}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && + 2 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} \dot{\vec{a}}_{1}\cdot\vec{n} + 2 \vec{S}_{1}\cdot\dot{\vec{a}}_{1} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} - \big( 23 \dot{\vec{a}}_{1}\cdot\dot{\vec{a}}_{2} + \dot{\vec{a}}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} \big) ( \vec{S}_{1}\cdot\vec{n})^{2}) \nn\\ 
	 && - (12 \vec{S}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\ddot{\vec{a}}_{1} \vec{a}_{2}\cdot\vec{n} + 12 \vec{S}_{1}\cdot\ddot{\vec{a}}_{1} \vec{S}_{1}\cdot\vec{a}_{2}) - 72 \ddot{S}_{1}^2 \big( v_{2}^2 + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 96 \dot{\vec{S}}_{1}\cdot\dddot{\vec{S}}_{1} \big( v_{2}^2 \nn\\ 
	 && + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) - 24 \vec{S}_{1}\cdot\ddddot{\vec{S}}_{1} \big( v_{2}^2 + ( \vec{v}_{2}\cdot\vec{n})^{2} \big) \Big] - 	\frac{G m_{2} r}{16 m_{1}} \Big[ 3 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - 3 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{1} \big( 12 \vec{v}_{1}\cdot\vec{a}_{2} - 3 \vec{v}_{2}\cdot\vec{a}_{2} + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 19 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) \nn\\ 
	 && + \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{n} \big( \vec{v}_{2}\cdot\vec{a}_{2} - \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) - \vec{S}_{1}\cdot\dddot{\vec{S}}_{1} \big( 12 \vec{v}_{1}\cdot\vec{a}_{2} - 3 \vec{v}_{2}\cdot\vec{a}_{2} \nn\\ 
	 && + 12 \vec{v}_{1}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} - 19 \vec{v}_{2}\cdot\vec{n} \vec{a}_{2}\cdot\vec{n} \big) + 2 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} + 6 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && + 6 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} + 2 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{a}_{2}\cdot\vec{n} - 3 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 9 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 9 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} - 3 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{a}_{2}\cdot\vec{n} \nn\\ 
	 && - 7 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\vec{a}_{2} \vec{v}_{2}\cdot\vec{n} - 21 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{2}\cdot\vec{n} - 21 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{2}\cdot\vec{n} \nn\\ 
	 && - 7 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{a}_{2} \vec{v}_{2}\cdot\vec{n} + 2 \dddot{\vec{S}}_{1}\cdot\vec{v}_{1} \vec{S}_{1}\cdot\vec{a}_{2} + 5 \dddot{\vec{S}}_{1}\cdot\vec{v}_{2} \vec{S}_{1}\cdot\vec{a}_{2} + 6 \ddot{\vec{S}}_{1}\cdot\vec{v}_{1} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 15 \ddot{\vec{S}}_{1}\cdot\vec{v}_{2} \dot{\vec{S}}_{1}\cdot\vec{a}_{2} + 6 \dot{\vec{S}}_{1}\cdot\vec{v}_{1} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} + 15 \dot{\vec{S}}_{1}\cdot\vec{v}_{2} \ddot{\vec{S}}_{1}\cdot\vec{a}_{2} + 2 \vec{S}_{1}\cdot\vec{v}_{1} \dddot{\vec{S}}_{1}\cdot\vec{a}_{2} \nn\\ 
	 && + 5 \vec{S}_{1}\cdot\vec{v}_{2} \dddot{\vec{S}}_{1}\cdot\vec{a}_{2} \Big],
	 \eea
	 %%%%%%%%%%%%%
	 
	 %%%%%%%%%%%%%
	 \bea	 
	 \stackrel{(5)}{V}_{3,E}&=& 	\frac{G m_{2} r{}^2}{48 m_{1}} \Big[ 3 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} + 57 \dot{\vec{S}}_{1}\cdot\ddot{\vec{S}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{a}}_{2}\cdot\vec{n} + 19 \vec{S}_{1}\cdot\dddot{\vec{S}}_{1} \dot{\vec{a}}_{2}\cdot\vec{n} \nn\\ 
	 && - 11 \dddot{\vec{S}}_{1}\cdot\vec{n} \vec{S}_{1}\cdot\dot{\vec{a}}_{2} - 33 \ddot{\vec{S}}_{1}\cdot\vec{n} \dot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} - 33 \dot{\vec{S}}_{1}\cdot\vec{n} \ddot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} - 11 \vec{S}_{1}\cdot\vec{n} \dddot{\vec{S}}_{1}\cdot\dot{\vec{a}}_{2} \Big] \nn\\ 
	 && + 	\frac{G m_{2} r{}^2}{4 m_{1}} \Big[ 3 \ddot{S}_{1}^2 \vec{a}_{2}\cdot\vec{n} + 4 \dot{\vec{S}}_{1}\cdot\dddot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} + \vec{S}_{1}\cdot\ddddot{\vec{S}}_{1} \vec{a}_{2}\cdot\vec{n} \Big].
	 \eea

==> anc/unreduced-nlos1s1.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^6*((G*m2*((15*CS[ES2, 1]*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
      4 - (3*CS[ES2, 1]*dot[n12, v[1]]^2*dot[s[1], s[1]])/2 + 
     (3*CS[ES2, 1]*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/4 + 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]])/2 - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
     (CS[ES2, 1]*dot[s[1], v[1]]^2)/2 - (3*CS[ES2, 1]*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
     (CS[ES2, 1]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 - 
     (9*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[1]])/4 + 
     (5*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
     (21*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[1], v[2]])/4 - 
     (9*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
     (9*CS[ES2, 1]*dot[n12, s[1]]^2*dot[v[2], v[2]])/4 + 
     (3*CS[ES2, 1]*dot[s[1], s[1]]*dot[v[2], v[2]])/4))/(m1*r12^3) + 
  (G*m2*((-3*CS[ES2, 1]*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
     CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], a[1, 0]] - 
     CS[ES2, 1]*dot[n12, a[1, 0]]*dot[s[1], s[1]] - 
     2*CS[ES2, 1]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] + 
     (7*CS[ES2, 1]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/2 + 
     CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[1]] - 
     (3*CS[ES2, 1]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/2 + 
     CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[1]] - 
     (3*CS[ES2, 1]*dot[n12, s[1]]*dot[sa[1, 1], v[2]])/2 + 
     CS[ES2, 1]*dot[n12, a[1, 0]]*s2[1]))/(m1*r12^2) + 
  (G^2*(m2*(dot[n12, s[1]]^2 + (3*CS[ES2, 1]*dot[n12, s[1]]^2)/2 - 
       (CS[ES2, 1]*dot[s[1], s[1]])/2) + 
     (m2^2*(6*CS[ES2, 1]*dot[n12, s[1]]^2 - 3*CS[ES2, 1]*dot[s[1], s[1]] + 
        CS[ES2, 1]*s2[1]))/m1))/r12^4 + (G*m2*CS[ES2, 1]*s2a[1, 2])/(m1*r12))


==> anc/unreduced-nlos1s2.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)

cInv^6*((G^2*(m1*(8*dot[n12, s[1]]*dot[n12, s[2]] - 2*dot[s[1], s[2]]) + 
     m2*(8*dot[n12, s[1]]*dot[n12, s[2]] - 2*dot[s[1], s[2]])))/r12^4 + 
  (G*(-(dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/2 - dot[sa[1, 1], sa[2, 1]]/
      2))/r12 + (G*((3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]])/2 - 
     (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/2 + 
     2*dot[n12, s[2]]*dot[s[1], a[2, 0]] + 2*dot[n12, a[1, 0]]*
      dot[s[1], s[2]] - 2*dot[n12, a[2, 0]]*dot[s[1], s[2]] + 
     (dot[n12, v[1]]*dot[s[1], sa[2, 1]])/2 - 2*dot[n12, v[2]]*
      dot[s[1], sa[2, 1]] - (dot[n12, sa[2, 1]]*dot[s[1], v[1]])/2 + 
     2*dot[n12, sa[2, 1]]*dot[s[1], v[2]] - 2*dot[n12, s[1]]*
      dot[s[2], a[1, 0]] - 2*dot[n12, sa[1, 1]]*dot[s[2], v[1]] + 
     (dot[n12, sa[1, 1]]*dot[s[2], v[2]])/2 + 2*dot[n12, v[1]]*
      dot[sa[1, 1], s[2]] - (dot[n12, v[2]]*dot[sa[1, 1], s[2]])/2 + 
     (dot[n12, s[2]]*dot[sa[1, 1], v[2]])/2 - 
     (dot[n12, s[1]]*dot[sa[2, 1], v[1]])/2))/r12^2 + 
  (G*((9*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[1]])/2 - 
     3*crossprod[n12, s[1], v[2]]*crossprod[n12, s[2], v[1]] - 
     6*crossprod[n12, s[1], v[1]]*crossprod[n12, s[2], v[2]] + 
     (9*crossprod[n12, s[1], v[2]]*crossprod[n12, s[2], v[2]])/2 + 
     (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
     (3*dot[n12, v[1]]^2*dot[s[1], s[2]])/2 + 
     (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/2 - 
     (3*dot[n12, v[2]]^2*dot[s[1], s[2]])/2 - 
     (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
     (3*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/2 + 
     (3*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]])/2 + 
     (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[1]])/2 - 
     (3*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]])/2 + 
     dot[s[1], v[1]]*dot[s[2], v[1]] - (3*dot[s[1], v[2]]*dot[s[2], v[1]])/
      2 - (3*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[2], v[2]])/2 - 
     (dot[s[1], v[1]]*dot[s[2], v[2]])/2 + dot[s[1], v[2]]*dot[s[2], v[2]] - 
     dot[s[1], s[2]]*dot[v[1], v[1]] + (3*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[v[1], v[2]])/2 + (3*dot[s[1], s[2]]*dot[v[1], v[2]])/2 - 
     dot[s[1], s[2]]*dot[v[2], v[2]]))/r12^3)

